Global approximations to the error function of real argument for vectorized computation

The error function of real argument can be approximated to a given uniform relative accuracy by a single closed-form expression for the whole variable range either in terms of addition, multiplication, division, and square root operations only, or also using the exponential function. Approximations to the complementary error function have also been found, including those where either only additions, multiplications, and one division, or also the exponential, are used to reach either a uniform absolute, or a uniform relative, accuracy. The coefficients have been tabulated for up to 128-bit precision. Tests of a computer code implementation using the standard single- and double-precision floating-point arithmetic show good performance and vectorizability.

==> anc/README <==
SUPPLEMENTARY MATERIAL

to the work

Global approximations to the error function of real argument for vectorized computation

by

Dimitri N. Laikov


The main content of these files is the numerical values
of the coefficients of all the approximations studied --
they are solutions of systems of non-linear equations
and are therefore not straightforward to calculate.
The computer codes to evaluate the approximation formulas,
to test their accuracy, and to measure the speed of computation
are rather simple and are meant to be proof-of-concept examples.

The Author claims no copyright on these materials
and hopes the Publisher does likewise.

The numerical values can be truncated or rounded to a lower precision
hopefully without corrupting the remaining digits.


----          -----------
FILE          DESCRIPTION
----          -----------

makefile      The data file for the UNIX make tool to compile the code and run some tests.

t_erf_m.c     The main file of a MPFR-based code for integrity checks, accuracy tests, and more.
ferf_m.c      The full collection of numerical coefficients of all approximations studied.

t_erf_q.c     An earlier quadmath-based version of the above,
ferf_q.c      the collection of coefficients as C functions for use with it.

terf.c        Main file of performance measurement code, double precision,
terff.c       single precision.

v_d.c         Vector data type definitions and inline helper functions, double precision,
v_f.c         single precision.

v_exp.c       An approximation to the exponential function, double precision,
v_nexp.c      the same two vectors at a time,
v_expf.c      single precision.

v_eerf.c      An exponential-based approximation to the error function, double precision,
v_eerff.c     single precision.

v_eerfc.c     An exponential-based approximation to the complementary error function, double precision,
v_eerfcf.c    single precision.

v_erfcx.c     An approximation to the exponentially-scaled complementary error function, double precision,
v_erfcxf.c    single precision.

v_erf.c       An exponential-free approximation to the error function, double precision,
v_erff.c      single precision.

v_erfc.c      An exponential-free approximation to the complementary error function, double precision,
v_erfcf.c     single precision.

v_erfcd.c     An exponential-free approximation to the complementary error function and its derivative, double precision 
v_erfcdf.c    single precision.

cputime.c     An interface function to get the CPU time.

*.gp          Command files for the gnuplot plotting program.



RUNNING THE CODE


------- Quick Demonstrations -------

(see below for more details)

The simplest example:

make
make h6

and see the numbers close to those published in 1955.
Ο ΒΙΟΣ ΒΡΑΧΥΣ, Η ΔΕ ΤΕΧΝΗ ΜΑΚΡΗ

For a quick integrity check of all the coefficients:

make t_all

For some illustrative function plots:

make p_0

see the approximation errors, absolute (magenta) and relative (blue),
and at what grid of points they are calculated;

make p_all

shows the effect of rounding, the relative errors in two cases:
the "exact" arithmetic (red solid line)
and the 24- or 53-bit finite precision (blue dots),
this is done for erf(x) and erfc(x),
the latter needs a wider range of x to see all the oscillations.


------- More Details -------

The executable code "t_erf_m" is built from C files "t_erf_m.c" and "ferf_m.c",
the latter holding a database of the approximation coefficients.
It uses the MPFR library to do floating point calculations
with a given bit precision in a portable way.
It can be used to study the effect of the rounding errors
on the quality of the approximation.
Its command line arguments are explained below, using examples,
where %d stands for a decimal integer value and %s for the character string:

t:%d,%d    Working precision in bits, for the approximation (the first value)
           and the reference function (the second value).
t:64,128   Calculate the approximation formula in 64 bits
           and compare it with a more accurate 128 bit value.

p:%d,%d    The ranges of the binary exponent of the function argument,
p:-1,3     start with -1 and end with 3.

b:%d       The number of mantissa bits to run through,
b:8        8 upper bits will run from 0x00 to 0xFF for the smallest exponent
           and from 0x80 to 0xFF for all higher exponents.
           To see with one's own eyes what it means, run the plotting exmple:
               make p_0
b:-1       Special signal: print the approximation coefficients and stop.

f:%s       The mnemonic name of the approximation:
f:p061005  Eq. (16) with M = 6, N = 10, K = 5,
f:e09      Eq. (10) with N = 9,
f:v09c     Eq. (18) with N = 9, erfc, uniform relative accuracy,
f:u06c     Eq. (18) with N = 6, erfc, uniform absolute accuracy,
f:r051010  Eq. (21) with M = 5, N = 10, L = 2^10,
f:r051010x Eq. (21) with M = 5, N = 10, L = 2^10 + 1,
           to quickly test all the approximations:
               make t_all

c:         Calculate the complementary error function, or
c:0        calculate the (non-complementary) error function,
           if this is not the default for this approximation.

o:%d       The output level:
o:0        print only the maximum relative and absolute error,
o:1        print every value, with a limited precision,
o:2        print every value with all its bits.

s:%s       MPFR floating-point output format for the coefficients printout
           to be used only for b:-1 (see above),
s:%12.10Rf fixed-point decimal format,
s:%16.10Re engineering decimal format,
s:%15.8Ra  binary floating-point format.


There is an earlier quadmath-based code "t_erf_q" to be built from C files
"t_erf_q.c" and "ferf_q.c" where the coefficients are formated
as part of C functions, ready for any other use.
It is compiled to use the C floating point data types
"float", "double", "long double", and "__float128" and compares
the approximation with the quadmath library function.
It has a more limited functionality.
For a quick test:

make t0

Command line arguments:
t:%d       floating-point format
t:1        "float"
t:2        "double"
t:3        "long double"
t:4        "__float128"

p:%d,%d    (see above)
b:%d       (see above)
o:%d       (see above)

r:%c       rounding mode (see the source code).


Performance measurements of scalar and vector computation
can be done using the C code in files
"terf.c"  (double precision),
"terff.c" (single precision), "cputime.c" and all "v_*.c".
Build the scalar code:

make terf_1
make terff_1

Build the 4-way double- and 8-way single-precision AVX2/FMA code:

make terf_4
make terff_8

Build the 8-way double- and 16-way single-precision AVX512/FMA code:

make terf_8
make terff_16

By editing the top lines in the "makefile",
the code could be compiled for other CPU architectures.

Built-in self-tests of the approximations can be done:

make e_1
make e_4
make e_8

To do the performance measurements of the kind reported in the article,
as an example:

for n in 1 4 8 ; do cf=3500 np=16 make t_$n ; done &> test.out

Here "cf" is the (known, constant) CPU's clock frequency (in MHz)
and "np" is the number of parallel processes to run.



==> anc/cputime.c <==
#include <sys/time.h>
#include <sys/resource.h>
#include <unistd.h>

double
cputime ()
{
  struct rusage usage;
  double t;
  getrusage (RUSAGE_SELF, &usage);
  t = usage.ru_utime.tv_sec + 0.000001*usage.ru_utime.tv_usec
    + usage.ru_stime.tv_sec + 0.000001*usage.ru_stime.tv_usec;
  return t;
}



==> anc/ferf_m.c <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <mpfr.h>

typedef struct {
  char s[16];
  char **c;
  int  m, n, k, k1;
  int  p, t;
} scn;

int cerf (mpfr_ptr c, int *n, char *s)
{
  static char *ce01     [] = {
    "+0x1.336e6303d85603ff31305d18424bd3754d5069feed406242p+001",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.37e602fb0f0c8ad846dafb4efd3a876a68b59655f08f994dp+001",
    "+0x1.f9a17a81aceb8059f683fd798e8adbf6bde2b7a7f917cdcbp+001"
  };
  static char *ce02     [] = {
    "+0x1.3cd330ecbb937341c329f1a0c414dbbae9b94d3d733cc0f6p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.89248f4376da6b88ed21906152adac864abb6671bba7be36p+003",
    "+0x1.e939ab5d69d834bcb6d5d4fe66f83ccac38a6416a4dfff73p+001",
    "+0x1.93c1dcc5190fd0354fa6d60ad3c9bbde6ab97c86f53d8583p+003",
    "+0x1.4745f84cb69451fc39c10dee6cdbf0d536cacbd41425f8dfp+004"
  };
  static char *ce03     [] = {
    "+0x1.2aa10567814d6ebc809964ad9bcb806e41cd9c3c4ce9e587p+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.5c00b74ad79f8874b06f660ee336c4f428a1b11cb5c0c4f0p+005",
    "+0x1.14827e92e7d55a36a451b1f350c0a7fdd311f52cc4866058p+003",
    "+0x1.a92751c8426b89ebcc31d3b66eed768ef7e0a95f8d89812bp+006",
    "+0x1.f23e2fa9b7ccaebf23d419957a86e439b0a289a3f4058a7ap+004",
    "+0x1.baac025db4bf3edd4727a27a60be9f5ef92ff4ef442b0c9fp+006",
    "+0x1.66d0fb65275b3ad0f12434599484fdf935388f931635e1dep+007"
  };
  static char *ce04     [] = {
    "+0x1.5acd2e587fbe7f873fbe31b8a2800af668bf995751e5ae86p+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.87e4b125a8b9e4d7b6655ddb56466c5f5f7045e8bb2434acp+007",
    "+0x1.1168a6af69b3eff8bd89afd3683d11bd3f57c462551f0ce6p+004",
    "+0x1.ce23128d155667fdd5714c57f45c46989a2b72efb194af0ep+009",
    "+0x1.808e8596834857b6c553576e0db2b2dcf3ec6b9aac408669p+007",
    "+0x1.2106f55692ddefd7b790206f40eb0684a8d1f26991933f77p+011",
    "+0x1.2c7a2ca2a017afdc24b1420e16885508d4880c702e1ea990p+009",
    "+0x1.346e32624c14a363d79438bf38f5ee542dcee0214d64eddfp+011",
    "+0x1.f4023514ceb3776b0028d12ecb0d49d86b3d300624ddca52p+011"
  };
  static char *ce05     [] = {
    "+0x1.7493cb43e19fc17e3917075fbf04a942df055e4069bd33d5p+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.8bb1b42b9c8d6449eb616a5fc09d2031e45e05f301490e33p+007",
    "+0x1.4cb13a4f9aae3a143019bee51926d5b94e8d00111583fa2bp+003",
    "+0x1.c4721ed999fc988d24efb0d1b977d66d98f14ab20aecd412p+010",
    "+0x1.20b14540d3ad40265503fb01586567c913a0508f94bdbc4ep+007",
    "+0x1.1502d2101e7a6164291ce45324ca64eff11ffe3449f4674ep+013",
    "+0x1.e0517ffb5f537a21ad9dc6ab3741d4cf1742a2853a716f2ap+010",
    "+0x1.673041507bef08cb576f2e26969619c02be063ee51e9caa7p+014",
    "+0x1.353c058df95330722aa56403836b8776e1ac9f9fbcaba9abp+012",
    "+0x1.8be18a28855dedef8af4e13fe2b03d360a49b8205ed9c4d7p+014",
    "+0x1.40e399ad2bfb500cac9b7ec93f13c3cf19fcb2cb2a42d736p+015"
  };
  static char *ce06     [] = {
    "+0x1.bd0dbde8ee18a74da99e229b9ad0f618e51d304f12a40a40p+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.2987b2cba443c320d711535446ef166d50ebc68479878e3dp+007",
    "+0x1.770e7084a21edafcec27838231ac1ae9d10d73bfd0f2aba2p+003",
    "+0x1.2fe58cb2ac824191b2cb87337603f101331c83df004cd420p+010",
    "+0x1.fa68d6dba8b51fdff1d5d30220c376271ebd98f0535cda3dp+006",
    "+0x1.aa16421922b6df6f3207320e4213dcf3bd2c4e8900411073p+012",
    "+0x1.0c428a9e4ff20b5804919bd52d32d605de5fffd0c9969ba2p+010",
    "+0x1.7e355286ab79823bbbed038ae77c9eea5c6440d4eff792dbp+014",
    "+0x1.87cea2ed63cd1b7669b8afe360f4407a8cf46970924b3b9dp+012",
    "+0x1.8eb51503cf197f8eae6db1134573d5312edf46d196e38613p+015",
    "+0x1.57aac4470588c23062b99604e0b941cc7708ac9927457477p+014",
    "+0x1.7400a7b8948ef45439f72a3fca2b9e7795f416ef2babfa6bp+015",
    "+0x1.2d88aec7e90e25786e20102ef594b607ce7822fbfee90bafp+016"
  };
  static char *ce07     [] = {
    "+0x1.d00a2c5f8b998d7523a2f041456f1f1c97a38635bec12d18p+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.3f44187812b09c8f284a54ef9ceb980ae345be9890cbc5bap+007",
    "+0x1.865cc3c4786c514533324cc22d464ebb26d1dfe413ae30d4p+003",
    "+0x1.4a9f4267a8be554063a01e1ebda2326f411c7b3ebedceef1p+010",
    "+0x1.0e0c6f870a7787bae32656e39c51772f93e5946315c70a32p+007",
    "+0x1.da39f75d714a00325b928f0ae625864d331630e64b5a6e3ap+012",
    "+0x1.2644ae4bc0829d081511158d511004d656834426b0be8055p+010",
    "+0x1.bf9ad6332f5879d92bd3c39a3ffa868bcd802bf7bc3d25c5p+014",
    "+0x1.a9c9371a9182323a4eb5019a4b7b7ec9d3e4cd3437b600c2p+012",
    "+0x1.056e736004ad4732e79013ca8a1a7e4c3ea6fea857868237p+016",
    "+0x1.a45dacb203f8fa43c6a3766dd038b8e44502e7961fed4fa2p+014",
    "+0x1.4a52552c4782746ff32f19c30d9762abb72aa78b46e0b22cp+016",
    "+0x1.52ed96c10b3e20a0ccbbff22ed386657958f4629f3bce13ep+016",
    "+0x1.3432deb6ae27072ed233fecc73d6bc4f66c8ff1deb551517p+015",
    "+0x1.f3a207c1e805b7fcd4176ab8021165ccf890bf62dd857d2dp+015"
  };
  static char *ce08     [] = {
    "+0x1.39a9a3617f15d6bce56ec96dca95035dea3c009a0f1993bfp+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.196a903f3ffbbc6096a198c4420a3038cd1b64381cb1ef24p+008",
    "+0x1.0288b96016cc8586d4e920e5fe33f4a9950e4e6a18242487p+004",
    "+0x1.75449c189ccd575ea4741cf2192727a3d5b520ca4cc1c750p+011",
    "+0x1.db44010ab4d7a9c2ee5846b38028102be5f5d05373d87dfcp+007",
    "+0x1.709b2a5f69907de31da2a08f433dd5f738131b829f67aeaap+014",
    "+0x1.3837b262e924f46af12c8dc515ef50f8ac4ed23d575e202ap+011",
    "+0x1.109a6caadd769640e0298df1aa28216de83219136a0ee079p+017",
    "+0x1.54887710ae12b8b5266db0f0f7b3a4d3d43dc934eacd0b17p+014",
    "+0x1.2a3284c66fd8e1f4c7148be87f932307f992f23224e299f9p+019",
    "+0x1.c22365bba46f133ba374efcb0ca853cd2ef7a8c6f1b8e3e9p+016",
    "+0x1.ccc7da3787353ddf1a5476dbfdb99e7332dfcf38e246597bp+020",
    "+0x1.3fd9754c128e361950b18ccce28fc56d3e66f7701237767dp+019",
    "+0x1.c3f3b24970ccc503030c6b4b34c86f6202e43fcaed971585p+021",
    "+0x1.7d66d4a78b767f95edd143d22ed0bba30847068638606cdcp+020",
    "+0x1.a8e1192e9a3f7dbd00d5371d6bbcec4b1e49034cc1c68582p+021",
    "+0x1.5864e90ae2230f5c195f3e0b6d17a6f93f4e2bf9c18155b5p+022"
  };
  static char *ce09     [] = {
    "+0x1.a6aee902b5745b2ce173317a7e188e4245353deb8c047a3fp+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.f9192f0629cb78e42bab614573dbab7c324559638ee64140p+008",
    "+0x1.58cdb04968698aa0af3079cc4f489ff78be0c11fba3d8506p+004",
    "+0x1.b210c8a738e0a257b532226401e90b4517b51998b29e780fp+012",
    "+0x1.9f4417a68e1b865003fa3b5703b9f0c69d998d39052c3500p+008",
    "+0x1.1a79fa925a3457457793162a38ec99f66b11d9d3d9123b7cp+016",
    "+0x1.711efec13e0b59bee544b33d0c74b4a10149e250d7188cc1p+012",
    "+0x1.1ad61474500bb9726b4f784f3504144ea8ba607fe976bd99p+019",
    "+0x1.d7145aa685daeaba14ddad85b417cb6a6b4f5aa41bafdb8cp+015",
    "+0x1.ade8fabb5d79c53a13bec7757f4884ddebfd5bf9475097cfp+021",
    "+0x1.04d7080c774fd4709cf90c10abd3dc59b768e787ccc64c0cp+019",
    "+0x1.e0756ceaba9c0ec3a0676d06acd147e4d17f1e1de39cb250p+023",
    "+0x1.66536ec0e753620d0e2136d4e8a282352f04fdedeabac4b1p+021",
    "+0x1.75cb9b3ba15915db17c89c82afd890d8896b33e107f16407p+025",
    "+0x1.f57594766d8fc72ef1afc3ce2ef0f9b406064244dc76b4a4p+023",
    "+0x1.6beac60b5f6180e990c84f53e713945c3fefbdc441e7b934p+026",
    "+0x1.423c4cd44b0dcded2052d1e8f58dec331686ff0fb24f89afp+025",
    "+0x1.503051a605cc542629e703037e6cf8d6da63970178757c2bp+026",
    "+0x1.10811bfc0af853969a380932c89c98a2618a19081e0279e7p+027"
  };
  static char *ce10     [] = {
    "+0x1.bc987aa6fb5bd1360176286f682171e9449df78c3389fc39p+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.24bbc8b578034e482746f4cf8d9fca2ed7505c0f05fedeaap+009",
    "+0x1.69b41d87f1ea0cd9d0f415ffc314f9a6be68929790873be8p+004",
    "+0x1.2438efca5e66fd38779cb65c101e0ce7e023288f374f9df8p+013",
    "+0x1.e17a38697dac7727271738f76e57edee025e600869d4cfb5p+008",
    "+0x1.c12dc0a30d6bcff1788c6f06f5c5bc256a2ba9ab28e43fcbp+016",
    "+0x1.e535b198517f86c49f8f421bd840ec59d2909c57a01da746p+012",
    "+0x1.0fe5999fed144e6ff38a8ae4d0d4a279de10bc9cf859edecp+020",
    "+0x1.7ff1261a79c8f66850bb2c4c64aefa8bc35e34fa974a0eb3p+016",
    "+0x1.025bf6be54d2d76db74d9f7054f6b9cac859a394b8d34d4ap+023",
    "+0x1.ca5a93aeaf3b806d43fafc4b6c88a83ac31513fc673dca65p+019",
    "+0x1.78df82fe3f09df74c5592cb4cf56a7878ea700ef3a56e073p+025",
    "+0x1.db946a780b7b09a380429eeb4464b81be78e4e2d9a921b56p+022",
    "+0x1.97737f09374dae0f133d4c0b2c17c80b5b57a85e9a3f7167p+027",
    "+0x1.3ea6ee04b65f304cc6c12f217b406af07b3f75efae9e9061p+025",
    "+0x1.34bca2b325f67b08f52b4045dcf2c43b660d0f04bc3e4d95p+029",
    "+0x1.a868d9ce16cab3d91ce8c425b30a9993092905fcb82d8d29p+027",
    "+0x1.267f91e969a7fad8b74ddc7c6591d0e8dffc4092ee4dd091p+030",
    "+0x1.0f3f74728779a790a3ece8557ea2d241ac3dd0990dd324e4p+029",
    "+0x1.0bf38bcc57d53141a3aa92a21cf36d06dcd0ca00de108595p+030",
    "+0x1.b262e927272f61c0676caa6bcc6d4c3701575a754f47e316p+030"
  };
  static char *ce11     [] = {
    "+0x1.1c60fc4e63c25442b128c867ffa3abf59b78ef1eccb5e503p+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.91001c964159f9ac4fdcc0cd54f7b21c4928d5c02c5565c2p+009",
    "+0x1.cb2de6cb4b5c1ce876dc505c7fd76cdc57359f9869d016a0p+004",
    "+0x1.b27c431ce560295436463d3df862c957865eec60f5a1416dp+013",
    "+0x1.48f5537c71f8f18ec8b15dd0840fb22beafdaa307b982db9p+009",
    "+0x1.6b648c95985ff9fcc0c7930c2a34fbe8e237604209055870p+017",
    "+0x1.671a19ddd263298f654c65b477fe0f8dbfd3c8160cf87fbep+013",
    "+0x1.df67578175c42ef5e72e89be9015f23acf041ae6f11ea65bp+020",
    "+0x1.3461a0646795626ef7bc3137466bccbc5a8bba121833a1f8p+017",
    "+0x1.f59f3bd7e75851160e66b97234dfcd53eb39d67face4be50p+023",
    "+0x1.94335e4fbf11c2c8a244c07ebfc574a5950b9bd2447ea889p+020",
    "+0x1.9b46c5e344bc5cba85136c23e60f81e8c9e9076a4a8a0cb0p+026",
    "+0x1.c0334e8636970a4832a0a4d473b908f7171fede29aa14c01p+023",
    "+0x1.02184b7ddab59ce5f0b63d504d57276581f903c872d732e0p+029",
    "+0x1.677377b43a78bab760b24982fc527585d6e13eccb5638b59p+026",
    "+0x1.dea17441abdedaa05346a9b7db7cd5972c6f99e1e216d986p+030",
    "+0x1.e7101e737062607fc27f3bc06ad289883f9461b1aac94605p+028",
    "+0x1.3546b5b7146cd90e8681582ec2efa37690d248ea94ebe97fp+032",
    "+0x1.d0dbe03bf1f50bf61a557e1585eac1a23b2ad42f83ca4f30p+030",
    "+0x1.f1c48e6613ce634dadc458f1c8d58af3482fcef1a3521893p+032",
    "+0x1.488ac2f68310018687f0b1fa18bf1469677e3203e6351861p+032",
    "+0x1.770bc7e6a73d376fc1611a6ee6009fc0b553858faa4a2d70p+032",
    "+0x1.300037deedd75fcba3c515a21ef47e7cf12a46767748cdf9p+033"
  };
  static char *ce12     [] = {
    "+0x1.15dbb93545bc6b3c9149645c9a462f52026e7bdc4a5ba539p+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.79102541b3255472333754acae3eb41e5788fde6292bfc79p+008",
    "+0x1.cd80758054aa5719605d4d117da53f3a081216e1d8bcc6bbp+003",
    "+0x1.586dd9437244959e9df944e09adbf5e8c2e9d1ef9ed8d21bp+012",
    "+0x1.359b1ab54af67c079834933ef911e6cb02399cb8bd3bb0f9p+008",
    "+0x1.fd6ee525e662ecc990f35deb22f2081c6c0867b9bdf589b3p+015",
    "+0x1.1ec568d1b02db9cedf7b4f69f2abcc2a778bf3796e3b4a79p+012",
    "+0x1.450a3d22b3c0323aa8802ff8dd1f08ec5944716cb3735121p+019",
    "+0x1.b8e0eb2586548dc2562c32e3383334a4d52c680acfbb47e4p+015",
    "+0x1.6944d7e77a152ccb0faef8283cf48301f11dd5f4020ebe10p+022",
    "+0x1.08dd9ba1f87844b6021f69c4844be707e51cbde57c758150p+019",
    "+0x1.66e01cd1033025abf5ba35df48554b8550568fa0334342efp+025",
    "+0x1.5a19e77fb6648d592fad5185166fc0be5a9371619b68ca9fp+022",
    "+0x1.3ffd820fb459579331fbdc0c2ff305db99c536392c67a451p+028",
    "+0x1.0618bd647423bda165796f744aa89d8f0acbc5cf42bfa5e6p+025",
    "+0x1.e5b85fc9bf7bc1f8b41dab23c743a1d9a4ae14b19783db15p+030",
    "+0x1.59e4b14424e44883b92637927e4174311c57547e29f73888p+028",
    "+0x1.20de07ace795d7bd2bdafe96d21044f4596b0204e2e1ad14p+033",
    "+0x1.4cbef60fff17f3b7539906c783a01ac50b2ca1dfcddec6bbp+030",
    "+0x1.ec4de488bea3e277ed2c7ec59cce2779ed11cd77b2d9f071p+034",
    "+0x1.550df61b67b0e3dca153e1dd939e3c528bd74ad755b581ebp+033",
    "+0x1.0987a9d496e21273b3132bae92fd7d2137bebe5510c1db53p+036",
    "+0x1.48ec9d033ee0deead58066e8528a94cb8984bff6a6b5e872p+034",
    "+0x1.10fe3366bec95428e1eb7796c8000dc4320f70cc4f1a7ea4p+036",
    "+0x1.ba8f3dc8aca2a923efa236acf226d0f48bde7a210cd6869bp+036"
  };
  static char *ce13     [] = {
    "+0x1.01d3873dbd3980b08727f32766c37b38fafbec9c8a836ca0p+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.b4e4a2e39b172680f002a8d772f002e8dde4a36e38b08405p+009",
    "+0x1.a193d94b11b02e931e5d5e4369d56e64f2e2961ef4de8d4ap+004",
    "+0x1.127de93088a28f1538b786f08c393ad99b0a0045bd9cfffdp+014",
    "+0x1.63669ef2eec2527eadf59b0e18b4e03edc43000e1a8bffb7p+009",
    "+0x1.1517a306ddc71b1acd52d753669764904bb2594f53b906e1p+018",
    "+0x1.c484899900cb0f22aaff2e4712367092da11429b61f6ce99p+013",
    "+0x1.ca3bb4f10acd88d2919673cc45e905447e4b6e9b7f0439c8p+021",
    "+0x1.cc0e965fd4c99169d8698d2827a87d1b2dcf5677ef729724p+017",
    "+0x1.3738ce10ed6ea888893b55f908cdec6d859af51de259d3b5p+025",
    "+0x1.8432f56c12fba6973dec8c1765916ba1177444579b0a0bfap+021",
    "+0x1.5b220e3ff26965a234f2b7f4bab36742f7db3b0f58afcc10p+028",
    "+0x1.071cb7fec4cfd7dc000cb1bce737de2a151d35b6e72b6a13p+025",
    "+0x1.3c416af610ed99bb3d83b5174144bada7d47606777d4627bp+031",
    "+0x1.32006c5c689c724bf2a325a2de77e18c2265a01bb2d46cc9p+028",
    "+0x1.d0e371a9f4f1fba648436f320983a1c8bb0cb4d7a69597bfp+033",
    "+0x1.12c2f2ebdb050b99677cb5f0e76d205f03654388362d4c19p+031",
    "+0x1.0df97d8ce6b55ae1bd67b65a5e53da340cab433c6f38bbbcp+036",
    "+0x1.b0027603f4367ecbde3580ae21f927e510eeecdd88322d32p+033",
    "+0x1.df7035b87b3278c81e2606b0d6f304d9377801e7c9af6fd4p+037",
    "+0x1.e97a25c24ca7df66788ced9ae3b0bc74c568f53c3dcc377dp+035",
    "+0x1.33de9fa1b7180cfa23dc2dbb3ff8a7902857cd80a2489fb7p+039",
    "+0x1.f320f0e7bdd8993eb8218c6dce2c9c0fd5320e9362d6d4a4p+037",
    "+0x1.00bcdf1779db931da3b0e6f98c17af395b662866196c67f2p+040",
    "+0x1.26dac1febe454236977924bd1b7b5d235c0245a9fc4f93eep+039",
    "+0x1.a56afba4650bedea6f888e99c395340a70a13d5912441c80p+039",
    "+0x1.5596a6f94323458983ee0db1c9b57c39ce7957561a0bfe4ap+040"
  };
  static char *ce14     [] = {
    "+0x1.4d1085500492111d0b302bb4732e02122d6ea9900d69a28fp+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.4cb3a3a24800e5dc69e521b7b3f477abedb919dafd4cdff4p+010",
    "+0x1.0bdd1a7c56816e43e8716b82aae6d55adeaa5b2b6e7ba848p+005",
    "+0x1.ed0b03d08a0844a58dbe76b1708452def56af4f11f401368p+014",
    "+0x1.0d610dd90b934da35e48206105f971e4ae912286d2c9f120p+010",
    "+0x1.249b39414d3bd86daa5a85cd61b00d477ebc26184d098ce3p+019",
    "+0x1.92ee693ada2750f331b9e77a43c794ad4eb26f9c3856ad35p+014",
    "+0x1.1c88b5587101042eb0133188e9fbe058b0495af8962b8dc4p+023",
    "+0x1.e412dd1b16aff96925516d15b258a6f148d6c02f08cd1890p+018",
    "+0x1.c84f1e6da66ab60ff3ffff5ae6ef8e9617375a776749e6d4p+026",
    "+0x1.d872e2ed022d4e27c8c336dbc3e04c6115b788729a0ba237p+022",
    "+0x1.2e0d3efdccba9ae90dc4bb4e825e946df4df398e1e100983p+030",
    "+0x1.84b109810a45681b87c79a9c78d4e90d1f7ec9b804e39eb1p+026",
    "+0x1.492028e062732c2c17b34538636cd3a068f744388f22a56bp+033",
    "+0x1.fcd6dc0912bf67a718793afe3f3fa37d3dd5aa44f85cceb5p+029",
    "+0x1.251162e3122b46e53dfafec35b08ef591dfc585fe315a626p+036",
    "+0x1.2514904c7add92e516fce7954f25b25da9d69461cf55ca68p+033",
    "+0x1.a574946c6f05d68d21bbb719aca88713126fcb5404a4c3dcp+038",
    "+0x1.f8ee43d7bcc61827d59b41568f87d515ef7f476c4273e316p+035",
    "+0x1.e0536414781d46017edf8859f09c63e10eeda9480c775d72p+040",
    "+0x1.8d80c203b7c956b2a88ab2e33c8a9957aa60a4c396037914p+038",
    "+0x1.a4dd94dd887f78bf6bd7396285427dace1161bcf4fc2ac47p+042",
    "+0x1.ae821da391a584180a1c7cda7d6a95d98023aa3762acb092p+040",
    "+0x1.0ce6291de1b16aaa29eaf1df0662d9c634d78a0e62e5295cp+044",
    "+0x1.be66e0886380fc6174e70aa0cc5549c6e277e8aa474ddd0fp+042",
    "+0x1.c2fb1cab5751fd82ff17280c52b9836937b597ae776f5832p+044",
    "+0x1.f4f07d702f8f03f5d0d430e2b2ca3ea3ec21c83f3e368ae7p+043",
    "+0x1.78ca2bc8436afcf3aa4612920176b7aa5f045c03b71a1970p+044",
    "+0x1.316a0c694798dd8cd58537d67d3fa11f227c78fd5b62bc46p+045"
  };
  static char *ce15     [] = {
    "+0x1.a2973e5539815f2c3f523862e363144b7f3aa9ab5a5d806fp+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.ea46f75ab27eeaf71706ba5e32aa74f4ba431ebf91e65b28p+010",
    "+0x1.4f0cc0082ea9b57e1aac6f3b3f2e6c9c0d56a8f103ff42c2p+005",
    "+0x1.aff97e241ac3bf5c2b90eae8f2699eccd6ce7633eb4e4624p+015",
    "+0x1.8b24e842260e365626e3f14b9d4b98a745a9655d6ea03b46p+010",
    "+0x1.2f6aebe8ed0b5b8abf56dfb6c5e80f1288fc1df1dafa8f1cp+020",
    "+0x1.5f3ac4e61af0da677ff103258ec026666a2df778b18c5b1dp+015",
    "+0x1.5db57cf40830cac0c595a8a71e6ffa2846d3d1be9b6d9cd7p+024",
    "+0x1.f0a6f40a56cdbf487016e5e1e86099fcb4067766a732d8d8p+019",
    "+0x1.4ec01f329a0973dd9d94a2ea610596996ae2c3d467dd3d76p+028",
    "+0x1.21fdb8704f23adf141f2f681967d5597331131082bf868f8p+024",
    "+0x1.0aaf95be65054144f86b11162875d971462b0bb96f635917p+032",
    "+0x1.15a97be3503109afd9261142bc82fcc4df8dc0c982810993p+028",
    "+0x1.60d4b83d1d703a984391953c17805771738fcb6bd5988f02p+035",
    "+0x1.c79f12f5125302ada1be0c8cb771f91801ec944f4c2c3fadp+031",
    "+0x1.819e8cb157d91c7b1b95bc3c9d68a1c87169f3cd10729459p+038",
    "+0x1.2850f29c19800ab9cd9f1db3b925eae8288510acb4146bc7p+035",
    "+0x1.5949d3ce95f986b04c4043b8a9ecc10df8b3560ad7b913a6p+041",
    "+0x1.58584419b2c43718fad6d3f23ee2bab955bc0edff8b7ea8ap+038",
    "+0x1.f44125b77932f0fbf350a54e2b46a34f4f39e0ea76a3e4f1p+043",
    "+0x1.2841eb1a7bd44a31bf7357280813076d3c78f22a90234e47p+041",
    "+0x1.1f9275a6189d3db14cf6db1447d85cbca334633b225ffb99p+046",
    "+0x1.d917701f81b0dda6686dac5080f793f8544fb19fbeff648bp+043",
    "+0x1.fccf23c6d867e61c03bf218b3294be4a2d66361b0c3992fbp+047",
    "+0x1.002343733dd903259e65e2b3938d90cd841669e0633e58dcp+046",
    "+0x1.485da9d7b194262bdbcbea18d3fbfe449905e5d7698c06f0p+049",
    "+0x1.0ea32ae12eb8c51c8853d013be354342f6f50ec6a3aafdaap+048",
    "+0x1.1626839ee1333a96c54b6002cfab1f27d7b3c532ae49e03bp+050",
    "+0x1.2f1cb5e916793d6d2f5f92e70adf071c2341a30d9c63663fp+049",
    "+0x1.d55ed173abace5d55f1bfbd50ed541322fb77b2df6d6cfa9p+049",
    "+0x1.7c7511c7f5c7700d3876d6f45810af2848a83337b07345c8p+050"
  };
  static char *ce16     [] = {
    "+0x1.75552dc49f88af7b9bb407bc27858bff5ff8491caa762116p+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.b757e17755d50d3f654ed569e916226300c6339d9de4006fp+010",
    "+0x1.2b7fa0a44e1640ae7505fedd5fd66195fba3a606d471349dp+005",
    "+0x1.8571e59965e62d1e3882b27545c7184fe3c51fbb4a210383p+015",
    "+0x1.62125f625736bc30349a7d872e639563543456112bc60166p+010",
    "+0x1.1af15e9e7c88e07d3b1ec6489da15083fb847ac8d4aa897cp+020",
    "+0x1.3c757742471ffafaa2514fbae18225960a6de544651873ddp+015",
    "+0x1.56967f8d82ae8041426bff5eddb5f563b0847e5d54016f06p+024",
    "+0x1.cf1155c4a8b77ecd66d9f4c6aded9598fa04abd9b4736419p+019",
    "+0x1.5dcea9437505f60a21b2a2686021de329fd1d868a203f0d6p+028",
    "+0x1.1a8c2a8a9ffd7a5c68418e1302c4f5a98f54082b491e2ef7p+024",
    "+0x1.2e60caa468f45ce49f1d744540afe88ea1fa4405cce64e02p+032",
    "+0x1.230eca1e490fdb05c27e5709cf627fabb91b69e5ffaf78cdp+028",
    "+0x1.b9aa272ad9137a782ccfdf1411e625c375b22ff19e8d6cb5p+035",
    "+0x1.fb482182cbe64b735ece3317871c4323c610e2ab94fef0ddp+031",
    "+0x1.0f2b6f7984d8dcdecf4e99af88e5d3e56ce745a4d9e453f6p+039",
    "+0x1.787cdde13bbaa442956943d19d7264a4c4e9a16ecb3c5391p+035",
    "+0x1.15ea970f23b8fa931fa26f46de3c9b1f028ae165db655e0ap+042",
    "+0x1.cf74faba9c827c2c0e6a8b5e91c2dcbad8314a1dcd6bfc9fp+038",
    "+0x1.d6af91ef78633da23c02d575de33d96476625afd06fab216p+044",
    "+0x1.ece25cb953b2c5479115cac785761cc348d9fc043c408a81p+041",
    "+0x1.44ae3bfba029ba7ffdd9beaa3f1a23606e8fab8faf9fd408p+047",
    "+0x1.9c2a2e27cc0f37c2beec6168236e880f08f4e6ed0db4a1fdp+044",
    "+0x1.6561e6b73230d0a7cdcda712ed5b82734f9e70b988cec817p+049",
    "+0x1.30a9b70af263afb86006c9674fc63940f5ec750b417ab4b6p+047",
    "+0x1.2fe984c8de1b767ab67d75c62ba53dcf92712db0d0319c31p+051",
    "+0x1.4666bc6c60832b454cf2514f9d927de4f52947803f317628p+049",
    "+0x1.7a13d1a4382d5719e5c211b30746da70d6b200a0ddee646fp+052",
    "+0x1.3f69921ea30577564b17564a8a91c3b0aa37114f2150584bp+051",
    "+0x1.3519c71aac02663de52bf4e38c54491cb93a0619021b8c0ep+053",
    "+0x1.67df7fc89213d2cda2bd2d011a574ca398dbd6d1eadedb5bp+052",
    "+0x1.f78a9220de584bf68e88567c4e2dd4223b054caf87cb872fp+052",
    "+0x1.9827bb0d6678f0d7e3f31c8fe826c127a232a9d9163102b0p+053"
  };
  static char *ce18     [] = {
    "+0x1.b7e9ad1b360293ece4e7b25c1aaa999d8bc3b2089443ced8p+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.18b7597bb438e33f140a0de745ff9dfd1c0c155d48a79985p+011",
    "+0x1.5fc9dfc62a88751f7bbc3a1d8c2b3c43701c40ab77f75c69p+005",
    "+0x1.0d1fcd204da4684a5cf26b65fef37ba490850cbac0a401d8p+016",
    "+0x1.c39c1e85f0cb5058155c324517399ced6e1490b5c44871ecp+010",
    "+0x1.a660a35045120756d607988f9e18618926fb181d307baf75p+020",
    "+0x1.b43a1e998e400a1e9c306c6f7d5b42ed6db8dda09c844f95p+015",
    "+0x1.13243c8c50244fe02c48ea6cdeb451009f3ed9a684e2eaacp+025",
    "+0x1.58c6a1bad9cfefb3965e0638cb9e43e087a0a9de4250e67bp+020",
    "+0x1.2ec0f6977ce76208f030a2c04869916f6b340005d2922eedp+029",
    "+0x1.c3def15468b6507838a71620e1ce175af771de17a6d1b1adp+024",
    "+0x1.1b26b7633a549c42d1b8945c5e6dc5883ef8f90fc5a65653p+033",
    "+0x1.f6f6379cf3b486b94e2c31eb2fefaec97471262fb6b0c78cp+028",
    "+0x1.c2cb368d4ca28a405cad70f477a0238c23cabb411a343c6cp+036",
    "+0x1.d6e6bd4ccc592174c92ec81d711ca359061fb2315a83593dp+032",
    "+0x1.31718bf50bd2c4124347939b83d713756e96f93560565503p+040",
    "+0x1.8045647ee86a55fe46d0a243069f6ce418b2b1b58189d2cap+036",
    "+0x1.602ff3e10ef2dda6b4040353ef57dab63f169e2579691cc6p+043",
    "+0x1.00db7ca24d2fe86ceb7fb2a8401ce0f92705b4c0b8ad8415p+040",
    "+0x1.59476fb9a539e2e37bfcda6b4c2ddda9ca165ce8ec61ec6fp+046",
    "+0x1.37b6d29447d3275f173980c19146a38aecfef89bfe9c8f42p+043",
    "+0x1.1f64b1a1c9de04489181b36f6c24fd362c855f407151aacap+049",
    "+0x1.269e9d9db2441168c087aa88df79d4fc317c0a62591678d8p+046",
    "+0x1.94c3a2de48528c2b450c74e73e660dfa05ee619ad2e3fb40p+051",
    "+0x1.0a42ae0350f06858b53f3df55e1fc61df255dd6e11745066p+049",
    "+0x1.de903505f9455c0704d471f0b92e95b32df248d0a0c6d435p+053",
    "+0x1.60e40aec08e9d4d529c54ff4f7e90eb24482920677c924d8p+051",
    "+0x1.d3aa6597a2369b1d3619df7a9373302630a3cb8a7ad2fd42p+055",
    "+0x1.da33b61e2e7eede038f9d3e25c6c968ca751fefdcbd783b4p+053",
    "+0x1.6f0552195cb3bed9ba70989e9f82a91d806f40455263606cp+057",
    "+0x1.a0faf24dbdc9124739dc10d8083df84f9f25a02baa95ab31p+055",
    "+0x1.b6f24120664c216b67cb99339692434b961874f8e7f6d6b4p+058",
    "+0x1.9642e902f1b09adb7df42689d80c4fc289516120650d9701p+057",
    "+0x1.68247c36d2d0fc34b8cfb6aef25c7ca19738f461abb4ec10p+059",
    "+0x1.7dc94bf2e86bb2bd3c441e2662310b72a44c7fd7837f14ccp+058",
    "+0x1.340ca94cffef8d38c1a62376ef547880a775f564f058a28ap+059",
    "+0x1.f36416ba6f592534447c34ea4235422eb0e1ca91b2e43ce0p+059"
  };
  static char *ce19     [] = {
    "+0x1.67772559c77dda637c6865574b70e4569bfff1c50e29767cp+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.0f57f4cf5822ce243579208946338c515554c36821b26ca7p+011",
    "+0x1.209b675d7504a6b489b685bbe3d19beff60cbf5afa1f89dep+005",
    "+0x1.1bb8d9cc4600a484190abc26a4b04500f35ef69a59601787p+016",
    "+0x1.b2e59805b5917e91f75778bd4abca893a82853fc1dc6449ep+010",
    "+0x1.f77342b95e668fb167b5a1f725d4bb1299016e72851b1ba6p+020",
    "+0x1.cad0656bea264305f13006ba58e08eec168944132191b547p+015",
    "+0x1.7830153440e0887afc4550363d19e93f1ad107b86617d8f5p+025",
    "+0x1.98fb22ae3dc41145fcd7b36e9ea08a59f5bad88138a29c03p+020",
    "+0x1.dfba8707dda30a4fd707ca9e87aada8c426a67bdc8bf2afdp+029",
    "+0x1.33a25aa04c6c974d0a71ec279b1a22204b96600ee5a5ee5ep+025",
    "+0x1.06faa11b3ad8aded1afb70e86070e7cbf809284a3a361660p+034",
    "+0x1.8a566ed657f2e1959bfa495a06ddd65f595bb1d5dedee2f8p+029",
    "+0x1.f0bf34dc7ee63463e05d326aa4a599f86fa752735eb5c41ep+037",
    "+0x1.b4b8d65d62d92d972541003021481d29e391e4620cdfc4acp+033",
    "+0x1.93cb507115cd4f38b1c5cc3241c8f6d2ec99a57c983f8115p+041",
    "+0x1.9d742e63811d99e13594f7f60672cb5d5800b3dff2dc9750p+037",
    "+0x1.19ccd69b2165f4bf1195a7255d84a8d441c2e7323bb9d18ap+045",
    "+0x1.568850776e9c36a7584566c7ac1162f80f4629e88dfe39efp+041",
    "+0x1.50836dca20ff5b7a5aca9bf5399c4e10e50374a72b01fbc5p+048",
    "+0x1.dc137655108733ac7b2c4f69bd9f5dcaf28d76e001a2b617p+044",
    "+0x1.5649843421529c4764d4f391cbcbc849b5db9676a8fd7738p+051",
    "+0x1.25c5597b755cf90ac3cdde843e48ea02ff3e5bf69253df9cp+048",
    "+0x1.26c9ce98a03952c703af4d8249deea92822f226fd3fcd0afp+054",
    "+0x1.279e3b29597aaff726e484a22539d0cec4709ce8a81825dcp+051",
    "+0x1.aa3c61e3149e9adfa6699916946f3b88089f9428be2e4014p+056",
    "+0x1.0af37d0ebaf40f77458044243afffb05a994cb33043c67dbp+054",
    "+0x1.feb54bc6c212f742579dea66c935a3d98a5f862f63a6e8a4p+058",
    "+0x1.7bbe083c6c1f401c5ccbe2642132df95882ce6a1d1a07d35p+056",
    "+0x1.f11bd942dd6c6ef3011cd5e274f84565229de6231b8466bbp+060",
    "+0x1.ea0a2ab3abedc282efbb9ae8d98aad48b14a4fbb74625bcep+058",
    "+0x1.7cd57f8fd549befc443d0eb944b6a5bf90361a74dd317a83p+062",
    "+0x1.cf57b907158fb772550ac2634dd7f7be28da811bfcaf08a1p+060",
    "+0x1.b3211c37a2a0f654ab5da946030a722eed1730f43e05a73cp+063",
    "+0x1.94e867d366b97d1b3aed8a0f833d1870c644e0362ce2442ap+062",
    "+0x1.4dbfdeccbff5403fc2c391879ede4a034e00980b49c9347ap+064",
    "+0x1.9e9ea2fc3c61b92f56145b88d5c01091cbaf0265bb6f6c86p+063",
    "+0x1.05a321618a54608c946b7301f304ae5136a5c68caa4ed7f1p+064",
    "+0x1.a82679f1112c8ec34f5432c2e1d36192347d86977084970ap+064"
  };
  static char *ce20     [] = {
    "+0x1.7c5fdeb67c7d4dd14b73d054b71a36ee5a48cfe7e40ff3fep+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.1277a46b29308a8a79df83f51b3f484df287d4bf4c45f6c6p+011",
    "+0x1.31075ad34732e90a054dda4381c8932df685d38e7dac147ep+005",
    "+0x1.223f7716ca209fd46acf23e2aacc2f8a062f8241fda8c1d5p+016",
    "+0x1.b851d0daaaeac110dafbfec69b2bb7cac20d8b45a68ccf45p+010",
    "+0x1.01cd6a850c14b37665f9cde4235022da8bc65e81660e17c8p+021",
    "+0x1.d531621f7155bd8c9cd256f01f0e59f89729050148ede128p+015",
    "+0x1.854656064dcddf3edcb4cdb905ebadf6cdfc63a87827bfa7p+025",
    "+0x1.a2e2772d55b3b6120f4aa65325928ebe11a39538c7231e54p+020",
    "+0x1.f9368c79ca1ba22016deae1f4ae03b3044071eb78697368fp+029",
    "+0x1.3e1ed4050e74dd5d35d271fec30677ef2056be3bb1039411p+025",
    "+0x1.1bc45a51cd459dbeea4d90d9fae27aea9e0fab9b7d634f12p+034",
    "+0x1.9f3d7ecce9c5d0ad400590882de5f56b258178eb935a21e4p+029",
    "+0x1.14aca49271349579289096b7f7f220b89e37e9e147e7e5d6p+038",
    "+0x1.d5fdc243c447b903c9033f1a9c00cdcbc593bdd198dd18f8p+033",
    "+0x1.d42e72031b244d5520b152cb5829ff4b1cba88fb5626dc3ap+041",
    "+0x1.cd01a5980e6316002bf6db9bd0b1d41aca1d6f78d824ce3cp+037",
    "+0x1.5709d6edf4d2972a00d0f118786b04dcc3052d968d1beec0p+045",
    "+0x1.8a3495fa7f75bc80272b4410df38ae53156fd85b8b7e24e3p+041",
    "+0x1.b1ee8151b17657567ed06800c54100ece9f6aabc93488ffcp+048",
    "+0x1.22f51146d76ee58ffbb53662f43c9d81e00268ef81ca61acp+045",
    "+0x1.d7e49f6cfd036a59854af3a1e5e5d254d199c20217db777fp+051",
    "+0x1.74e9ef2514cd79ca39c8b6482837ca78711c1ef830b5ae78p+048",
    "+0x1.b6e4527bacbdb65fb0d978c9e15d6e94e3145f4c13d81955p+054",
    "+0x1.9ad1881504679a21a958a2b5d449cb8988f8254a43873d97p+051",
    "+0x1.5ab646b09eb6ca901d37041088eade96d5427df353be3963p+057",
    "+0x1.833aac9950133082effd80b3d143ae4800d6670649381b51p+054",
    "+0x1.ccd25ef63c69997f0fb262fa78a3492a4be4e1feb0d6a95dp+059",
    "+0x1.38bd4fa778af56b8715acd649c9f85d016dc27ab4d04c825p+057",
    "+0x1.fc22548152ad43b0bcf3ecaa461744f17e43b24f3c1bec79p+061",
    "+0x1.a63245dd32f4d370e2f1608eeb71e409f2f33bb22c9990dfp+059",
    "+0x1.c73fc09fb906a3e6b3c905bd6c8caa33e5b7648f36434cacp+063",
    "+0x1.e4b1fe4f04d2de5c0bf6eaefa9dc4917a7ac56c8e6b8ead7p+061",
    "+0x1.40b97cb9401ee9effab53c111358ae7745a5e473660f044bp+065",
    "+0x1.b8d0385c74f25b944419d47e7e90897ee873b2891f1cb72bp+063",
    "+0x1.50373884c61112c114694bbf09c23e11ad7cb2cdd7f753a2p+066",
    "+0x1.4e3104bd05d24b93f255919b3732e6aa778013edd1a9836ap+065",
    "+0x1.d7237767b00f89d1d7a4e0b1be458ba7f1a576a25c1ae40cp+066",
    "+0x1.509fe4b9a36e26b0d91345b172ce54af5e4d63d2073c6decp+066",
    "+0x1.4eddf82b7cb0e1cd787403893ec12d35cb9825647147d81ap+066",
    "+0x1.0f6eda8037c8db458ad1a546102cc986957e1f39c841e3fcp+067"
  };
  static char *ce22     [] = {
    "+0x1.a389956fc8eaaafbf48a7a78dbcf4fd0f3bc6341f3504ba1p+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.52eb59d7d4c536f6b5130d6bb49e7d124be8dd3e152dc50fp+011",
    "+0x1.4fc97c430f4e691bc59fd4b35971dbf65764bdadecf5c1d1p+005",
    "+0x1.8d43b7a9056d782cd0929a8f590d23121db2ac53b0f4ee85p+016",
    "+0x1.0f430c63f9e8b17b50b280ff7b0ab0432b0a68a05690f9b4p+011",
    "+0x1.8c6b8ecd7a4266599fae028c989de6cca64c5b8bb317ab00p+021",
    "+0x1.40364fe8ef5dc0fd8da9ce20fbf93b2712324fee8181047fp+016",
    "+0x1.51930b84dad4322f09f0c552bb60308a1649a05f1d70c570p+026",
    "+0x1.40ebeb200397d1095f2f19d4523c0f29e0ae383ad7603665p+021",
    "+0x1.f2ee42e587e8220e07e909c0cdbd4b14ea225d2216547fd9p+030",
    "+0x1.129f5f51b72f15e12d79cf6d4d9f1ac60394b4a891875c61p+026",
    "+0x1.42c1d295f148e53a9d690a01a7ceb1eb9a17ef153c6f118cp+035",
    "+0x1.9819ceebd313f52c5213e9b1b53fd71b904f7f339e184921p+030",
    "+0x1.6f400a9515f0e43230a2da88e487e9b7bccf39f6690a17a0p+039",
    "+0x1.093f677e2ff1c6d6565cb142c0b04bf7f75e75c4e41e57c4p+035",
    "+0x1.705c3b10fecfa5e0ba5dcc3b5adf9c82eb7d912245adca01p+043",
    "+0x1.3013c34bb712e9e9b594d3a65347f2ff8657282355037cd2p+039",
    "+0x1.45e54da4088f4e881b1cccff629d941a656539d48ef02f22p+047",
    "+0x1.321b73c6561151242eb54e6d0052c7d7c697be3f91ee95dep+043",
    "+0x1.fc3ef746506dcbcad049802df88f7b4da3fd846353bcf2f6p+050",
    "+0x1.121f41807acb2f702a5a15094d67c1edce432fbb50689ed1p+047",
    "+0x1.5c905fa4bf81eb6d3eb35f6a1d39873bf61213a4e30a0e7ep+054",
    "+0x1.abccc66b95b3d5de1ae105f00ed4dc012cdb9da2dcba4bdap+050",
    "+0x1.a30a0370040a7f3fac649561ced9ad6a733bb1026b5487cbp+057",
    "+0x1.2b3c7f0149e8d9e7fa79e3f8b3142ec1db90c58f0eac0dc6p+054",
    "+0x1.b75ec2cb2d47abbd2cb8d1b36b97411604b873d0a575035cp+060",
    "+0x1.66962e160550228e413f0139df0b9ea4e74c773de9d267f0p+057",
    "+0x1.8f350749c392e31269339c8f7bcf3571caaaa859580a4094p+063",
    "+0x1.834b15330637da50c2d57401b68651dafd8ef74a273d4083p+060",
    "+0x1.37af25362ae940fc2935e65d7be204ee4b63545eab76ddd5p+066",
    "+0x1.5d83bcc1ee1d6c1822b6e290ca72ca60b90a99e00cb91aa2p+063",
    "+0x1.9da5779d147e3a78b124dcc493d413ed37a377acc8dda6d7p+068",
    "+0x1.1cbba42fbaaa6f5d4279da71e950a79ead5475ad2f210560p+066",
    "+0x1.cba2074fabc02ad6ce526c6027fab110da66b8a8a25af4dep+070",
    "+0x1.761432454725f25c4553ffb7d47b2772babc9c29d863030dp+068",
    "+0x1.a28fe7f4e8438e789574082574b3dfcdaa7e28e28bfc4fcep+072",
    "+0x1.bc4c9ecc5f11056487503a22df55a1fa28e2b4ca12ce5808p+070",
    "+0x1.2e56464396b95261af3d0106820dafd88a87117cb5b1d286p+074",
    "+0x1.8bfa4122c82dc4e76443562950335df5d4016c635209f826p+072",
    "+0x1.481e5024fa8e65042620c9b348bb6a30f1cc95417ebdde71p+075",
    "+0x1.413baf900735a9da0d37cbf35257694e697ece1399a3051fp+074",
    "+0x1.e1ef948d3e4bb39eaa1c0492cea2d6f4c55ff4582863ff88p+075",
    "+0x1.3b0479ad547677d7a804cfcba91a105da1132d67da8e6000p+075",
    "+0x1.6d872986d6698b3a74bed9993c4a6b3ea3b0dbca16571ff0p+075",
    "+0x1.28492b684af9eb2275fac93c88106322e2c9cf6e06814928p+076"
  };
  static char *ce23     [] = {
    "+0x1.0b629771cb14f836bd8a1a067f2b943ebd6d1d91140536bdp+006",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.e1acc97d07713dcf7c401e142b991b05544df353e3b08b31p+011",
    "+0x1.aa4a71d94aa2836990d1d97facf2f4aa0d9c78a17e026985p+005",
    "+0x1.437de79c485c5240d9a069d45cf936be0ee3205edccdd0b3p+017",
    "+0x1.80cb981aa315b7ed28a2a66a145f3e8c71556e4d8793696ep+011",
    "+0x1.6ce6baf9b6769c9e9b6cc2131b888c0c16e281e8ce22a958p+022",
    "+0x1.03e87c73946c0da839b51f2e4e9d610853ff9592af6866c7p+017",
    "+0x1.5eb76f41ff51dcdfb8b5eb60c7cc208007f6b94579417df3p+027",
    "+0x1.26653ec342e3bf60637f39098e2d61baaef43b6ba38cc5b7p+022",
    "+0x1.2442d801e1abad9b62aa806fab7490ffcaf05b0de5210e97p+032",
    "+0x1.1c3f04a5dee48705dfbd813182641143810120510fd95b6ap+027",
    "+0x1.aa49feebf0e4d716ce5c8a18b25da55994440280f6cd4eb1p+036",
    "+0x1.dbd949b657738e23c98233a9cbd08b181f0baf46561013e7p+031",
    "+0x1.11804372c506cf0f1a5e25b8a9c10b627a19a0c422a38566p+041",
    "+0x1.5ce125f64d3d085059fb17609cbe4ec35d5c9683b2cbf150p+036",
    "+0x1.358d70edf4e95e027612b236afa1bbc321cff72403c93985p+045",
    "+0x1.c1aa9b49a42005b23b774802c8deeadec7f586c184784aadp+040",
    "+0x1.3546e99ced873f4fa09deae19fd6889e0465197dbe072fa0p+049",
    "+0x1.00615644adb15c9b3a0ce8b9b01ee0e4d858afa07f8bab97p+045",
    "+0x1.109bcf07fe43f0cd08e92398a8621997c8914d45268f0734p+053",
    "+0x1.0114989cfcfde82f1d467b95efa0bb749634b63e3b76d27cp+049",
    "+0x1.a73ba001875cddfc56a3500039e039d4ff9f06b0b8e39aa3p+056",
    "+0x1.ca933f1e62f65f8d7d9f015d809c930be7f812d9e70be50bp+052",
    "+0x1.2089558406a619e711e11d4fe41e10497e3118dec1aae573p+060",
    "+0x1.6493d2b8e32a18f152fc3be0c54cd2e940d64d1e167d9c41p+056",
    "+0x1.58355fd19a4faebea1e4383e83848cda48d69fd640e70636p+063",
    "+0x1.ef1e4ab25027071f26bfdf2bb374e747c6b70a6f8f996b3ep+059",
    "+0x1.65836c88e1fbe98b758c8a9c4d83973d21c94b44b3a12f25p+066",
    "+0x1.272dbac21b1a55d65c1063e49e984b922cdd90a1a4474b2dp+063",
    "+0x1.414c031f9fe875aa8c854121c441f6208b4826436f354751p+069",
    "+0x1.3ae06068b482a5bc8e674c676448eba6d875bd8aa3b2e850p+066",
    "+0x1.efadc8d8ee26dc54b964562ca1696383732fe87305f94f01p+071",
    "+0x1.1a32828dc6758ad05f714781d705ea69d1d092d6cb645a65p+069",
    "+0x1.44b33251202855a484497920cc4befaaf749d9ac448c32eap+074",
    "+0x1.c4758719ae53db28d80272811e76fa1a58c868e58ee683e1p+071",
    "+0x1.63fcd166cf757474c3d3ec18af02319a7d75831ba575e042p+076",
    "+0x1.26fb3f8a728a4af45e07ae9c200c9716ddd39b64f1816045p+074",
    "+0x1.3fc0c11ca94b6b6a17b6a5429172239f42faa3be2a40d342p+078",
    "+0x1.57cc0d76ad23c884d10f56de0144c433226aa806eab1e721p+076",
    "+0x1.c787402cb31c4db5fe01c46bf28632840012cbfd0d7bc28ap+079",
    "+0x1.305f46d2f27349ea4a494467ffe73d95fe9520335b637fe3p+078",
    "+0x1.e76c371719c1bc805a8b27a3cb6013c46c56cab3a0635610p+080",
    "+0x1.e27178fb3cec23f5c27106ab7f15cb95096f82f2d8c2924dp+079",
    "+0x1.60d040c0f50f7f8e97d8e05c735cc54dfcfd6184cabcd810p+081",
    "+0x1.d765346d2c19559d28398eb50e725373bde435105fdc3b7ep+080",
    "+0x1.079c60d83d3e5ffe311f0568a20fecc216b4c7a8357a0101p+081",
    "+0x1.ab598daac2917f3ebcfd05f886727df636c0108732889752p+081"
  };
  static char *ce24     [] = {
    "+0x1.3af70d2ee866369e92c00db49a2d1155638b9b9d2120b236p+006",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.368ad38c28b812108fc9271093ebe905def9b91f61528e22p+012",
    "+0x1.f50772ca79e18cb542e6e8314854985d55e7b9b79249b1c0p+005",
    "+0x1.d0d5921a23e230d1c1cbb199e02d2aad4a60a1d85f829adep+017",
    "+0x1.ef74a6b662147e1efb84823f2ac7039ecbe704a41087a3b6p+011",
    "+0x1.21abbf5ade45a4d16b5bd197ce9fcd5fae41587ee1b94e35p+023",
    "+0x1.749d0fe8eee3ade730775d8852c91200fec06987d047d650p+017",
    "+0x1.341ade528f7e0ddc9d59a0739a0a665cb03fa00db7937481p+028",
    "+0x1.d24148468804c7238a30cfcbb3967348742a2d0121c65be7p+022",
    "+0x1.1c5ef48ac08c5d5010d7123e22d70611ec83aefb40de52bap+033",
    "+0x1.f1ec5b40863812f9eb2096d9c45a91fa31a8a3eb6e090c90p+027",
    "+0x1.cc23ac4982d69afbf0b8da4dc999d5007574e6842a97b579p+037",
    "+0x1.cd8845a46aca5fb084e332a37b996a8297da64a6be50cf45p+032",
    "+0x1.48417169050b21e45b08ba3ea651aafc669df508e05d2bd1p+042",
    "+0x1.76f5a6476f1b2e02e0beaeec508e486634546134ab04b5d9p+037",
    "+0x1.9e3ec01342882537b5cfb26a09f4c454b43d74ce99254782p+046",
    "+0x1.0ce6db9efc1582ebb1d5d4abf1e89db47a00f664441433fap+042",
    "+0x1.ceed7c942987d74d8c72ba118e95751fdd8fda5711317c77p+050",
    "+0x1.54bcc2f394dc9cf38ef55d002c203e9a3718310cdaed3159p+046",
    "+0x1.ca072357e543f25df6f3831616ac8ab46ca7320a9cdcc061p+054",
    "+0x1.7fb91eaadc0a16b35f9e7494c611a0c1bc7c50e12dc4590dp+050",
    "+0x1.90b48ce294180fd8db3400046bb0616f1b2dee54805a7279p+058",
    "+0x1.7cd3d170fdbcb018870f9711273da690f67eff74793d0022p+054",
    "+0x1.35449956a157fe3ed2b1025946c7cc84bf4573a1afbf4b35p+062",
    "+0x1.514c3d3acd5f47d8b2bcb8dadce855adf23d1ecc677e7c3ap+058",
    "+0x1.a3d9eba93b9a8b077145a3012268d738a94c3f16b76dd3a9p+065",
    "+0x1.048da09aa91a9f865a02737ab67379bf5e49352231e297b3p+062",
    "+0x1.f3436691947f1acffec97422982a46a31669e4b47e7e5a92p+068",
    "+0x1.6883f66fc66824e6b8364650e943c9fd72c02805d0ecc34bp+065",
    "+0x1.02b52445ded54b27fce73d0d72800b62bb964e62c812c38fp+072",
    "+0x1.ac09472e6c8d013d7a81c6e1440c807143c946e64e5b0dbap+068",
    "+0x1.d05c1104674272a90c8b72e8f925318a25d800742fe48efdp+074",
    "+0x1.c80d710b8a03a47cd6dc73620b32c3875ffbade8b6f0597cp+071",
    "+0x1.65f45bde6587c619dc449c2f55a9ce442295433b992465c2p+077",
    "+0x1.97aaeda53c7fcffc00f3d232a389cebd9ad995ac95ed533cp+074",
    "+0x1.d4ef4e57a29b070268d2e04c4e41c7cb8b67b9b9527603a2p+079",
    "+0x1.46fa5810775d55c5df3d044159d860ef3e877d7461d6aeb4p+077",
    "+0x1.012db1356cf00b9847dcf8ff371835328f13acca67cbff27p+082",
    "+0x1.a9b421557da41224a72fc33756b7effb884a8341ed8cb900p+079",
    "+0x1.ce6de2f9017be3050e2b0a643224235cad11e4dbde26c453p+083",
    "+0x1.f117a6b1f185b98bf375eb9a16721c0c210fe3e3f93aed68p+081",
    "+0x1.49d76bf1674adc1aff4093086647483e4425348bef245aa8p+085",
    "+0x1.b7a375376aacb06e544491c2da8ab3d1318cf76d86817093p+083",
    "+0x1.619256efed1f1bb5d1b73a1aae5bbde33e1b36bda84904fdp+086",
    "+0x1.5dac9b6296889abe415633ddc1cf9ebbc49ca45ea1239fe4p+085",
    "+0x1.008617d2e880f9f1639504898076dc0a1f3ebc49296d843fp+087",
    "+0x1.553d06dea849ac947a82427d3b0b46da177d4fbeb02aff96p+086",
    "+0x1.8082fa568676f64ee703caf91f3cba3e3709c8c913c39ce4p+086",
    "+0x1.37ac6344b4af00b406dbdef2b0b8e0f0b340648b3697448fp+087"
  };
  static char *ce26     [] = {
    "+0x1.708ccda8e43dfdb2f2748dd86ea40d7821259d26787ed4dbp+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.a1a5d9bdb72bfe044d83bc35ce52135b204ad00199fff1d4p+011",
    "+0x1.27bdde7026afba750089bbfbf9401bbe7632679948c1f621p+005",
    "+0x1.2b01e01c34be8f632f8963c463787d7812e44d66d4a5aa8dp+017",
    "+0x1.4c7819597dcfbaa91d7a7a3da5a0d2e99606c2953989a2c4p+011",
    "+0x1.975fda37bfa3ccdccd879bb067c0f8ceed3655dcef15bd0bp+022",
    "+0x1.dfd44d6d78385583fa320956d4e772f118aa1539859f2e41p+016",
    "+0x1.e4a29f44772f93f1040d6c40bbd01ec8f56aec0baf123ec5p+027",
    "+0x1.472d3c65ad84d56c38f83046a0d5282e416ab6e24dd61577p+022",
    "+0x1.0397aca89d6af1c53f4948ec5b05338aaa2549b30d6b3b70p+033",
    "+0x1.8674c8fbe80ea068514c0541922d0503a8b54487cc644ef3p+027",
    "+0x1.f57faa5a1a66153d41c9a83902ebd4bfcab0b245b5895a53p+037",
    "+0x1.a379770793350b7000557c69dcb04fb0d3d0e345e52b09edp+032",
    "+0x1.b4aabe90e5383091a06f1f02491812ac598fd6165993583fp+042",
    "+0x1.964769e3599ff7711bd23ec0574549ac49c39269e37897d3p+037",
    "+0x1.565daead077c5c677a3e60b6e5e4018bda45cc3fdfe20f93p+047",
    "+0x1.6322e63b80e1b22bd13fb54cd3b3b9334a16b8caf6182d9cp+042",
    "+0x1.e2765fd8ebaec370813f75393bc472217ba4da38217b3d8dp+051",
    "+0x1.171eaf266e8f40d29fb205d428829a090d43abd1f6f6aa0cp+047",
    "+0x1.30b3025ed24452f6771e9a58aaaefe5db04c72643d756600p+056",
    "+0x1.8bd5be7d7ea2637d03a3140c5f7ef82ba0f8314f760d549ep+051",
    "+0x1.57ee96bf0d80702dee22edc8b67dbadced47ae5750729365p+060",
    "+0x1.f46c2483476837239d3b59851f3ccdbac76f63e931516fdfp+055",
    "+0x1.59caf892c304e35cca1b746292195a2c87e1a601419a4873p+064",
    "+0x1.1d955ad83e1d39022add25888b3e1add7c6ed2705f18d3eep+060",
    "+0x1.3492c10f9a3356d8134039d06615499e73e8e7869ef3c5a4p+068",
    "+0x1.1e6baeacb1de164225665324cc1ca226983c63d9f9d1ad5bp+064",
    "+0x1.e6e76225afcc57ee93abaea00bb632392c2513b386326d64p+071",
    "+0x1.0452008183ced725346eff4c0cef622cd99102ed96529af8p+068",
    "+0x1.522de4ce5b83bd78b7fb8bd9094f4f7f2218497e66fce2cfp+075",
    "+0x1.9800b965e7ad453682dc079e820af3a1a7d24d91202acb8fp+071",
    "+0x1.9b8e24430832feaa522322d3c9e86c6b65c232c39ac134d8p+078",
    "+0x1.2313ce7aaca3c151236fba68ee9da4c75ff2f838fb83c840p+075",
    "+0x1.b456022137bf5a9664e36a44a175cdcdd23cbd0800f41512p+081",
    "+0x1.5e9acdd98d140d7a654590b6efe89e1e2f1e37a1b459e4c3p+078",
    "+0x1.90524a2b3fc8d9eb179e7b72109674fb8ec3f60906e52e81p+084",
    "+0x1.8177857cbdd7d07aabbbc1e924ca82b16e529e8893ee3f98p+081",
    "+0x1.3b2fbe4feb228e2d2d44fb4b0e357d1fdb88f750695f0823p+087",
    "+0x1.5d052d4a133b75cba2f85a8ca3e48da01141a3389bf162cdp+084",
    "+0x1.a556cbd00e6f1bfd89864d0a1eb3309000db793ed21e3aaep+089",
    "+0x1.2081b371aa9e4bcebfa2dd0a4457a43ba7477df0a560519ap+087",
    "+0x1.d72e37d52256aadec0a4549f95a4fb6245926b3570c7c66fp+091",
    "+0x1.7b7478a16d497483e63dfc9cce05dc0868cbd8a3903fd67ap+089",
    "+0x1.af95cc4e1172831a5b99282840dd97935b17f26b397a22b8p+093",
    "+0x1.c87f59d40145cff61b2c1bc34c076cafaf712451b6cd73dep+091",
    "+0x1.397eafbd472393e52d550c58cf48d38d756b7c3b5f119a29p+095",
    "+0x1.966db60c0e82754a52bab722701bac2a8a38b66805a4a36ap+093",
    "+0x1.56330055b1d8491b4c47b523d3db2ee437e09e4872cf43f2p+096",
    "+0x1.4e466be32c56b2e165218948ce9b69a1e99e279e37999a6dp+095",
    "+0x1.f9edcd07de440afdc716b935aad8d306e5c3ecdaf62fcdb4p+096",
    "+0x1.4686b31f40947b0340f09bd4d5f68f61ba3451a25d25e311p+096",
    "+0x1.82ff87ff3d2c0d33e1ed0ba4ab83ff9f2d88860349646756p+096",
    "+0x1.39b05bc584fc395735ff99b83d21ba71aa6da5dce5282de8p+097"
  };
  static char *ce27     [] = {
    "+0x1.329a9e092376fc549567f9673b358bd1d70923eb62bd1584p+006",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.51d21b52d1790eba68f92c9fe3bacdf99aa4fc5d7906355fp+012",
    "+0x1.e7e544fdb9d940d47bed7b78831e188a2480ded718002703p+005",
    "+0x1.13492f66041938b7749979b9208b479af1a3ad09a2b4b58ep+018",
    "+0x1.0d0caf4ccabcc971099b94b22eba8014fd3349ee088c59b6p+012",
    "+0x1.7f74c95cbda9d6922c86ab36bf4892762b6e804385aa996dp+023",
    "+0x1.b89fd8b5a460b69d9bbbe4727193fdfd9691fa909541a792p+017",
    "+0x1.cb80bd5f961b2aec69dadec75fc36239cbfe2e4bb7d13c29p+028",
    "+0x1.33d4105ac961a9572bc6cf2b63c3da79ab5a24095f889146p+023",
    "+0x1.e36a82712fbbf5b50950274f4ae746f843dcf1edbee8b1aep+033",
    "+0x1.72278f0b3e6f80b14150f686463a3250bf6d4f8e90527aa9p+028",
    "+0x1.c2f30464e5bdda14081944ae6762459bf15f9e0e58273745p+038",
    "+0x1.86bd9ee18b77ac0b32808dbdce24d779f06725e403b2cc0fp+033",
    "+0x1.775c9593d0f8bb41667aea001000a19db88d89d360622671p+043",
    "+0x1.6dcc76de8a56bf90d01d4c271e732f39f7b5b3fe775fdee9p+038",
    "+0x1.17e27b31e8923e65e6511b3ba9932c579babb3dc4016b58bp+048",
    "+0x1.319b5d22ee71eb2f97e1052baa6d33049a6a1031ebaf4625p+043",
    "+0x1.76af712f98203c5d2b81d740743f946a10078a0dadfeb541p+052",
    "+0x1.c99f336cf8d915164effe53468ef8d7a19611707618ade5cp+047",
    "+0x1.c2a1695d76d958ad0caac590a4633a5c3c17920ec4398491p+056",
    "+0x1.33963025f495569e9124039719682fdb0035dfe2a77c3488p+052",
    "+0x1.e6c7480f778f68f67de159f168de576e91f3e710c115acf5p+060",
    "+0x1.73cd3ddf721b48c3121363b72a5c1487737099eb4ffff413p+056",
    "+0x1.d7c4ab28b6c073f76a2a73222a287117349ae877c525f66ep+064",
    "+0x1.939075aa632ba367d6ca67f3dc7983885ee36875a8f27032p+060",
    "+0x1.997a67492e2ceb9f1aa6eaf36a7e1a53814b07a7b8a4b8b8p+068",
    "+0x1.89a395701c67f599931d45a9b78245026e855287602b4783p+064",
    "+0x1.3d8447c5619843b1ab2c6659e0d7ebed2749decc7eb7e835p+072",
    "+0x1.57a0e99aa552722f6fdf055482c7585219ac0aa5aa9c9166p+068",
    "+0x1.b68a1f172e9697f8caca268860c6401fdb5b14f2ab37613dp+075",
    "+0x1.0cb7af123876553c667ec4230be2bf7846a4089feb24282ap+072",
    "+0x1.0cada744f58fb42958659544384c54f553ed421895da1089p+079",
    "+0x1.75a830fa3b4beff0b65c6749dfdd1e67d6ee46b15db00b08p+075",
    "+0x1.22b90646b9c7443b3b53d63c8568f5f673bdc8e9e592d620p+082",
    "+0x1.cf4a6601f41326c92665870be37e3ce9539cc238f768b496p+078",
    "+0x1.1439113f0f988feb3dbaf74d306715bbf09c5cdaf80d6138p+085",
    "+0x1.f92cd7379792fbb8e9060e60e15ac60af6d0a2a9df12ffd4p+081",
    "+0x1.c9b071f568ce1a2afd4b2e904d73b1d46371b942a656f892p+087",
    "+0x1.e851389fa7b7d42f292f64cc4156ed57b38a2325fa73f15ap+084",
    "+0x1.47bbf95cd3df7e4a7a8eb9c41056efaac0bf4ed8380b44cap+090",
    "+0x1.9802d41b0dac91a025b75f2e7db54401eaedfad19a89a4cdp+087",
    "+0x1.9109ae6e7a71bcb4eba92e7228435328a5f71f6232228d4cp+092",
    "+0x1.2c057dab9911196e555fa1a1d7eff65168573a17af2927d1p+090",
    "+0x1.9cd4ac1ba75135d0ea787fd743834536c38bd3e5ad56a99dp+094",
    "+0x1.72bc18fdfbc07dbf3f8d2e89749afd467b32184da1f1e472p+092",
    "+0x1.5dabf9eafb352c9683a9468029abad8abf24c73f9865e421p+096",
    "+0x1.8ed9073b026b6fb4829f5adce1f9421ff65d448e7de1b67ap+094",
    "+0x1.d74e179a94c1b5dcc922d1a9f5a9fe611ec8630ed74264d3p+097",
    "+0x1.5376ed0c2cd2212f87f45f6bfd87645257b2ebb54e0f6690p+096",
    "+0x1.de20efcc868d94e68d06f9ecd8d817e8771faf4cd3a30507p+098",
    "+0x1.edfce8ad9b589f5112e081db2780f086db676597319a93a3p+097",
    "+0x1.4849dfc4f2c4e475c2e08ca035751c31f4f5a86c35269945p+099",
    "+0x1.d7ccd1bfdf86cefd4073830bd4bfa50e67595d13ec6fb90dp+098",
    "+0x1.d0915a82ec7dfd40d08ba2439ec181b595f76bf557861412p+098",
    "+0x1.789080c351aadf94797e681cdd5280500529a56e0377a160p+099"
  };
  static char *ce01c0   [] = {
    "+0x1.dcaf5d65fef4f1585f7af0e6600ad5a6d80dd5ed0e71675dp+000",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.c0308b923d8539d1b709483026ed2843ec9790a298b72367p+000",
    "+0x1.6b49f0c6d1a034f4b4518d17fc70660b317de5daa0ff9f45p+001"
  };
  static char *ce02c0   [] = {
    "+0x1.54fa48c569da15f30c986e81444ec99b7721528a4a87338dp+001",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.683049b283e79154d476b22eee9ab121a90dd6caee45b4f3p+002",
    "+0x1.6088de3faefb852fcf49d9b23d8dbb50f9837913eb5a38e0p+001",
    "+0x1.3f92eb19a399c7ed8c313358f2679a18b6fefba9939b9886p+002",
    "+0x1.03096ec31ea97c8572c2d453c55bbd0d3b17dbd83ca3f0b9p+003"
  };
  static char *ce02c    [] = {
    "+0x1.0aca3e058692be089de0781d650cd890f747a1de3650edddp+001",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.04c2c65ce3f40a0a10b90ecb7a598e687a61fea8d71bfb64p+002",
    "+0x1.36113db6394dad8c91473d72c7a50b44b6eb422e1e7aa6b0p+001",
    "+0x1.a3b7b28ba79818bece4c24a0102cab0d08fa675660158ee6p+001",
    "+0x1.5435d2b52b4e9df211e87ef56fef02a7ea4d5e736cd4e1e5p+002"
  };
  static char *ce03c0   [] = {
    "+0x1.e51d97ea1020d9abc7de307a35436aa7a9d8af84c5f6d2ddp+001",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.d6fd3bfc91405f1593f3fb8c76a70e0b7a434cfdeaef40dap+003",
    "+0x1.e45d4a29042772e0a5377d67ca44f1480f58a275a0ad352ep+001",
    "+0x1.e3d2c74d9122d9909acc9403c27a4ad679493c4c28b5b110p+004",
    "+0x1.a0173a32d3bf495d92b85c3a31a33f556ac45a5c0c963cbdp+003",
    "+0x1.c3c97858b78d164ff5cbd24ca7e00b0cd2949708229b91a6p+004",
    "+0x1.6e346a05558b15625335def7ab00bc2a3d64a6046f84d661p+005"
  };
  static char *ce03c    [] = {
    "+0x1.922fefbed5ac18396c8308624186d6884a923ecc9bd99487p+001",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.7cb472a5732785bca570415c257032580b102ff5a3729474p+003",
    "+0x1.a06878d87ba20068e11d5672c0c42d57c03749b6967f8a08p+001",
    "+0x1.74eda1e77f14b8c372c19a7f15ef511c5f8801adb3fb88bap+004",
    "+0x1.5a9c9c1dfff46dda44ea2be4e4b3a277ee8c25a49f59d085p+003",
    "+0x1.521609d6b7acf6fa42ba07ade075b4d0d6e841207b359eecp+004",
    "+0x1.120ad196bb41641ac0e4f2494a0238e12da8493a77725402p+005"
  };
  static char *ce04c0   [] = {
    "+0x1.3307cd8c3120dcb5ccc8b82e1c8e75d6dc98de4c130b98a4p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.e4e54cef3681060695f5f09dc5ea5e819527e54ed6cb0df1p+004",
    "+0x1.23279756b8773d4d36d2b8bae8d9d1776a69e3568b07d9dep+002",
    "+0x1.a43fb1b0ee3e6a17188ea564e559e1c5af960012d3a1047ap+006",
    "+0x1.b50435a1c53a461f3bc387646ad2272c86ed0585de9253afp+004",
    "+0x1.b1770cd3481bb0b3f40e30d50d4fa47a435933679241e453p+007",
    "+0x1.81eda40fc1e46d2c620f4ce8706d197ff7bc7e47bfa69ec5p+006",
    "+0x1.8f9c3c2eb521ba5700da481c64d539db6abdf286f6d895d1p+007",
    "+0x1.43e9727ed4fa5f3038f0cccede8e781b60e02adc233a805dp+008"
  };
  static char *ce04c    [] = {
    "+0x1.07d5acf8e59c3eea7984c383d3142c2ee6a96d2d1f4245bap+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.9ba7fe145f0b9ac71f470e605f9e4f7d35f878bd5b445e47p+004",
    "+0x1.017b125024293d63fec9aa2f88da43f7dd0803ee4847c17bp+002",
    "+0x1.5515a45936d6204e08718db6248472ee79062d6679bd40fep+006",
    "+0x1.6fbef47e15903517cb18f64f125572bfff53ef7d5b1f6afbp+004",
    "+0x1.55634790fad70044f53fbdb460f85e90c26b2851eeb86251p+007",
    "+0x1.4514e871f12975502e83380d93a237970525cdfde97489a4p+006",
    "+0x1.3270e98c02037ca4c294334d867e0d757712a55618846217p+007",
    "+0x1.f0c8961d32fb129072d2d9426cc2662ff08873dd64732e59p+007"
  };
  static char *ce05c0   [] = {
    "+0x1.5b6df33ab610d3739c8b2425a81b027348d198b0e0606978p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.954a10e1ffd5c91397eb0c1386170e66617e5b0aa6efa332p+005",
    "+0x1.432caee7c3f55360497b3e9225f0319fc5e9969b9e2ec1f8p+002",
    "+0x1.096bc074eb2fb8b327c1bad6b8fb3aa383499e9a2163fc3bp+008",
    "+0x1.5b031d9e13a206f8154cf67c474acab181e9d964f1979ac1p+005",
    "+0x1.d4032a8ab2fb698fe753076470a16ba1d4007eeed27a2efep+009",
    "+0x1.f554af0e1635fad861d7ff3fc87b0bc1362b459c1e64ecc6p+007",
    "+0x1.e3c76e1fe89aed7cd77c22e4e9face94da6e040895ae9957p+010",
    "+0x1.a14bb8a1317b8a6be828ed2770b00c6578e171921e2bf441p+009",
    "+0x1.c34220683d329bdc81904794ef4f317c4d5073475eb02025p+010",
    "+0x1.6dc6b57582252355a198f1b84723710ca1bf5b3a8cc821b5p+011"
  };
  static char *ce05c    [] = {
    "+0x1.358453f230e255af00a9a3d4e4e80735eb872b3121957209p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.6aaf9c4407c5586d9e131123cf953f0a9a7172aa59622f75p+005",
    "+0x1.255c07a9518ad75cb141de8400e56d9a37d79717806b5d81p+002",
    "+0x1.c8b612580b001eddf823ba7e5da0ebd9b564141181e53ed6p+007",
    "+0x1.36459ba870764559b94fb73d5e3a4d0694aa8e57679ebfdcp+005",
    "+0x1.8939ebbde78d43f49632d055558b13eb2c42edee7893cab9p+009",
    "+0x1.afe7c7ee9e6f1c543d213f35a1a43763c35b8c9196110365p+007",
    "+0x1.8eb34a74dcbb51a4bf8c15fad8e12bfbfdf88cb4aaa6ba68p+010",
    "+0x1.662246358c18c8946c551b1a47c53d3c6d75c76dc60b8e9cp+009",
    "+0x1.6e52b4bc595cdaf2ec884f71bc1a1a7939bcaa77b473d603p+010",
    "+0x1.28ee27eb8f4c44f32b0992499db0839db59566866fba4d72p+011"
  };
  static char *ce06c0   [] = {
    "+0x1.b3629fd646149b0fbf5af020bd2960953f90f3dc15d1327fp+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.384d87a60f9dde3357bd480cab7d0d99710f77e55384ce03p+006",
    "+0x1.8835ddf60a0ac48591132a4d5edbb492ee29b78149da6657p+002",
    "+0x1.14851a3d230e0116c3f33e8ab2dd42dee81b7a97a0cad202p+009",
    "+0x1.0861b00c00fbbc209487efd98d5115ec032bb0b69357af1cp+006",
    "+0x1.6fdfb3b363086d5cac69fc40b01608e1f104396fae949b38p+011",
    "+0x1.eba88c445e5885132efda4e0ca925a1e92892d6fc82cf2c2p+008",
    "+0x1.408ca7edc354362bd76bcb8fd10f23b28f763773bbd90ec6p+013",
    "+0x1.58e878f0e0ea209895df6aec1c07567fc569f6299265f809p+011",
    "+0x1.4a6c6b2a163f3eeac65599573077d6fc0be151c46a3cf064p+014",
    "+0x1.1efac3b3f4ce5ee8895684e90f1380222b4dcdbfb9eb0241p+013",
    "+0x1.337113012e33eca8cdcd2f66b81a0a65295ba4d51c18d0f9p+014",
    "+0x1.f267dc48c29083bc51831c7e2e56236a11f30d43a454ce63p+014"
  };
  static char *ce06c    [] = {
    "+0x1.85797c0901551c5ff6264174c3c6129c9c5fb1a07b4de5eep+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.1dd876d4c18452e349860304db349657e95826e9fa34f3bfp+006",
    "+0x1.642877c9fc414a7469fa1787f8b2e43edabd96301c5a0634p+002",
    "+0x1.e8fc8e72f38487a57ebcedb003ee6337b1252b019ebe52b8p+008",
    "+0x1.e296a0695c7db71cf2986ee6603165fe95ce256760a2cae6p+005",
    "+0x1.3e52e112def57db15c39c0e74d525a8e9eee5d5e47b67f34p+011",
    "+0x1.b54caf955b33a2e5526692748acecb42f7852b7af91ece6fp+008",
    "+0x1.1047d44a47401f8e6d4f942daff4ffcf88a2ba58ecea5251p+013",
    "+0x1.29bb7be042f0a3e400f42f2eea86d79ae544c00a1941ba4cp+011",
    "+0x1.1495f1cb8031359f97e9b39aed4d658d600ca89d94f68a9dp+014",
    "+0x1.f06b0f6dd614851d64537b3de5ccd790447408067d426003p+012",
    "+0x1.fc6f261d9717e8ccd1c840b6c3d33341132d6a52cb5a940ap+013",
    "+0x1.9c1f083f78e9f554fc9d4c8d83a5ef1b24e11455d46c8a9fp+014"
  };
  static char *ce07c0   [] = {
    "+0x1.095d705f1010ba649ab7e04f38761f0643064009151a7fdbp+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.fbaf9713ebe8d0876d34c6de16806067519c8397647a3448p+006",
    "+0x1.d319cdc36f7557ae1239f4c379de50a29ed26f6950a3a1e8p+002",
    "+0x1.096b4b1e109d69edfe003ffba6de24436f4e940092edd881p+010",
    "+0x1.a6694e20961a3477ca47b0df0ed181d64628f287fdb1c502p+006",
    "+0x1.e52309454a30f33900b4eb7ca14647c8f2410aa57004b076p+012",
    "+0x1.d163ee0a12e4973df136261cd5b15d228c17028d1f6fbd48p+009",
    "+0x1.3ebf90ca6a25a730414739bf3f1ddac0e62b0d6098f345aep+015",
    "+0x1.aafc20eab4271c1dea44647626e16205d665738df2fc9762p+012",
    "+0x1.16162bfdc0ccc46d8332a8fe16e528332eaa44ee859a20bep+017",
    "+0x1.2d61fd7af4bd9fd0d71cf3a7355c9c4ff679d20bd5dc4a2ep+015",
    "+0x1.1f8e05bcd62a1718de924082ea8570adb721eecc79a96f0dp+018",
    "+0x1.eccb3822206959a71d1a2a7d6adeb330b7228888cd12bdbep+016",
    "+0x1.0cde28777a22c0065ec5aa884bf7397199c8872ef836ac84p+018",
    "+0x1.b3df3fd75eff5de08308fb53d6a47aaa6db34d6a15d89491p+018"
  };
  static char *ce07c    [] = {
    "+0x1.df6764395e7655c04848764c2df3281659245bccb2b431c5p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.d1a5a3ef0b661d1351d9e1eae2b81be01e6540cfc0785cc2p+006",
    "+0x1.aac9d4d61c386b2a040cdc9ad1502433bda3636e8b1030e9p+002",
    "+0x1.dafb5c51eaac5f78e86258277a24f58e0a6ac178184d41eep+009",
    "+0x1.82e358eda17bd6a99e4630fbfe22e1872849bd6ceabae52ap+006",
    "+0x1.aa62765d569379e4f9462610439b87d845ed5beaba3268adp+012",
    "+0x1.a17dfba35b5cae07945ac26e4890daf7db814c82936eb292p+009",
    "+0x1.132be2e4a6bc85727b69afb77ce54a90c7ee32d8225d72f7p+015",
    "+0x1.785e5e6ff059262a97f9a7a0a791377ca699b9125fac0331p+012",
    "+0x1.d96743f94c66827feac023b7980832c475b4840c679e20ddp+016",
    "+0x1.03d04506443b3778e8ffb0fe0a36901666ab3a675f449f11p+015",
    "+0x1.e40ed79594d3f4bea469dd4ec0e4100aa388b20350b6ec43p+017",
    "+0x1.a94ab4f4fc7aef56f3117782ccfbe922b7a0e5b8e80a2ae7p+016",
    "+0x1.c07a85602b1d1d9397f0b6043c0123fe50141d7a6d455b6bp+017",
    "+0x1.6b85e72ec578b36ca784a6d194027a6b59048fc8c15a327ap+018"
  };
  static char *ce08c0   [] = {
    "+0x1.84daeb1b543f1aa2c2df65c80a26c5063e3b60f1ab7a5cb6p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.2e62cab45eec3297960928fa363f11165471289f2607a807p+007",
    "+0x1.63abe7b2058b7834e50382aa53f0c13db917b8966e8d8dc6p+002",
    "+0x1.7286ced7557e67f566d4502ef66654368dd9a36c62f0a046p+010",
    "+0x1.ebb8a877e0a7d06a4b2886be4efe24025583a878bba54743p+006",
    "+0x1.931217fb05954ce8683ee7713392fcdf0c80a75b2af62613p+013",
    "+0x1.402a547e79753cd33cd1d94b9c814705b6544723064469fep+010",
    "+0x1.62102b481b47ee79ace482cb6bd2c6ef75bc8922c9c216fep+016",
    "+0x1.5e91c7587dbb0d77dbd85c7e6faa6032f5ef908d73ad87cep+013",
    "+0x1.ca877d930eabe9df18a6536b765a986bcd7ae497b7e08c80p+018",
    "+0x1.3983be554bfadb763710a70c5727423b460176551ca9d516p+016",
    "+0x1.8c72f804f8da10a64a0d433c3f305b7a966f5dc1463f6d7cp+020",
    "+0x1.b2197a529ab370d5e843e0bb3966a3f434fad32e75eddfb3p+018",
    "+0x1.97ec75d74c280a952f17da2fc5e74d19234005cd6f39f515p+021",
    "+0x1.607bab9e059c63cd9905d309b0adca4da0b233413395b57bp+020",
    "+0x1.7c428180b180273f09486fd6d5076a5d3b25045d87664112p+021",
    "+0x1.343a1b07a705deae927a403881173cb91fbedfd40936f5eap+022"
  };
  static char *ce08c    [] = {
    "+0x1.748e92b5388f67e33e23b49e684e5ed83a6aed02c96817e0p+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.231c17cf6587ea3386285b18e2fc21735170867523e7b12fp+007",
    "+0x1.56defa60c62717d368edfc97098d35af742f334b6650e98ap+002",
    "+0x1.5cfbeeae77eca568903db74a375d59a2e792aeb0ca5aecd3p+010",
    "+0x1.d934efc4c406fa060f8b9dcceea20e437d63c0fd059d1a84p+006",
    "+0x1.78a18ed004d93a3419c1c3bfa83347f735b6d22b07312e28p+013",
    "+0x1.2e30b9bc08ba613e88d407e194414dcf4909e35c949c49b0p+010",
    "+0x1.46780b226ce439d3cd8ca6705c6c5088b0b1f343a21015fbp+016",
    "+0x1.47adb5cc3d835aa8e1f7eaf1db07634b102db7ffb603938bp+013",
    "+0x1.a1a8f0f74c863a1c4a62ef0f08d8589ec93018d38a26ab09p+018",
    "+0x1.21d77a65099f4797e3f7e41d2de14791c9ad6b29dd8baa3ap+016",
    "+0x1.657ae2df465e6a65eb176faae4fefd4d2ed44941938bc9bcp+020",
    "+0x1.8ad0869e957ef8b96e651147bbc289dd76be4082f3f54a08p+018",
    "+0x1.6cd3c87d5d675c5d7490e5d41b3946c69eb2cb432a3f2e5dp+021",
    "+0x1.412560ea1ae28c12c0cab2535c9bad74541a3b24305bc057p+020",
    "+0x1.51c5c6c5c4995a890f8b3ee2252fc40cda83564d91b9b414p+021",
    "+0x1.11c9c2c3a5957b2d26d8c44da56a3f10dedaeb02e2129335p+022"
  };
  static char *ce09c0   [] = {
    "+0x1.20ec88a70139f96b95dc77ecad7ff3e2e04841f0882e26e6p+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.de653788bd866b431f029f7d50567e842e57dbf739cb1090p+007",
    "+0x1.def933cfa3aa779280dd5292362a11c27321f4662bb91c64p+003",
    "+0x1.dded015dbbfd7bf4666c47fc39e0497c3df8dae4ca1b200ep+011",
    "+0x1.92ead89c6d8647aca851304a0f3b26ce2b7213474e67d655p+007",
    "+0x1.347320af65255978ffdae9864b2f25e8776a84165de73c16p+015",
    "+0x1.8db7d4d7ffce030526daf255d4efd8bb7b1dd1337e6c78e9p+011",
    "+0x1.4750fa9dcc24ea1ebe9b0536fae1bc6282215f9cc5420561p+018",
    "+0x1.08bf2ad3256db7524aed766d7c66e08327076d95d564ab44p+015",
    "+0x1.1e8eef2793ca26e524378cc193950d46d34afddbf8759bb8p+021",
    "+0x1.1dc733f28e119627f2ba9ac1dc81bd9188f86012d3b36cc3p+018",
    "+0x1.72ee3a14233d65ecefc72304aad1110b3394c1d564ec377ep+023",
    "+0x1.fac0839e0fd96f78610ab4c8c8e998829246c88000c61c08p+020",
    "+0x1.415bc84f5f556614732212c48e882bc731fdb340dc839eefp+025",
    "+0x1.603d2d8831522eb3f61c651666846d23e9f8bba8d31ccc74p+023",
    "+0x1.4b9c3d3a5f7d813f8111412ccadd3f5499043452bc807123p+026",
    "+0x1.1bfbc1c5142bc4e4d463e9bea780672e6f2693b4cd5f1754p+025",
    "+0x1.361fd72cd108d519036e810d6d27196d22ec785f13f8590ap+026",
    "+0x1.f6c1343d540e25f6d7ec473b82f709148e313111e4129290p+026"
  };
  static char *ce09c    [] = {
    "+0x1.ed8ee85a6c654d83dd6857403fced31213854b0c4161f627p+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.b8fc21b571de3ddb94df15c22d44ba743531363d09e8c7afp+007",
    "+0x1.9cc5c0a7274a6a079d77beffd6a2a27b4d02764ffb693151p+003",
    "+0x1.a268697438bae115722f7767de23d48b654cc55d6924ed27p+011",
    "+0x1.7165e1a3be87a8c846cb968297a1796da18f72d15443260ep+007",
    "+0x1.0be513e241e083682c78f80fb64765e24c40fd3387a9ef84p+015",
    "+0x1.5d53c3a23626187fcf7b38b9a1705ff8ce8a5b6f5daa8676p+011",
    "+0x1.1976d4880668708f9827ec92567703ae8333e742a24960a8p+018",
    "+0x1.cc16d66c9660f295b186c1e908e0c2356c62df455fbfbec7p+014",
    "+0x1.e7325f350d0ffca35197ed519587da448812cfde9aa85073p+020",
    "+0x1.ebddbe8f42e140d6d019899a6093b94b6aa9fa1247e22890p+017",
    "+0x1.37ef0b7b89dbec2e1314d009ab11c97a249aca1dd8894abfp+023",
    "+0x1.afbe21d8bbe3a4c4badba5f08383e06a8b5ea5f5974886a7p+020",
    "+0x1.0be0fed61bd34f0aa100cd8b0534c23a8589ad7621824e41p+025",
    "+0x1.27d7ed0965f924cc1e33e85a847881a8e2880a1ce6f930ebp+023",
    "+0x1.127b8effad224aabf5774e5e53b86ce9df333f04dcd42d5fp+026",
    "+0x1.ddb4037c2ebf90d45ff05ac31f908119fbf56809bca7c555p+024",
    "+0x1.fe6ca7c9ce97b46d3461e32c60b967fe23d850e83b232d45p+025",
    "+0x1.9dbc05cd00e1d80d7da838d3d6293d096427ab687167a5b2p+026"
  };
  static char *ce10c0   [] = {
    "+0x1.62fea864414a23c36f2f1712f2beab240fe5041acadf03dcp+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.dd6b0b39862b5c068c65abee9bf82af122c2ac9b2da0a3c1p+008",
    "+0x1.4913e4a180878701aee3f95e5e85a9cbff317fbdd19ddf1cp+002",
    "+0x1.f26ebaf0715c9f67ea664da648d63c9ced94a23ad81ac681p+011",
    "+0x1.7abb151016f77628c8a4c13bd45a9c01b2b1a21c4119609cp+008",
    "+0x1.2530fa7a52044bc8661fa2448826e715039ba656105689c9p+016",
    "+0x1.b61fbb275f6f4b0feb82b2d24fc5789ae35bed18cf454d3ep+011",
    "+0x1.743005397f23cc116bf34dbdd03e470d725772207da83d06p+019",
    "+0x1.e2daf09fa0a12072f7ec79ac718eba675dcc575f68e27e44p+015",
    "+0x1.8ef4635ffe3b2e4a547fa3d8a9c4dc5352d9d80225c493f1p+022",
    "+0x1.4035a4e0d5e29821fe376ddd4a3bc70dadaf3ad1021dab86p+019",
    "+0x1.6218c21a119600ae514ec03d4b66e5680cd3ddabf1255275p+025",
    "+0x1.5c0f814d1570034c92d30da8905c15a375ffbcfb73865401p+022",
    "+0x1.d1d58c702f1abe1a0c7b4f661b23237a8e15326d16e51ca0p+027",
    "+0x1.37eb69c50b74efe4a307a74a624ca8809fe7355aeba16a3dp+025",
    "+0x1.997363a7d956e69abd14f964b5010d47ffeffea6e70e00ddp+029",
    "+0x1.bc0d1c2c873194b0b29746dc0bd39cc695ad3df7570f4e76p+027",
    "+0x1.abb7d07ae13a4248a12bc075aa7b92b6b5c185072f87bf72p+030",
    "+0x1.638b9b73d5bff7f46c4692560a4fe52dc64c6f4565ca4033p+029",
    "+0x1.94373d8db83939c30b3601b152eefaa7a930cbbf93d97260p+030",
    "+0x1.47a51ced21b504723a4595d65d32c11d9d0744b8254ad813p+031"
  };
  static char *ce10c    [] = {
    "+0x1.a0ba38964046463550919ad72b0732a4aee0390fd373033bp+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.b3d10efe659327764b5e4a0a386a9e4e3b0fadf906aa0c3cp+008",
    "+0x1.798ffbe652096cb10f2f82afc015c1b7c9f3fb09c9ff57bcp+002",
    "+0x1.dd8b8e00b7e6169e971012454b56796a5d56128e51cafa17p+011",
    "+0x1.5ad087b270efb13f8fc73b2b1fa3552ccbaafb08f973d1bbp+008",
    "+0x1.0a7bf086e08231547bdeb610ae29fa2be80979a85e91c291p+016",
    "+0x1.a190a96aab6eab473ffb92167377ff1df9e2ced8234628f7p+011",
    "+0x1.4e2346678add42dc113e51245e20586d36e9da9f4bf1ba40p+019",
    "+0x1.b8128bb987dcd3f72745e7488054d8d6615d06562cbf1975p+015",
    "+0x1.624b086e26dc78fa66d3390db10a3a82747c35f0bcd30c0dp+022",
    "+0x1.1fc158d485f10fcbcf0789cd8f00801977c38a994036485fp+019",
    "+0x1.364c087e8fa61f53d8cdb20765b7e4073b7ba08985883859p+025",
    "+0x1.354a12aadf163e7d8fe55a9191949b4e7c553e2a276434efp+022",
    "+0x1.9330e7618e4e1a3cd21dab021e4410f24e8082468d77b3edp+027",
    "+0x1.121dec5c4d1e746448b6f1f6e3480b305e0be58dd6635204p+025",
    "+0x1.5edef19943495fb98eeb662ed279ae18cc0c3761d3b58399p+029",
    "+0x1.7fa55df550458e57c85e3b0d460d5525ab18ad00ffbc2f23p+027",
    "+0x1.6ba286f2a216d0136d551cfbce3e899ce911c678de16a7b9p+030",
    "+0x1.33ee9dd5ff242431ae0fc974e6f14181b373e09d934d040dp+029",
    "+0x1.556fc7ec89297c49dfc66345dd29664db0fd39ad6984a81cp+030",
    "+0x1.14c2141f803834089507c0682c071146325b95cd5803d2efp+031"
  };
  static char *ce12c0   [] = {
    "+0x1.5562b3aa3c607fbd699074980aeb100a8797db810119480bp+005",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.aa44af1f4b8d4ee431c1c1cf8f11ed904762b4430c154bfcp+007",
    "+0x1.1268223d03e3587efb8d4db51c133915aae7817baf634e90p+005",
    "+0x1.ba8a7609ad1a47814ce360006b0181a209e0f85f28cf3b57p+013",
    "+0x1.90a4a40e53495d4a178b2599e4c393f68bac668310c549a1p+007",
    "+0x1.00c3cea476763d9e6623559b001452351f3dae0d4a188828p+017",
    "+0x1.6010c509490d8066869944a4b33be71b62f76e2a88f1ce22p+013",
    "+0x1.e932a604a1cb3290fd5b3571149488db6cae5a06dcc4cef7p+020",
    "+0x1.be849402eab1cf30a23b6609a070dac10a109473c754e9d1p+016",
    "+0x1.424d8e3f074a097875c1288eb71f89268e5b30efa7b5f922p+024",
    "+0x1.976c1f6deaeca24c288d66e51126980ec85cc21ce97e0038p+020",
    "+0x1.5c4c0bd779e93bf8675e3985e2a9fe1f70f65c0ff31adf80p+027",
    "+0x1.1442027c01858814da5fcb70c26123f5aab6f92b93913bcfp+024",
    "+0x1.3ab57fd9aa3cef24777edc370e4a27bd1883400d6b35a0b9p+030",
    "+0x1.2f7233427d446171fcb523ca2e7a367933a0f44ee1fc3fcap+027",
    "+0x1.bf9c026e62f6980f7beac3442d8b911ca06a1d604431fe6ap+032",
    "+0x1.15ffbc03f006b7c363e878e794d5152d10f052590a79a5f9p+030",
    "+0x1.ce31aff9e20fbc2e5b2f1710d20889f28e08d1a1651955c0p+034",
    "+0x1.9d9aeade0095230c256d5adbaef139bcc1e5b7a7f69b66bdp+032",
    "+0x1.40610831003c479abc3027ed25c2a78eddc11823bf4290fdp+036",
    "+0x1.aa4cba600fa622b6a6f19b868d57eb0bb52352805c66b675p+034",
    "+0x1.09a007bded183be0b836f7dc34beda68a10a30a7fe25956cp+037",
    "+0x1.61f4d96b8b5d7e8e4b86419dda8dbff0db48dac6359cb287p+036",
    "+0x1.8dacbff695da6378f71e186759e6fabc214da856ff125f6ap+036",
    "+0x1.4257d271a9a6b343806821573aef1f7260a411c14e8228cdp+037"
  };
  static char *ce12c    [] = {
    "+0x1.d8e9c9716d0811bb0f4459065c2e4b3824fa58a05da1ec47p+004",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.bc54c0699b6c9327247d4f5a49c5bc49f7614e598fcf1af8p+007",
    "+0x1.7ffdd669958afedc2e3c26c2383471e9343b45cd6abf6355p+004",
    "+0x1.4a8e7ff80fbb40268adee148289e7f8ddd89b346cf98d501p+013",
    "+0x1.8a3a12aabf7df4830911483cdb97da725275b1768e7dd57dp+007",
    "+0x1.8cffc8fcac52b7ca04cbc820572e568f586cff815edc1b05p+016",
    "+0x1.08938d1f4493356cdb12fb4ce2d8480d1ead811f458753d2p+013",
    "+0x1.71b9027ef3fc5ad5703250ae28fa058ee4ed5771472c7af9p+020",
    "+0x1.57e67fc267e644aa1e48bffa2751790fa48d3c9d612b7a5cp+016",
    "+0x1.e142b1eb51ad2ce528a6386d5bb194232f42605a6f152291p+023",
    "+0x1.3466889e0ed08cec2321700621846c5d0375cbff8b077ea7p+020",
    "+0x1.01c5b98c44f7909e83b64c32fd3f5921adbd57449053cf9cp+027",
    "+0x1.9ce19ed033c2cb75e89767096f9ca06f7a41812546a726cbp+023",
    "+0x1.cd726be7407b016937317fb80ec208eee6b37a3caebf815fp+029",
    "+0x1.c17bea76914212acb6b18663eec02ae244eebbd22fec1a8cp+026",
    "+0x1.44877bb6a579c26b55cc51097dc3b1efd6717d627748da5ep+032",
    "+0x1.98244ecf58c38127369b0cb9bacb1afe61b9652dc6705cdfp+029",
    "+0x1.4b20249e7c8ea31777fb4ae61fdc94f961b636fb84e959bdp+034",
    "+0x1.2c348fec353c97629034e858afcc857d9c1f000477ffabcdp+032",
    "+0x1.c559446271706c1687e546242321313feb13543b6ef57c90p+035",
    "+0x1.31d0ccfe32a5b6b8c019df059366df58342a0a53e98e137ep+034",
    "+0x1.72cfcd87fdd5d3f2bd8884ae5310bd2dc2b5b31f652e24f6p+036",
    "+0x1.f927a12e4f2324bf1706228470e597d18a81633a0d965e69p+035",
    "+0x1.114071f309e04e94ed45b0783e28be27001c6f2c4e88ed27p+036",
    "+0x1.bafaa1f248681e4fe107a104c0e9a8c821e58333529d6da3p+036"
  };
  static char *ce18c0   [] = {
    "+0x1.aea902107a386d9b7061e53c497e66b083170c836a83535ep+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.6efec0b962694a1ab7250384f584b058de5c3d86f9ca400fp+009",
    "+0x1.6b5f59a6fe023f9c495e171d26361e887ade639eb6fe08fep+003",
    "+0x1.712d8227456dd1d0118b0eb342714231f3f5b306ffdd67b0p+014",
    "+0x1.253a4f3384c8e8f235aeaa389b389ffd78f0085e719c499dp+009",
    "+0x1.ec8b93c1e7988dd6b99eb470d35dd4803083ab4501577824p+018",
    "+0x1.2adc10e1591b8b95dc84e7d0e4a37619b23ca43832fccf71p+014",
    "+0x1.7f3810122842d87541738f84e5f1ea0e864c388a70a291e6p+023",
    "+0x1.948efdfa910238169e7955d9c9175964dc34f4f3eff142c4p+018",
    "+0x1.d7331d0f271778a6f93d05060ed81faa0501a05723336710p+027",
    "+0x1.38ad5fa9a7c47eae7859568490179fbd212ea96c941d8887p+023",
    "+0x1.014b4efb98f2a183ab8c0653e40ef0313ed94b6fa0c2cff0p+032",
    "+0x1.8462f92e8ef3aeb4b3fa5835cfb393d682838c20e78dc2f2p+027",
    "+0x1.00cf337b12beae3d0084288dfcb95c7a8e03c65efeb09983p+036",
    "+0x1.aa7c0d48b925a3853f453efee17c3c3af91c476b9a944f55p+031",
    "+0x1.b905eb214821f984a1c83de60e480c96a7826afecd99fd8cp+039",
    "+0x1.abb3422f58c110c9cd2106aecb32ddc17c33f42bb849f324p+035",
    "+0x1.4df68e99ce1eecc2a7f4e741376e2d8d4ee7063e088ce41cp+043",
    "+0x1.728d742ee44732c99a7120b0a0de7bb42d86281e242c577dp+039",
    "+0x1.b6011fe2afc2309716e887619ba478006502a83931ad7bbbp+046",
    "+0x1.1af141bcd002dfdad35724f061e0c377b4ec9e86bdc8cbecp+043",
    "+0x1.e99809280cdc8be2d10a06ef9bd3269f95c4ba6d72def52ap+049",
    "+0x1.76f994774877fde505362be677e09653e40deca1810dabe8p+046",
    "+0x1.cbd2d2dca0188a1644c3016572117e2a91b95ec126732512p+052",
    "+0x1.a973a1b9b5aaac57b8db958208723cf3e8d7a6ad0aafef52p+049",
    "+0x1.631f562417bd246228626c7b25c78c8c9b6bda66e4a99847p+055",
    "+0x1.947b11d75d244b5a586dba4319713fcc61d149d15aa7b904p+052",
    "+0x1.b52444358f9b0fe131e001ca42efe03268751040323e5b0fp+057",
    "+0x1.43e3003fb58c90f294916ede8b162f98cf7c2002194ba29cp+055",
    "+0x1.9b052a5d6de0041a5d5588f94fdd5b919cdebc83070efa22p+059",
    "+0x1.8c72b9b457622f73d8b8ec715f6545adc4195621d603f3f0p+057",
    "+0x1.1534d288dabe2f4d6a7471a758888506766c4d47a2e92b9ap+061",
    "+0x1.a2d8fe4dc8f338d193b46d21c3c63f5ce6768b3321b46b41p+059",
    "+0x1.deef8e4c892439fa76bdb929c15e8a9fabbcf211b951fb7cp+061",
    "+0x1.0a7a7631f85cd779a3b983627f2a60ebecc325fe4a1408a3p+061",
    "+0x1.8fc466b40dcedb50c6641e86a1897e9c5270efd88fb559e1p+061",
    "+0x1.440a013163fc6d2671588d58747e6725c2b082686281656ep+062"
  };
  static char *ce18c    [] = {
    "+0x1.19c4eeedece404c76e8cf7038b66afcc97fdd8a82f297f8cp+003",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.7ade78fd3dc46439e1ef71746ca8934e0c252f63c752fba7p+009",
    "+0x1.ecde1c3673f100793092cf584c48569c59b5a6a2c0376f36p+002",
    "+0x1.34f0473dc699d5e0e8516218298f30cdef8744a2945e8c3ep+014",
    "+0x1.2cb9f1f270b9ce62a2f74106ba7c1b7e6fa7fdc1fb42e728p+009",
    "+0x1.c82b4fc06af148837c7967eacf602c8a833e6b739bd917a9p+018",
    "+0x1.f7c3a87b9509db43cb319bb18871992881b2e74f549c3b3fp+013",
    "+0x1.50d0c92b5c4a0fd554dda55da0f8411a92ab26817cc81616p+023",
    "+0x1.7502d7f45f849d4df89e86fd05bd7bfb2284dfaad2de30a3p+018",
    "+0x1.a117ccb61fcc12b21898944d4b1fe424f6cd9ce51b7feed4p+027",
    "+0x1.13691bd2c3d38ec3ae2a21f9763b66271eb6afd2359335b4p+023",
    "+0x1.c4519a03f2a2d72553db82577c16f3595617c6b6fd4299b2p+031",
    "+0x1.57a4abba8e19c9d5ed11f6e021d684fec91d0fc126470391p+027",
    "+0x1.c13e7d48f8c4118109b7ec915977861e66a2f3bfc2e133b8p+035",
    "+0x1.770667b6541486ccd59fc423e236ce3a7431c24aeb58fa83p+031",
    "+0x1.8033e31e3da0845424d405ab38e50cf4939deef867b9d0ffp+039",
    "+0x1.7630e7412fbef62b90dd7d00578580e792d3f1e9b9a0b6acp+035",
    "+0x1.21c57e55689361556d92e8434341ecc04a778d2598b752d0p+043",
    "+0x1.42e4d0f7d8984cf60b21e72c3d26ce53b0e04a43f4c55a06p+039",
    "+0x1.7a9c2a1afc412bc504ebaee266cc0229ed4c7d81c037f597p+046",
    "+0x1.eb233cd262c09694c5c3f0aff5f996679e46982f508a1bcdp+042",
    "+0x1.a5bf038d26ab0609a6925578982e7c776b2d27e9976a59d9p+049",
    "+0x1.443ba2d28b2b819eaffb20594791c172518932e9b2302e65p+046",
    "+0x1.8ad573db6008ba7eaf08fbf8c7b5318337fcafc5e53acaedp+052",
    "+0x1.6e93e6dae07b75b6b5d081e5b4a233fc10bc8ad1f8af3eafp+049",
    "+0x1.3005e017b218ed0d77423b515ac5e60dab958fb09361b643p+055",
    "+0x1.5b7f3554c88ed57740906a7c6254219991ddc9bd07c06f49p+052",
    "+0x1.753927bd09cb2e5399ba2ad0a221234f56c7ebe911bea5adp+057",
    "+0x1.15450fdc7a8a8049bd83f53ee195b7987397f74745b58040p+055",
    "+0x1.5e10535cdd55820bb37a2d8bef58a0803e252e47d2d08303p+059",
    "+0x1.52d7aded59569a452b447b00a50b58bddcfd54534e869d8fp+057",
    "+0x1.d7270427644f385e2807f7356e1f32628bd2f9b2ec6ad576p+060",
    "+0x1.649b92cc311303769ea205eb8a5c860c542e16894a3c4235p+059",
    "+0x1.96319bdb69481f5bcfe36d9478b0aad1949d9be16ee86b55p+061",
    "+0x1.c5a0ae6554527dc7f94ba7dbda167c90f39f8c707c406441p+060",
    "+0x1.526a591226d300a58b8d94e870913f7a81ba5cff30fe8e9fp+061",
    "+0x1.124f284c3ec64b04c748881b27ccc1f55403f06305b45382p+062"
  };
  static char *ce20c0   [] = {
    "+0x1.aa9383e1100cb11b64a7668d87dad008d1c541f65323955bp+002",
    "+0x1.921fb54442d18469898cc51701b839a252049c1114cf98e8p-001",
    "+0x1.092ba2f24d7e02b7195bd178486b21a13ef7bdc4cc7504efp+009",
    "+0x1.814c3428bf76e561bd9f7d7c654f8528393f48abd9c17ff9p+002",
    "+0x1.0b413cf02cd9261eaec1eba7eabc5e06517334a5cdda68cfp+015",
    "+0x1.a52cb2fdcf46bad038a3c4143cb6bbcd4c57d88bb96d6843p+008",
    "+0x1.935292fefdc18041b849f4a05fb670f9595b6dc3c2d7ea42p+017",
    "+0x1.aa463d678d6994fa711d4a858b21e1c51a983aea0cb96e25p+014",
    "+0x1.43870257d9a98cd0032c9ac3f47cfb4a853eeb704acc4417p+024",
    "+0x1.70a47f6f2f788f70c41bc787fc5f9f6c4b87fc47074fcbdfp+017",
    "+0x1.da0151f708dd27262a9aa54175b21debd1ad206924bb750bp+027",
    "+0x1.004713ab1998c1c07613fc463caac39c656dd6abb485a5b4p+024",
    "+0x1.b0c707649a68e06d154f87805f4fc9d205736d6ced4c8033p+032",
    "+0x1.93e8cca09cb8628a0f118e378a07c7f083754c56b30b01d1p+027",
    "+0x1.b023845c098c6d67fd7076fd33d8219a3445721ba0d57c3ap+036",
    "+0x1.5eccc6f4548925f0ce86c0f1c5cf429d76491aa14b5a8ee7p+032",
    "+0x1.c423f6ca3d69f07ca19274762554601051a0c9ab99554f13p+040",
    "+0x1.6838ec4a2007b95f69d477ad7c3dc9e8d1a1999a7df148bbp+036",
    "+0x1.97622cd23d8fb3357b20388ea86899bcb892f42333864ea8p+044",
    "+0x1.77636e794b2830dcb5ece6b564578b76a1e9c4b3bbfdb67dp+040",
    "+0x1.4440896d849ef61dfa8520bb7b7380a5f1a18c5eae0735e5p+048",
    "+0x1.554f60f6074ba20f92380ec22355be459b09432fa157b352p+044",
    "+0x1.c73066407b0e34c267abf3d4789be607a168f1a85035393fp+051",
    "+0x1.11c1fbd0b85f6b241db197bb8b899c24964ad2b8f9d59fd0p+048",
    "+0x1.1535847e04d090dff2b10b70baae1ef5a0b10c155c163348p+055",
    "+0x1.83ba94ddc141184a80ef88e697a979c1b4ff52be5bcaaf31p+051",
    "+0x1.20c9778c51f393318b7e360d2154f4b0da1d7386cebc1375p+058",
    "+0x1.ddb6777b9687de7736decd0229a78bb4c6848619d4446c1ap+054",
    "+0x1.fae6ac0fe0469c69b63f46f36d06217236740a43a8120548p+060",
    "+0x1.f8795d2c16ab14c93cc0ace947bf0de6438c8dbdb7bb0520p+057",
    "+0x1.6e829c8e267d6890b6c94e5d457922dac69cddf01da8e08ap+063",
    "+0x1.c2d55e25bc5f9810ee905a79c61f84866c0c05eb40d415a8p+060",
    "+0x1.a74dfe3ca406b9fda1c948806c75de074d86035e98af2776p+065",
    "+0x1.4e3663130a7d77a37ae2ad0451696e0b238930d27e4dba47p+063",
    "+0x1.766f63505fb8faedecd9222cc58293548648839e8b92130bp+067",
    "+0x1.8958c887f4378a5da5451d088e492016a6937dfb0feee132p+065",
    "+0x1.dc710fe6f5492408bf7af29ddface8537d0aeba06ba624cbp+068",
    "+0x1.7ab393928eaa4bc15b89d969f6ff1aab2966af7747e46cdcp+067",
    "+0x1.85267a5222d95253dfb8943513e7a0344bf4b4dab1d1c2ddp+069",
    "+0x1.dce938456b4ec5f5f34d058b5d9a95ec873e1b30ec5cd547p+068",
    "+0x1.33a0f35b37cf7b9edd351e8ab0589dd72d9ad3f5504f35f8p+069",
    "+0x1.f2b5798880d264c59b4311651d7c575da2bf248e048f2a1cp+069"
  };
  static char *cu00c    [] = {
    "+0x1.9dbab2d2c57622ddc0342f99638354e77af3f6289ed50d4fp-001",
    "+0x1.9dbab2d2c57622ddc0342f99638354e77af3f6289ed50d4fp-001"
  };
  static char *cu01c    [] = {
    "+0x1.1850fff0d908d759a7c360062fc3b08aadbc2000fff4ad0fp+001",
    "+0x1.0634bed825caca268595adba288c0f94c1631c5481d5e86dp-001",
    "+0x1.7d09e7814dadf657d4185f844aa0bb8a9033aec777f600ccp+000",
    "+0x1.7d09e7814dadf657d4185f844aa0bb8a9033aec777f600ccp+000"
  };
  static char *cu02c    [] = {
    "+0x1.fd88a6cd050c605221052d9e72a8f604ff3199c630341baep+001",
    "+0x1.260817e2857bad9d3277161fbd9a9d76f63a01398d46d723p-001",
    "+0x1.8ac07488084adc8bdaad64917ff9464ff0d891b51c4836e5p+002",
    "+0x1.145b7c68d32727de845dac6799ddfd87722820702d7f7711p+001",
    "+0x1.c6c2b6229f36f42ea5cfefdbe720bbad11b9efbdcb143e3ep+001",
    "+0x1.c6c2b6229f36f42ea5cfefdbe720bbad11b9efbdcb143e3ep+001"
  };
  static char *cu03c    [] = {
    "+0x1.86762d43b97e036e26eef03a2a76fea80ff3d7e77a9d838cp+002",
    "+0x1.1fe8782f541e796adae6c100d6e41987d37d56e52f0c1c83p-001",
    "+0x1.f7dfd0cef0c47365e4e4914bfc68d83ab4b63b2f02092886p+003",
    "+0x1.bbb221f9a8955d0225976212fbf841fd287a800169b15d4ep+001",
    "+0x1.3c98a29a2958a6fa84f05f14158e031ab69830c4606f5d63p+004",
    "+0x1.0e6217c089c09eec5969159523a14823c4b2c85e5996cdf5p+003",
    "+0x1.4188082ba4a703041d480eebd57521c8504f79ddedc653f4p+003",
    "+0x1.4188082ba4a703041d480eebd57521c8504f79ddedc653f4p+003"
  };
  static char *cu04c    [] = {
    "+0x1.102c1608e5259b4b9cf51be84d45c904df033abf00a6964bp+003",
    "+0x1.2109a7549b413222fce5d709bd6a0f4f8db9562a410b3f71p-001",
    "+0x1.fee826b0c47d56cfdf123eb3a1efb6bff271af41f8a12046p+004",
    "+0x1.32ba0db9fa2a4136b77a3ed3537aa30d4ba657afc4f544d9p+002",
    "+0x1.0346a64ac9a7fcc3119f9cd96c8d861e83f05bd636379e40p+006",
    "+0x1.1c94009b50a762d0a1987ed2cb8e72b3782efb7f79e19e51p+004",
    "+0x1.190556eb3cc7bc1f6838f2d660acd0bfea6cd28db970ed68p+006",
    "+0x1.0efec417b3fe546aa4ddbb3f43c544bdf00c5d1efd9b2879p+005",
    "+0x1.01eeeb2ff563ac620ab9dd40114df68a8c90e67172647371p+005",
    "+0x1.01eeeb2ff563ac620ab9dd40114df68a8c90e67172647371p+005"
  };
  static char *cu05c    [] = {
    "+0x1.653bdb158b9ea395021950047f0d654f92d59f28a51f0483p+003",
    "+0x1.20d59ee81eaf9d2af2ce089198b2409194ad204c3664e0b5p-001",
    "+0x1.c37987ec7195e0254e6bafbd67765dfa7133263449fd4562p+005",
    "+0x1.932f3c6e20837f7eccb5033918ec197d53085a263f221e4fp+002",
    "+0x1.45dc10ad83d60db5ee68ea129898372557f1260fb502a2a9p+007",
    "+0x1.f8aa828612c390ed6653f2f8e5c7573cfbe946ab07fd5f96p+004",
    "+0x1.188efe39a23a839c0ef385505c6b44c7552422ff16ba0dccp+008",
    "+0x1.6391fbc3d68e70716f2a480482f4df528d4664110691a5d0p+006",
    "+0x1.0f41e6498b4ef73e9a151ffe3e93d9421f16a8cbd9d409d2p+008",
    "+0x1.1c4eae318022ae0b303727b2b0c14988c6e09dfba80286ddp+007",
    "+0x1.c9a92eae55c44909feed5c9317e77a0db5d36daf4d7ae5e5p+006",
    "+0x1.c9a92eae55c44909feed5c9317e77a0db5d36daf4d7ae5e5p+006"
  };
  static char *cu06c    [] = {
    "+0x1.c1b3a8a1cac7caa4601c026de5ed5982eb3a8e3efdcec8cfp+003",
    "+0x1.20ded4632b7bdcc9e858d9002e2a6bae9a1e3d2464ae87ecp-001",
    "+0x1.6bdaf07a15c5cfeaecf5d6f4d0e5c6cb81bcd7d1ab4b0d88p+006",
    "+0x1.fb6a1fc4c3259e763ef2921c82dd4203c7230d7417856352p+002",
    "+0x1.5b996554089fdcfd94f13aa5034bc646fb83d31247381fbdp+008",
    "+0x1.9858547ba6e4359c0566a1e5343ab8e8e76f51c0634dcbb7p+005",
    "+0x1.a41d05d5042a5333bc1969c70fd0c04d39338eddcc11d7f9p+009",
    "+0x1.8036716bcf7a104589a8e188ef50d29797c21d4e0518ca8bp+007",
    "+0x1.3f4b025bf34fbf7f8dff07d3628700d57b7bcf84f6c3df82p+010",
    "+0x1.c117a7c99060b27ecd6099a06dab7e340029e464c995c52fp+008",
    "+0x1.1947c5de9a6289f9c3af1fc33c9581cf9e0547bf77104b51p+010",
    "+0x1.397ae4fb40b4ff8f02cca5809c6245edf46b76036284aa77p+009",
    "+0x1.b97be6e43ed0faa2f5bbb4a9be5ccca42b881b4b7d3809bdp+008",
    "+0x1.b97be6e43ed0faa2f5bbb4a9be5ccca42b881b4b7d3809bdp+008"
  };
  static char *cu07c    [] = {
    "+0x1.128300d8d4244f7d1ac29d4f9a7f9ad16dbc91eed072ec2ep+004",
    "+0x1.20dd3808232f7aaefe4296d2e1bee918586652b540463c04p-001",
    "+0x1.1275baea21d54a745b9e341f6195ef4ebba2595a90c4bd1dp+007",
    "+0x1.35c160ee9fe2842f67028f08f3d6bb6130f57329681e4240p+003",
    "+0x1.4b374d33e264e1740be906bde95bd0530d138ec16a3138d8p+009",
    "+0x1.348fd9e84a32ada9facad090816c9d4ef9ee60dd1e737a71p+006",
    "+0x1.0623b339f07ad12fbee87289244c342f85802e638328bc3fp+011",
    "+0x1.70e90a13cea8f2b6931db0bed55723d1e319c268497d05f6p+008",
    "+0x1.15460721b4cd007bddd350e9b8ce4822221bb233a42a2679p+012",
    "+0x1.1e3177c3b8318db7161c19df01e6a009e7be5863c4399626p+010",
    "+0x1.7d40e1bc3f68ee48958f4b98ed929b546b65f4e6c31c5e95p+012",
    "+0x1.22821ee8175aea739c5b47341516d85fb2d67d5aa56763f0p+011",
    "+0x1.368481a1f2a892de5ef678537ff55d9b359e71c6c5d1be9dp+012",
    "+0x1.6ae6ea7e3c5bbd4e1e27e4ccacd7eef62850242d1407e3e3p+011",
    "+0x1.c987778607ecd74b6e4b530efbcdf9b117065e10390a4515p+010",
    "+0x1.c987778607ecd74b6e4b530efbcdf9b117065e10390a4515p+010"
  };
  static char *cu08c    [] = {
    "+0x1.47608d92828d93f9eb7e18e0da8cf8c80d8e720136da6112p+004",
    "+0x1.20dd7f86c40fb4ca6a49a2d5a2a29f749c7fa3934468ed0bp-001",
    "+0x1.89e2a6e988f44dd2c111c548823db16de8a0f7c5c7865714p+007",
    "+0x1.7167b7875264d1b9a31cdb97a2e5ca337f9ded15ab27602ap+003",
    "+0x1.22808ce9124809ba80235ae6726f4a714ed68981c1b942fep+010",
    "+0x1.bb532337aed5e4c6fd723c441d7b4ebefe4175882b1291a7p+006",
    "+0x1.1feabb05f1f61777c42bfb3a421f33dbbd7e566f2932adb1p+012",
    "+0x1.44e8a126b4b62d73c0c6e96f651f69997c01ab718a18b3c6p+009",
    "+0x1.8bfaec549d98c9b5978295634816a4ff7a6ea6661b674630p+013",
    "+0x1.3dfe16d32acb3cdeea4109cecb640a8bd509491bfdb815a6p+011",
    "+0x1.789166e59045940a0dca43e8e21536bef9f68c98e8f9ed50p+014",
    "+0x1.aad9cd1668325e99ce12b4cd39f8f0332dd944ae63152559p+012",
    "+0x1.dc2e760d99217d1291ff567b1cf84e086b348b33675d5ef8p+014",
    "+0x1.82eee3a8af663e524cc7998288df672b03054c903e7bb87dp+013",
    "+0x1.6a65b4fdf0b61cbd7fa47e108fff5c20ce200b4f6c449058p+014",
    "+0x1.b7fa07debd78958adf14808ab87fe8361ece9196c233fc85p+013",
    "+0x1.f8d39b6033cd1fea746c9903843ba5ebee119674335e20f0p+012",
    "+0x1.f8d39b6033cd1fea746c9903843ba5ebee119674335e20f0p+012"
  };
  static char *cu09c    [] = {
    "+0x1.7f436afca33837758ea8ff52389bea475fce2f2ad06b7bb0p+004",
    "+0x1.20dd73370f0681c275349984cba23cc5ee89a9d5b054bf6dp-001",
    "+0x1.0fcfdfcc4ec91bd3a05159c76145798051f9223214859f1ap+008",
    "+0x1.b0776a4c21809a0095f0fbd27359aa07d0256f7d8ba5eb2dp+003",
    "+0x1.de2b194b7692161f68976c3b8e7fe1c795d26bcecc9626a1p+010",
    "+0x1.3224874c95ccc71609222c49bcc747a27850d36851f185efp+007",
    "+0x1.1f856b3ffb4984c811b7873e87123b0a1f6e6d7f91960054p+013",
    "+0x1.0c16aaa2b82089be9c48ba86997b3ef244f47da7aa738695p+010",
    "+0x1.ec29d7d9fa96b1949d2fc8f7b71f23a68f44bf8d815862e0p+014",
    "+0x1.3faa915b04b651e9707805cb5771cd387bf2aaa6b89b7a26p+012",
    "+0x1.2eb068e34aecb1ad7b8629972093d2bf0d610d682873c418p+016",
    "+0x1.0d67317826f95d1727ed8d178d1507a8295f0de7b169f65dp+014",
    "+0x1.0783335e60d777ec4d3b645c2ac3cab667fcdce4db45a67ep+017",
    "+0x1.42278ed28e69199a130880eca795453f3772ffdd434402a0p+015",
    "+0x1.361bc3c9e510109a2fe87afa46414efbf743432cccc953b9p+017",
    "+0x1.09b784e83739d9e8a7d4c5c0c14fe0a53d3a0c6513a969fcp+016",
    "+0x1.bca4e0da53c0b2d980869ea11d7e42ee7aecec1d9e5bb242p+016",
    "+0x1.1684208645b53af93f9cd1d0eaca1f07b098290e56cf9b4fp+016",
    "+0x1.26743fbd7b3016c3194b3df1106984cc339abae1441cb6c7p+015",
    "+0x1.26743fbd7b3016c3194b3df1106984cc339abae1441cb6c7p+015"
  };
  static char *cu10c    [] = {
    "+0x1.ba03d31daae44faef4657a775efa6dcc5eb537350fa6ab42p+004",
    "+0x1.20dd7552d2d7e5590b2b754b26c56f6c32d1027ecb2fb615p-001",
    "+0x1.6b8c467a2b5062d06a6bb1b584250b7ba9a422a4505c8d99p+008",
    "+0x1.f2c2abc2bea3bbc43b1ae84b409da79aa1564d727347aa7ap+003",
    "+0x1.7628ca219e872e596a2ab0bcb2f0e883df509c1fdc46408ap+011",
    "+0x1.99a7e0bd7f42f26a1afcbdc0284db46634f3272dd2508d06p+007",
    "+0x1.0aa70a8706b84f030df6faf83d82481838949d23b193f1f3p+014",
    "+0x1.a43ec88ce9d708a5ecc56cf7529bab5b04d6ca16e8649ca6p+010",
    "+0x1.13768b25b094d0e155b68655f19952bfe15758645c7fd85cp+016",
    "+0x1.29b191794413ab580eaf55586df5ace4ff3fb00936008188p+013",
    "+0x1.a3ca0948b67d1ffc4b36b82124cb8ed8288d6fa833f8aeb5p+017",
    "+0x1.30522e45d0ca81dfdc684985ee90ea4a1dbe5096e3e0ba93p+015",
    "+0x1.d6ce98e34d89243646fb3f3ff5cd7ed7bc53b7a247a58181p+018",
    "+0x1.c77966d5b42e02a1a9188b043d67fe7986f5d6cf8ad814e9p+016",
    "+0x1.7c16aed4b0ff5dc8c1ec6fec8349cbf1f53347bd39c6b76fp+019",
    "+0x1.eece9ccc408c90008d78f35e8e951c26be1bb79622db7580p+017",
    "+0x1.a40461e50299a110644033c96c0ea208519e7fc677b3e396p+019",
    "+0x1.785ec111e60a3241a651ab550e564b0f62bcda79adf967e2p+018",
    "+0x1.1d78216f9fc4723aca038e75fe20ea055446a047aa59d2b8p+019",
    "+0x1.6f2f99606e46a2cd4c9951f77a1df79e6fbbbe95a16af37ap+018",
    "+0x1.69245dcbb4c82370a8060b7e47d6883634003d903ba0cdbdp+017",
    "+0x1.69245dcbb4c82370a8060b7e47d6883634003d903ba0cdbdp+017"
  };
  static char *cu11c    [] = {
    "+0x1.f77f940628bfefd6c773b2f3c206d2db2199d63e38385dfep+004",
    "+0x1.20dd74f6cb8ceb7244504d31e0d51680a0601617a4328b5ep-001",
    "+0x1.d9dc4d3795154a6c1502e6b36373ed0c4494cc86d5577fc2p+008",
    "+0x1.1c118b0289f075baf395acf2f8fe6188628cb5e5f353d84cp+004",
    "+0x1.18fdcbc7f471ad4a97525f32ef5770bbcb5725e93a08b6bep+012",
    "+0x1.0b10a9c050f37c7e83c6b5928280b0abe363166ce398b6afp+008",
    "+0x1.d21e85715a2b5bdb8a4075418d32573e8c755b34477439f4p+014",
    "+0x1.3bf487ccefed48fdb31e4a80b19aa759e2b11424ed4057a2p+011",
    "+0x1.1c0beaf8da99c9cd743f7bf941f11f1091ec43b184517c61p+017",
    "+0x1.04e5c6397fd91a4403fb0b4bfba49d6f57de3f7b45f1827cp+014",
    "+0x1.043185f1ec658ffae66d31bb2f4a2839c5a8c70154e1028ap+019",
    "+0x1.3b9c323ba760e3642047e757e7581094cba3a92e8bcf4468p+016",
    "+0x1.6843daa2736ddfdaa254d675e076abc7e2aa086dbd0d503dp+020",
    "+0x1.1d92caa645976cc29ee624906562e3033fbffd3845187e8ap+018",
    "+0x1.7581e9c1b8feb64de9b29759f1f591c9412ca6ca06731664p+021",
    "+0x1.83659274d5de5c1a3f17099c11f04dd8c9052064a74ac619p+019",
    "+0x1.1a576960d8c618a61c6bf5a215920995fc36d3184c52dc0ep+022",
    "+0x1.83b77c6c9fbee2108c487e151ce1397cf4ff8e4505131b5ap+020",
    "+0x1.270630103f038b23f3f3677a3b10a8f6025af526945aab0ap+022",
    "+0x1.12b9cecf40a74653d87adf51b421b2f30035a8d375529cb3p+021",
    "+0x1.7e2732121ed412fcadc08bb131335aedc75c8f2219f8a733p+021",
    "+0x1.f6c49fe61a75188d5a6d4742b0f3713d074b7aef5945d854p+020",
    "+0x1.cf90761dfede87928ed89d76b35a3bb334dd25d2875972a3p+019",
    "+0x1.cf90761dfede87928ed89d76b35a3bb334dd25d2875972a3p+019"
  };
  static char *cu12c    [] = {
    "+0x1.1bcc6ef543decafddc834b36e1cde5785cc5a0dbfbf06f58p+005",
    "+0x1.20dd75066d6afb0682ab01109c495ca2db7f600b80600de6p-001",
    "+0x1.2e3add8a3be8b1d2006cb21b81fb76b195379adb186c9568p+009",
    "+0x1.403b7e039fc9ae3912991806ecbcbf24977302b5b4f63e2cp+004",
    "+0x1.97e59cc07732b5438e566b124769cd8deba1c53555bbca33p+012",
    "+0x1.54bf74e0dcf53f10067eaa3af96df9e05cf7f3809a023052p+008",
    "+0x1.840a295edfacfb26945677be27a5800cb1e76ec3a3324098p+015",
    "+0x1.cb02f06327c84e2646aff3cd4d001e96ee3d851ec973e021p+011",
    "+0x1.121857b5d20ecb64e5b7a72ebaddc03d6a0687e1ef9589f6p+018",
    "+0x1.b332beeea02a6a8d14b923269171db357c896b9043894594p+014",
    "+0x1.272be5e82a5b8a92371eb74960c1166255af5036736fa788p+020",
    "+0x1.31b77983359fcb9e51a87b1af44c68e798a4a7f56a596b31p+017",
    "+0x1.e9c7f6dd34e481e57e289cd80428f43aae7bb8c5babda015p+021",
    "+0x1.4659265bbc37914b63d594eb01c137a225d1f5d1151fd04fp+019",
    "+0x1.388fee7be1427fec7f0558b14791745c7e85400f151eca6ep+023",
    "+0x1.0aff2c7110a750b1ff8f123e0b90e63284eac8ada8c589bbp+021",
    "+0x1.2ea5bd021125afb075cc16c181779ce46cb142c7656ba71ep+024",
    "+0x1.4d1dc81cb61b7dec48baafdf8e1d635dc1cc8acdfd11be1ap+022",
    "+0x1.afa653ea37789f23a7659a7871a258d078c270bb1bd9148fp+024",
    "+0x1.366073bbe24614f4353975aaab5d71c1ae72017c741d3f4bp+023",
    "+0x1.ace36b8e35601158932899cedec10f239a5c7d0bd9eb2bd1p+024",
    "+0x1.9cf9710896dcfc615e1feff0c6570dc957cd7b582571832fp+023",
    "+0x1.09d2bc57ce85e1920f420460c316e01059a7a30fe0a32e32p+024",
    "+0x1.64a38d9f9cb2f9533ea27719a14e7970399ace5e3ab4d628p+023",
    "+0x1.3631551c6387f03e01a25de488ed58185fbc8a032233213ap+022",
    "+0x1.3631551c6387f03e01a25de488ed58185fbc8a032233213ap+022"
  };
  static char *cu13c    [] = {
    "+0x1.3d1ab2f119a69e332c2619ac6d76bb10c8cf0cbe260cd19cp+005",
    "+0x1.20dd7503c7c8c4b14b172e4f9b9c0227991f453863b0aa5bp-001",
    "+0x1.7a872c1896e5fa7ca68a84f58dbd2e284f80497faaab14c7p+009",
    "+0x1.65d05a4f0a9bdcdc9af2b15cd1dbf5785a33b3febc867fccp+004",
    "+0x1.1fa93805204b237dad2b3b62c68af30b26f8948a5cbc0019p+013",
    "+0x1.aad74df2fb84aeb9b11f903c0ae7736259d4231f734f4158p+008",
    "+0x1.3625bb73d7dc2d6f6d7f87eed14209c93bb147978d52ac82p+016",
    "+0x1.43e44f6f03eda8f10f268e972df999b3e7c6ab15f236fb1fp+012",
    "+0x1.f4c0c374bd26326fe4801e1eb89c40830a69d9f003ee3903p+018",
    "+0x1.5c4c78504a19d3da7176022f5446500eeae79b76de2a1c06p+015",
    "+0x1.378ce51302e726ac70a42e99948ed7061dd6627ce9b2993ap+021",
    "+0x1.180008ad62ca1c0b5124db54511b2def24ccc1bb8fb16b8dp+018",
    "+0x1.2f046dbe55a282334a97f105da1df3f53f746de91d4d87a3p+023",
    "+0x1.5a281e11a5bb25b15931faba0fc61aa66eab715e0be9d8aap+020",
    "+0x1.ce4e5df445b7812b03f6f1ddf941c17b05558fe8c13f2523p+024",
    "+0x1.4d5329e8aa0222c8c666b5176665ee2a89380c27986d6854p+022",
    "+0x1.12e7fa20f57eec166a104a35168d707ea34414c3f549a885p+026",
    "+0x1.f4af92022f3f84fc19747a3b68de75d56302e7c0e078f722p+023",
    "+0x1.f52c1948a69eb04d3f62d293a8538e2157b95fd02b8ec3d9p+026",
    "+0x1.226929f62d4414dbffdf7339887c557de286688b5ea9f6dcp+025",
    "+0x1.532fa472e6609b0e2cd911e8c1d018003bbf18077fdbd2fcp+027",
    "+0x1.fbeca5296dd686751294e8c35da429f7d8923f75748edde3p+025",
    "+0x1.41efc09eab8cb91224079d502616494c5fdcd29642fd047ap+027",
    "+0x1.3f44d50fdb2f787eae60f0c238ace7dd584b8679f59719d8p+026",
    "+0x1.7f421be4a514660ffbddd691fd640431c9d0b6152ee830bcp+026",
    "+0x1.058e280ed854972482ef9477bc44b7a84c550fa2ea305d11p+026",
    "+0x1.af6cf9d511aacd4846f5f8409a4c0406793ae14089505cd9p+024",
    "+0x1.af6cf9d511aacd4846f5f8409a4c0406793ae14089505cd9p+024"
  };
  static char *cu14c    [] = {
    "+0x1.5f9ee0ac6338cea99bf33241b4758452fefd1f513f7e44d3p+005",
    "+0x1.20dd75043a37d68913ae17a499fe5cd1bb5a9012466845eep-001",
    "+0x1.d2adf6c5af19d98ceacfac4db8bb185413f47ca61955811bp+009",
    "+0x1.8cc2e9a30aaac21aa39f77e8a01bf691fd21c642ba224b60p+004",
    "+0x1.8bde437716665877cfcd90d84f62ceed34970e5a22815cf2p+013",
    "+0x1.072799e062d34534d69c95f4719a83130e69c0204eacf73ap+009",
    "+0x1.deeb869d6b9443510db895fd943c100deb37fb1ad78f689ep+016",
    "+0x1.bdea1e437e02f0f2fde66d854b32d898b6abc3ee1e826d5ep+012",
    "+0x1.b4c8a7c2f9b6e031983fc8dd131e7faf57c3431ddb175bdep+019",
    "+0x1.0d2cc2759ea3aaa4498e3f3e002d810c3a33ef93da1d46fap+016",
    "+0x1.35b352f5eb905fa2a30479004bd68158db5ffe9c4b91c5cap+022",
    "+0x1.e962dadecd21f82412d4d08303ada59539b530ecc2ac5aafp+018",
    "+0x1.5b2acb61b9028a38223a66a4a8af255d24bf49137468d375p+024",
    "+0x1.5949274bba21281f58748f1b17b168b0ac0c98cc7133832dp+021",
    "+0x1.35c04f5e741e95c291b075f453c9c0deeb549f381351b62ap+026",
    "+0x1.80328c89e19a103403afda0f6d38b5e58732fb1302618967p+023",
    "+0x1.b76cbdb24ba75a8c9b8eca0e58a6d6bc2317d53ea8c74b3ap+027",
    "+0x1.52fc0885a00bf76ff1ae04cdf3d18045df2f7456d77bfa6fp+025",
    "+0x1.eb0709c73926760387750eccae8bd8fe960cb395ea700431p+028",
    "+0x1.d8bf657b373cab8686b075965f0b745c36299d150b2adb86p+026",
    "+0x1.a8071f0e75577624b43d386f62523adb3ef312ae9ee9f8c1p+029",
    "+0x1.011d7398702c31c64667ad39c7433277c8c108e264c9a8d6p+028",
    "+0x1.11af59450153a9339916abbabc9b5fc9c360db6cae1d8ac8p+030",
    "+0x1.a8ce990ed8146dc5ebe17eb29d9cccf049fd1aa211994156p+028",
    "+0x1.f22fa8fe04a00a738c6233d0f65b0b1b7c2417be706cdb62p+029",
    "+0x1.fb315ea939e11f3fbac1f512e061bcfc0089371d223d5c82p+028",
    "+0x1.1da7219fdbd73f4df87c11004f47b32b86681adf3c605cd6p+029",
    "+0x1.8be06b480043f4c634355f61c8535d6d0a7e8b873e00b6c5p+028",
    "+0x1.36f0a011f8a736d9cdd82cc3eeffbfd985c8025c713c8048p+027",
    "+0x1.36f0a011f8a736d9cdd82cc3eeffbfd985c8025c713c8048p+027"
  };
  static char *cu15c    [] = {
    "+0x1.834e7461ea672b11ae2a49aa579364476304c0f99c325a20p+005",
    "+0x1.20dd750426f0430727fdfb861aeb624b3ae399ba09d37e54p-001",
    "+0x1.1bc51135eb5d73ce0febc77c47c2da5c99c2fe205c4f0387p+010",
    "+0x1.b5074eb1d05056246ba612d98bc1de01dde4518a0edd9722p+004",
    "+0x1.0aa5c7e23412fa3146c6318f46c26b9c490257b678516ca9p+014",
    "+0x1.400f128384e8ef010f6f2f734969d1f224c5d5ff44ae90cdp+009",
    "+0x1.66eafba5947d5085c83dfcdf05d370fbd99d76184df08154p+017",
    "+0x1.2c73ea0a914d4e852405680b32408e648e3c994afb419e10p+013",
    "+0x1.6e4118c9cec96f1f4e8cc8b195f3e16cb9c2c55dcff476bbp+020",
    "+0x1.93bf11294a00402f7e22af538e6170b38d31a80adfeda6f4p+016",
    "+0x1.24a2a9860cbdbbb1ec7ccd2ad85b369da6647e3df577d5f1p+023",
    "+0x1.9aeedeb31c95e7ca27cac5c2031cc1cb7ef1508d1bb54a60p+019",
    "+0x1.74fcb1fd042e347204debb0d5ff3b258f7386c6c3978ca40p+025",
    "+0x1.4711a42c94c514117fe6c6e502d227a673da11478fbe3652p+022",
    "+0x1.7ec053199232ee08002b36810fd5b191e310a8404a2ef08bp+027",
    "+0x1.9e85da84102963e9112368293ddfa4ea32780288ff9d1cc4p+024",
    "+0x1.3cef158a7638844ff574b97e326e2969a6fc7a37cd7454d5p+029",
    "+0x1.a5dc9bc893dd04747ef2267108d5595605256f4333d3bdfep+026",
    "+0x1.a5b53887db9bf56e34f6d225befa75a084af5a461bdcf8bfp+030",
    "+0x1.590ec94b7634099abe063ac9510b2341c556bfd51b842bffp+028",
    "+0x1.bdb2fa72bed20ea3f34d8a74485bef6af4981a51723f7ffcp+031",
    "+0x1.c2b28bb96fefb00d668aa800b1007b27ec0b803bcf56a455p+029",
    "+0x1.6e81212c27e108690b903409c95ad32a0044d5b86f7abe82p+032",
    "+0x1.cec8963419236b03a76b8b836edbed7a72245d78b84abe46p+030",
    "+0x1.c5091168abbab0459ec55f355342f042be0f9e713ada1b3ep+032",
    "+0x1.6b1127b14919d315ec6a9593af77a0ffe66c41cdf50de3e1p+031",
    "+0x1.8caab67436f3e3f2b2f97b5b6f670a2f80fec3ae7207a858p+032",
    "+0x1.9d753c949f72630d2f250b5f024920f97d78492d7cd5445dp+031",
    "+0x1.b753f34de73f2cb5d403577bddcf057a1f418c76c2b4fca6p+031",
    "+0x1.349a2381215a42fca048c1f41dd23f6543ce2cc5500fd601p+031",
    "+0x1.cf6936b58c2b95963d806aadae715f83e22bc17471174ff5p+029",
    "+0x1.cf6936b58c2b95963d806aadae715f83e22bc17471174ff5p+029"
  };
  static char *cu16c    [] = {
    "+0x1.a81feb295204243e210fd25bca01cd98504b2f21b480783bp+005",
    "+0x1.20dd75042a2e18de1c55c067753198c7942af2e61fa3e358p-001",
    "+0x1.54fb4a191545209034838b63e3864d141a9ed6f414cd168dp+010",
    "+0x1.de92cdf9f973cd8d13d84a5947ee6116342719d4b021da0dp+004",
    "+0x1.60965cb6dc94c182bb9b552c6c3ec866f51059edfaa776bap+014",
    "+0x1.809d9078f60ba653628365062551fb465a8c52a7c5d3c817p+009",
    "+0x1.061ac724315abe2919e7a2b33c84685ba62117d2b7a61fe5p+018",
    "+0x1.8d628692b1dd49101f08c93a944e8feb0901ae5f49d4fcc4p+013",
    "+0x1.28d0e9873c0294de53c4aefc9a7a0251d02d7779cd3084a9p+021",
    "+0x1.2700b2489daf8bf0d2de97d085741dc6670680003fa8f404p+017",
    "+0x1.08bbe54e9ae0c7240f5a845e30ca4f6787188c554e626d6fp+024",
    "+0x1.4d5f5780c6a7971d1ffae526d7075679cdf9384e19e7808ep+020",
    "+0x1.7b6eb18678e6ccdb07669314db2f6d18776dcae10a89b22ep+026",
    "+0x1.286d639d429e076cfcee1720fa7e4a72b6fc6563e6493f6ep+023",
    "+0x1.b9df4347af41556038c7ed11989de4aa70eb6aebf244952cp+028",
    "+0x1.a6fb9eb9f77a830397a13b9edeabc22c7116e7942ea7d45ap+025",
    "+0x1.a4152e576238ee1f2ca2652d61338f5ceb1f20c1d3464098p+030",
    "+0x1.e97a688619334464a3fa72edf735d0c204c51ee5709e3971p+027",
    "+0x1.45ba65363e4ed4538796fbd7b4a641e2f7f46b49d30f42f4p+032",
    "+0x1.cd1cc8e05f7d7060fba84ba7c840341f52eccc544b97d1c0p+029",
    "+0x1.995016eb8f7e98a34d41f88d73973e1465753a6a2225d2a7p+033",
    "+0x1.60ce34d81af192b520e28e79af70ef3e3fdc82b4736b872ep+031",
    "+0x1.9b5d949ffa4bf9a8498689a644866e32b0cc6be6244d1c52p+034",
    "+0x1.b298357d6e39d8b5299a63bc60f31e7196539f9409ed5744p+032",
    "+0x1.437e4ac4f73d41648969f4e7adae14ccb8e70582357acd4cp+035",
    "+0x1.a78ee3a9eb582ec5c4ea34865e4bcfb679708d4818c57856p+033",
    "+0x1.80362ccd699d337f257b1845198678ac7ac7b86f3231e612p+035",
    "+0x1.3cf5ffdb473fec12a568accaa7bb36da67d8f7d57d31cd20p+034",
    "+0x1.4487023e695d44a1f41551638cac0a2d6b269886dc4fc950p+035",
    "+0x1.5989eeee421a1f749e894a1eddc860afa1afb054e1b36858p+034",
    "+0x1.5bec60cc089d656e58bc883aa43c26b8b4e80030238e373bp+034",
    "+0x1.eed44e721c06177c6e54232ba6038d20b800407c31302b15p+033",
    "+0x1.644b45bce750b42e049a07cac5da7f66f32f23830820767cp+032",
    "+0x1.644b45bce750b42e049a07cac5da7f66f32f23830820767cp+032"
  };
  static char *cu17c    [] = {
    "+0x1.ce0a9c848741a7b0159da513cd3c03a9d3b029bb647772fbp+005",
    "+0x1.20dd750429a2d371f677988e39abfc76af85ec4b963b4ffap-001",
    "+0x1.956718c0869ca16670220d7dd7e9045b49d3635c4c547b2bp+010",
    "+0x1.04add13849ec5542b875d147db378ca63e94f8638f39e75fp+005",
    "+0x1.caa1d979d01bc550e37a26cda6f667120699cb453ca771fep+014",
    "+0x1.c94e93790a94db83fd46b3c798402f9967a4eb958d46fce4p+009",
    "+0x1.7632943f2bbaedc61d0a21f17fe820ab9986d1e3cb2825ddp+018",
    "+0x1.02803e8e4d86bb26f78c517bfb7761b152c11b2aeb5398b0p+014",
    "+0x1.d2f56cd9e35bacdea48a52e9a986634e91a1aa9033ac37e4p+021",
    "+0x1.a558184e2f15947317f3255836f671db7430c7d55e636d2ep+017",
    "+0x1.cd38ae24f2c844d44e71490dfbbb0ada34ba3ebb430189fbp+024",
    "+0x1.067208fb4ad3c5c9d325cf240ce7fde156a5c162ab6ee33ep+021",
    "+0x1.70416440e38b6b5e544397a6f7bd8f688ee3040847b4f136p+027",
    "+0x1.0293d0d6da87594b24169fbf843ed248c3fa22cd34763db5p+024",
    "+0x1.e16698fe7c28db31b3abde831741e625c2b5946cefa53a90p+029",
    "+0x1.9b76633fc7d7559a39f28e5529fb91108f933351195862f9p+026",
    "+0x1.034534849394ca706fcf9e0b08aae91a772973f6f0b89162p+032",
    "+0x1.0b9ca6b5f94e523ff7701a51e2424d96427c694dc6666bf0p+029",
    "+0x1.ccef9a99cf8d2ca43ab42471f19f4babf72ff2b643e88f08p+033",
    "+0x1.1e4078a85c63aec0ab9916aa9d16150437e59aa936a729e3p+031",
    "+0x1.511101e2297e7d94ac48842de582a4ecc76a3554a90555b4p+035",
    "+0x1.f7dfbe0d6c69d44e0697b79c3578d6ff1e00b9ab2e45495cp+032",
    "+0x1.924009b1b520a12ff69e0c86ebc61415f78af57956592774p+036",
    "+0x1.6b3675200f7c48bfa44763529a7cd968669eb4f1fb6fe754p+034",
    "+0x1.82236af6f28859b2752812a95ef973e7c78c70b65bd64650p+037",
    "+0x1.a856b79848d96276f3ca76506a71f09b8fe2f835ebb494d4p+035",
    "+0x1.236ee4afcda094392b993e2f24152fccb4eb407b87dc583cp+038",
    "+0x1.8a50a3c8ab71ffbc8e5b5ac108ea886d8a2fcc3892d9b521p+036",
    "+0x1.4d8dea292bfb9c04b00b20908b699a67c681c76c01397674p+038",
    "+0x1.1a8227c8b08307825c032d0fff56bda37a9d65d3bb9f6d71p+037",
    "+0x1.1071d24aa43ebd6d37425793d314406044c3806ab578a57bp+038",
    "+0x1.27c07e5313494d1d2ba78dffddd2cd71d9c4d0ff5f9e3103p+037",
    "+0x1.1b4c33eea0f987e70da0afa4a86df97be288dd3556190946p+037",
    "+0x1.976d2aae2fa14453b791421bb3e5b8968db86b75d6ae841dp+036",
    "+0x1.1a1e99c60fef970aa5c93da51f1e28edcac5cc896f6361fbp+035",
    "+0x1.1a1e99c60fef970aa5c93da51f1e28edcac5cc896f6361fbp+035"
  };
  static char *cv01c    [] = {
    "+0x1.9268f467cc2b9ef3c0ff3def2382194b4a36e6af96ef1789p+000",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.db4cd2007a9a87295206c5b5ffc3bb3e8dcaa99e6e80b1f6p-001",
    "+0x1.db4cd2007a9a87295206c5b5ffc3bb3e8dcaa99e6e80b1f6p-001"
  };
  static char *cv02c    [] = {
    "+0x1.73a6c31bd86705376056e7784434c407dfa80dc4bfa1a212p+001",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.e3506bc078420ebe6be460daed9597066264021cfa5a5a9bp+001",
    "+0x1.a2ab70bc1cb6f95e5fd173abb74e9b8e36612d1d5df11122p+000",
    "+0x1.e4c33010822b809ff7692ed7781f50434688a7215940bf8fp+000",
    "+0x1.e4c33010822b809ff7692ed7781f50434688a7215940bf8fp+000"
  };
  static char *cv03c    [] = {
    "+0x1.1f5dc7346bd2d6e4ce66406c2ae9d24ea8ee51b1b0dc86a2p+002",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.3079e146c56153175e7135b64eba9c8729d86d04736208c7p+003",
    "+0x1.4446802afec479404a1a0fa151ff82c6fb192ee9da6c28c0p+001",
    "+0x1.46fcbf280b2baec234631ec58c0fca616b3f1614c2f3ab34p+003",
    "+0x1.4535b6e8348e5a6a3f8bc5673f0744fd5d6b93f2e2c62ec6p+002",
    "+0x1.23614e70385f2dea09b3d652f3a10b91d6ddf12c205b980ap+002",
    "+0x1.23614e70385f2dea09b3d652f3a10b91d6ddf12c205b980ap+002"
  };
  static char *cv04c    [] = {
    "+0x1.92ec3593c024fe88da4c5a9916bf1695726bcff65907c988p+002",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.3213e62636a17a55304b26a4dff023d65f39b0f5da000d7ap+004",
    "+0x1.c6a61a72bbe98c3761f97a58add6adcb7a8dafda1bb1a757p+001",
    "+0x1.05b20b09b79e57cce84911a45a6e3ea8496bdd348e9e4079p+005",
    "+0x1.505b1e55501e313e9b6a119a29e2c85e368e39094119b5a1p+003",
    "+0x1.eaa54501b9760e73d13d5c37536fb4e2fda780bf2f1f7a69p+004",
    "+0x1.0ac2c3a3479d2006caf3741a03e21fb1b1f54f7825fe9ca9p+004",
    "+0x1.8cd3128e6f2c9d280933b61ae6211d291548f10be4d82a26p+003",
    "+0x1.8cd3128e6f2c9d280933b61ae6211d291548f10be4d82a26p+003"
  };
  static char *cv05c    [] = {
    "+0x1.097c3a149c012bcb1add8211ae5bf339fdca87c3af45e3b5p+003",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.0cdd9e378f9a6c94c63a36ed577440cc6a220c5055b96dbep+005",
    "+0x1.2b916bdaa60b5b7b381727b881c28ca4e154d171a722e9bap+002",
    "+0x1.433e488c49bd1c96c283a94a90ca524dc93943fa2ea42f50p+006",
    "+0x1.2ade5c060ffd63bffd88cf5b1b0075bf0a08565a7e26fc9dp+004",
    "+0x1.dbc365e8f9ba78eb47bbf8e7ec1623c68d56bd4c0ed8b0ebp+006",
    "+0x1.5a0609a934abe7d71ddb25284856d05cf1b920e50bbcc8d5p+005",
    "+0x1.90a5ffd2562610438c149f3153f8350fc810b79210d549f9p+006",
    "+0x1.d04a50879a82ac2d43dbd4601734f9e62f0eaf0a2f918403p+005",
    "+0x1.2aaa115782cf575bdbe7eb11f17f01abefd24aef7bff33adp+005",
    "+0x1.2aaa115782cf575bdbe7eb11f17f01abefd24aef7bff33adp+005"
  };
  static char *cv06c    [] = {
    "+0x1.4f32ebef08769acf80ed2249d4cc4ec6630ae1de5b00af9bp+003",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.af82754c5294e6ed8ed3bfb9cbd3256f98e3271dd3f0bf01p+005",
    "+0x1.7a3b4191e990a602a1b77aa3af990508b5666fa59fdaf76bp+002",
    "+0x1.542fb237979a353c93e0ba34167e099dcb93bb335aed983ep+007",
    "+0x1.e264982bf8d2b087720ac6d045b43e44f1d9486ce37faadfp+004",
    "+0x1.5bfdbdfe69d2a3476bfb38038aaeb386e62151692f4c3b45p+008",
    "+0x1.740a08d4d33ee382f2e0402b369dde174756532ce87d5bd2p+006",
    "+0x1.c82c4db76a477fb6253f7b1e855678cf5d4db0bea6059948p+008",
    "+0x1.6b15505f3424aa356d86ed108fe4c521498181f4bee20e88p+007",
    "+0x1.5faa7f8a0bcacbbfc063d71111167bcf65594dd6cdd400c2p+008",
    "+0x1.ab9942b6a56fb1f7c038a86185f3e0d43433916fcffe9929p+007",
    "+0x1.e8b980fbbf1af4f57fc30c4d41e778c0e27d617cfae40988p+006",
    "+0x1.e8b980fbbf1af4f57fc30c4d41e778c0e27d617cfae40988p+006"
  };
  static char *cv07c    [] = {
    "+0x1.9a2c4cb9e36d6eddaef7bc19375216543a92424f77d40418p+003",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.44719ccaadcbb6438e6cf54fa87eaade6ad946996cfd0593p+006",
    "+0x1.ced4aa0c8fc26b7abf77c3c859f4b7fbf641a6402b1ae632p+002",
    "+0x1.40ae2cec7f3438cef756ae105dd53bc318767e3c90941c5ep+008",
    "+0x1.6bd6bfd466d606273c6100f517b02b112fa746c536212b9ep+005",
    "+0x1.aa0fba5f5c45fbb439c8f3e87c3ca1eb6e7773bd8b51a037p+009",
    "+0x1.629e094d2ad5208cf6a390543c93b93885d73c48eefe94f4p+007",
    "+0x1.815664e2dfd8cd9301914b7225cc6899b3c1dcfdc510dafbp+010",
    "+0x1.ca4d074b2c874227bfb30626f4f8797ea179c51cc4e836b2p+008",
    "+0x1.cbb6d92555eeb2ca9af2cefcfacb739a4421f849d22dc99fp+010",
    "+0x1.8849ee318ab1502c74f59c6e9627a68e5375bbc1cfcfaa7ap+009",
    "+0x1.48c066b6f73e6b4cf1a6ded2bc6da430f4700df71e5bbe39p+010",
    "+0x1.9f28592372e457bb24ac530097aec934c222d63dbf5ab781p+009",
    "+0x1.ad8bd792482640d47c48d6dc6481d31fc29bbdc7a4f46aa1p+008",
    "+0x1.ad8bd792482640d47c48d6dc6481d31fc29bbdc7a4f46aa1p+008"
  };
  static char *cv08c    [] = {
    "+0x1.ea10280e1d2b06d11c03d73278e402c0e6be6380d6143f45p+003",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.d075f1dc33438fc6ff23ac3ee454e702e9df6b8312978337p+006",
    "+0x1.147d0e81e685890c0b1a62ae8bd935e16ecb3b47390caf74p+003",
    "+0x1.16cdaf9387b6ec0636bbb21bad08bd71f5050a62b1a43afep+009",
    "+0x1.04ea5fa6a0a6d5c8639c3f13a06417756b892c39063b9cccp+006",
    "+0x1.cc931fe950106bf098469686b67726cc30b1f13cce78978ep+010",
    "+0x1.3646a049773378935c06a450632d74cab7520675661b8bfep+008",
    "+0x1.0ccd1252ba4f61f5a6ea1b1d2606fe8936cc3d91b8648e9ap+012",
    "+0x1.f7896776662d25236e99bb74e2c22592701d289d7a7cfa20p+009",
    "+0x1.b83f640f6c4ed55aefa42f9e1b6ec061961fffecca19dc2ep+012",
    "+0x1.1c750ed38027fc3cc54d920aa35e3fc4967a4f28b478f872p+011",
    "+0x1.e526c05073169c5d35671067a616db22d73054fbd94eb6a4p+012",
    "+0x1.b5d03b631769f3cc9690f9f266bb2341f2e5d3e34e0d3f8cp+011",
    "+0x1.4501ab434cab5da4e6dd41581e88b1d56e748c8494cdeebep+012",
    "+0x1.a73d9886f6e3ef97eaa9a067c2421cbcdb110c3be03724e7p+011",
    "+0x1.91f194321bf4e34a4723fc022295259fc868c3707caedab8p+010",
    "+0x1.91f194321bf4e34a4723fc022295259fc868c3707caedab8p+010"
  };
  static char *cv09c    [] = {
    "+0x1.1f4ad290dc55237091994a39f277ed008212218fa6ed6134p+004",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.3fe253c5043fce8b55fbe3866d9f61befcac35db5354e1bbp+007",
    "+0x1.442cb3cc9d2f2b286d2f20c51aced026c9305d387883dac0p+003",
    "+0x1.c7950d89580bd05e07594159add787a4e84d6eda1ed01ef6p+009",
    "+0x1.67d2796294023617c87a043a7b6b5d4c2e2e6ba59dcaef46p+006",
    "+0x1.c5cc1f191be89fdc5863af4ff47a883879c5c7276a56c9f0p+011",
    "+0x1.fd011856b911ef5b8e8b961c88f09979f23e65eb3003aa29p+008",
    "+0x1.4779b963ab47dd53a8f57c3a1561819aac8fb7857e70792fp+013",
    "+0x1.f4e1adaa1b33c81dc3ef7f5db411f2d1b330d4092a6bfbf2p+010",
    "+0x1.588c07bc41a7fa0272dfd3d5695e3f34610a1bd472d692bap+014",
    "+0x1.61ed3cd943f35a9095f564a7aa879b9597b818c90d06d3dbp+012",
    "+0x1.03a52f763bdb83c4b629447864417144b7ea156ec502aadap+015",
    "+0x1.66dba92d71108de4865062594d45cf97ec8142ab180d8511p+013",
    "+0x1.0b2c887abb7fc8a4a4d5f061a0c8edaf373d3bd993c74eadp+015",
    "+0x1.f9085e80731aeeb6a278573b3eb006cf7c958ae3c4621e84p+013",
    "+0x1.51dea38673b7cde3974570d51b25401dcbbd06abf0fe5d07p+014",
    "+0x1.c363141d8b7d7208f51151e344e529f1409aa96109a1acfep+013",
    "+0x1.8da77795c25d22206ebd196ef4175876658864f8afd665d0p+012",
    "+0x1.8da77795c25d22206ebd196ef4175876658864f8afd665d0p+012"
  };
  static char *cv10c    [] = {
    "+0x1.4bbfa2df82152bcb827e2d4b55b44110a244bee61fa1699bp+004",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.ab2a40c888be3ec23ea873cd3cecf8db4972ef59b7b44d4fp+007",
    "+0x1.7656934f07c81effa2fc3442333ab4a6b3c2d70783510cd5p+003",
    "+0x1.624e6a68976f956f27fb587bfcfd1cad31da7d44d7df82f5p+010",
    "+0x1.e0e03227c4ba1f7fd03a3ef82e2eed0ab8c66111053a6d2bp+006",
    "+0x1.a00a3c2fb2fe3656c6e30d9ad0341add7364ce91bf2b886bp+012",
    "+0x1.8cde0a3480f812975c5128bfc68dfe8dbda1e5ad52537b5fp+009",
    "+0x1.6847069a1b6f64cd1001b4e356f5d93b2459ee8e351fafb3p+014",
    "+0x1.cdf8f0da3070d73d5a6e152bd21c2df9336cc2bb624b258bp+011",
    "+0x1.d2d16a0bedd1eb255d02303a0992726b9a81925f00e06d9ap+015",
    "+0x1.8a4f6bec1ddaf88292c3d27060cff9ed7f3ae54b990df34ap+013",
    "+0x1.c27322f4b95957f2f340027dd98e7eb571422ec280b3152ep+016",
    "+0x1.f2cd7a68e08ce2b827abe4af20df4ec9ad5c6c43239c6016p+014",
    "+0x1.3c0c083d2102ddc9463ee0582510ab6b8594b402d11a7340p+017",
    "+0x1.cdf9c1c8fa84bba37e7620de8e9d157c748da424034f42a9p+015",
    "+0x1.322db8a1c5d32e48e9c56b1aee61ab6603578b386cac7673p+017",
    "+0x1.2ce97fbd86a3e799b6ef16708c341ecd2962b17144e49daep+016",
    "+0x1.6fa73925c988e6c00924b1d1921c3f66299e706036523901p+016",
    "+0x1.f5f106e6788790562f20afa58218d05bfcf7fbd8b236ad21p+015",
    "+0x1.9da0e8b8ebb362d82c851e3a10f19f3866b9610f6b84bd56p+014",
    "+0x1.9da0e8b8ebb362d82c851e3a10f19f3866b9610f6b84bd56p+014"
  };
  static char *cv11c    [] = {
    "+0x1.7a4c1c7a6d9aed6f50ab34363546756420e54c3f7e229752p+004",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.160721c5ca437882d42470341574058086e7245b703c2b37p+008",
    "+0x1.aadce0a940d7a9c744104d4b59fdce92f6ae4bf96daceaf0p+003",
    "+0x1.08b186e9e54d8422f63ffdeb8c4c1873eeaffe861afd4aa0p+011",
    "+0x1.39281a81f10ff7da1a188a8447d71d2cfc17648bbf02dd0dp+007",
    "+0x1.68049d600948d249a6d2f1b0c167a19b9b7bc473aa9e43dfp+013",
    "+0x1.2901d52561390466a7bfb6ff3823d0af5cfa9edde74c028fp+010",
    "+0x1.6dea3547416aef4c0bfcb33f5d36816e137d5f8985177b6bp+015",
    "+0x1.915c84a3a8a1ef07626c11d56b36d7b240f6ddc150bf34e7p+012",
    "+0x1.1b738c4aa2bbed6e69471bbd4e30378878c8d7a36357c3a9p+017",
    "+0x1.93b6a5870efe2698bdc0fcf588248a84194095bb9022da86p+014",
    "+0x1.4fcf7c7aedefec438422ae9d184d3fd07d083909dbfe4c98p+018",
    "+0x1.3399e37b3cd0dfd34ca10e96a8570f776ecebf3ce57074a5p+016",
    "+0x1.2ce6dc3c8718960b3087217bb2e9145c3a3baa61ed33b435p+019",
    "+0x1.62d12cd929f58c6fbb47ebc641567ac1ff8f9bcdcc2dee80p+017",
    "+0x1.8c9d7496407f079b6e53714584b7fe8174d28a5f6d0ece02p+019",
    "+0x1.300739c0bd3602d8189e4aa66526144c096446b657c31c11p+018",
    "+0x1.6c17f0b051c2b37df08e1ec469743319c0a448b727304116p+019",
    "+0x1.720dd35e936171736cde47949dbe4f69888c2bc55df92532p+018",
    "+0x1.a1274e8d28d61819a05fa4c314591417674d1066a9511c4fp+018",
    "+0x1.22208331c88a21e035e07f8fb0c7d7cd00130d3f91bd9342p+018",
    "+0x1.c24c1fe5349a2d51b2422633f8cc8c9dedab28f786152214p+016",
    "+0x1.c24c1fe5349a2d51b2422633f8cc8c9dedab28f786152214p+016"
  };
  static char *cv12c    [] = {
    "+0x1.aad93e75ff7ad41c110d073756c62ba854bf42c181a14b42p+004",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.6244fd58c4e9fc05743bd9e5adc7108f95c193400012d37ep+008",
    "+0x1.e1a5a6ebe5c6414e6f05fc4fadf14449200cd1242aa16c3cp+003",
    "+0x1.7e822871e23df58457f20ac78b5e07e327d9a939b1737b7bp+011",
    "+0x1.8f2fa5c75babf3479e36eed1b62d55ef88400c88481e4a65p+007",
    "+0x1.291bf2e6621f6d4b2d8d9812d5824b8e1a7740608e6a3dfap+014",
    "+0x1.adbbad0dd1c89b8748392739abf1667bcae6f5936d94bc9ep+010",
    "+0x1.5c6791363e665863df9eca37e29fb5594aa12b75e1cc78fcp+016",
    "+0x1.4c2458a1d57877c74f6a906af0e093d3bba9b4fff60ce9b7p+013",
    "+0x1.3bbb8764a15386829587330159ae8940784a6706fdb73188p+018",
    "+0x1.827a067f618e1f008d93aebec512d5cfe10433e89143be93p+015",
    "+0x1.be0417507be11186b001cf13d8a8c68311e634f70dc7bc5bp+019",
    "+0x1.5a148271680b77ff2c8bbb8ea0f2e06e6ae98d534512d51cp+017",
    "+0x1.e9814584e3e5e86163fdc3290b8b7bbda30ce1eaa5579f95p+020",
    "+0x1.dff0f8f1fd27c6aaafbe05f0ab2d3f1e6c02b2734f967346p+018",
    "+0x1.9b21fab58bb4638611e5da7452fa784373d6d7fc3bade1c3p+021",
    "+0x1.ff8fbebba5e655002b5c1414ed112cec947aa26e2917eddep+019",
    "+0x1.0045f51dc4ad2bb5c9b7d27230c84c176959c2b18195c4e5p+022",
    "+0x1.9973ba57fffce9d43729e912acd922c55c8da2060e6da7cap+020",
    "+0x1.c0316f750a76e2b14798f72ffd89e4311fe46b4f68ec9b54p+021",
    "+0x1.d510b483e1c975aa33b1876440e7244e27f9a07788b46cc5p+020",
    "+0x1.ebf1f0cf7d2fc5e668d41ba4a0f237c7f4a051ffe6a1ca9ap+020",
    "+0x1.5bc2df35f5ff194a73fbd90c663b72fbfdd9eb700811c50bp+020",
    "+0x1.ff1e54f6bf408f9cfae35479ed252784c0bc25084903a687p+018",
    "+0x1.ff1e54f6bf408f9cfae35479ed252784c0bc25084903a687p+018"
  };
  static char *cv13c    [] = {
    "+0x1.dd52c2d0c268177ae53a2c635a7515f197e461b5c65e1957p+004",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.bb4c8d84eccc3254ac39d7a19578c069cdaf3892c8da9348p+008",
    "+0x1.0d4d02e5cf84412821f19f33ad212cab7f2937a36a7803f9p+004",
    "+0x1.0cb2cbcbcfb6821686096d4d859da4924c4f19ba79186848p+012",
    "+0x1.f3a52c32662d14e13d2023043f3a160421c3e9b0ae11db35p+007",
    "+0x1.d74d5739c264130dfb3cfeabe03770ee25e76299dd096310p+014",
    "+0x1.2e24496e6887fab577f2bc2cf056a6b20ede975f1173f8a1p+011",
    "+0x1.3a7eb243f02b8ac33d6d19e03e02a708fb507950cb648ea4p+017",
    "+0x1.07f4d75ae7d3ecf1fbd46fae76f0ab5c55bd526d5767ef9cp+014",
    "+0x1.47d92f4041c7682e2ebf6238e370fe66a3c98b28781edd1ap+019",
    "+0x1.5e2e70efb518ec7e48ea43a4814e95515d4541be78a262c1p+016",
    "+0x1.0e379279b98e2a6e0838730633a76271523d3abfd153b3dap+021",
    "+0x1.69cf57f6fd5da73c4efbaa1eaaa27d26fde4af16a9d89ea4p+018",
    "+0x1.60d7a990c21ef18f4d7d8019a3cbca6b7fda6fb7f98187a6p+022",
    "+0x1.26410b30ca61b008eaf536f86569bd5fcf9bc22f757eead5p+020",
    "+0x1.6a46fcf5c46d929addc20976c2908d509847b3f1e7077ea1p+023",
    "+0x1.78852c36843fac4328e1a1f48ea1d377471d50484414e3fep+021",
    "+0x1.1f4aaf60712bf036fdaff99d3bbb4fe64a1ef97c82a2bbf8p+024",
    "+0x1.768f7ea774d22f9f90d7234cb453f13fb9370cf8a6cba02cp+022",
    "+0x1.54a22e5718b3678ec6f8d6ee36c0071c2173bc886d10ee1ap+024",
    "+0x1.1a2718d8c061b1649755dcd444af6689392539388477a873p+023",
    "+0x1.1cf43a6f5217430f14e581bfac8ac55cbf72aa344ff6eb2dp+024",
    "+0x1.32064d0d8cfb8272310f96f6225793fd3589683bba7a17abp+023",
    "+0x1.2ca77e657b58976bb45791e084a310deb69995c03393d383p+023",
    "+0x1.af384711ce0aa5e0e9fa889197b57f1866a7e3e177af9d5bp+022",
    "+0x1.2d79719a8630145a917fe57fe95d502b1b23bcb765b69cbdp+021",
    "+0x1.2d79719a8630145a917fe57fe95d502b1b23bcb765b69cbdp+021"
  };
  static char *cv14c    [] = {
    "+0x1.08d34f1d795201be68e15a773b101b95b5c3d4e1474b5662p+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.110ddaf6fb524397734727b734790779d0a5ae4d8733fcc5p+009",
    "+0x1.2ad2d079568aa8e0619adae91d614d9f374efc315e5dca5dp+004",
    "+0x1.707fb30c046d59f2271bc0102a54f08384a29fb40ac92f82p+012",
    "+0x1.33d394be66b198079edbcecf289899df887e55e806e6ec8ap+008",
    "+0x1.6968cd97208f8792c3b5151589eaf7f4d7a0c8edb2d956a0p+015",
    "+0x1.9ea39d4af7e33287b3fbdbbe0e309c1cb95980c939344041p+011",
    "+0x1.0f6acd9f5d60b1edb4097e5a5ceb8cf8ef3ade636fde0d81p+018",
    "+0x1.956805aa3ecc854cf704928ee61ae4e14c257e157753be02p+014",
    "+0x1.41243b2bc5a982d195702150d2d3e089a0fad888876cdb9ap+020",
    "+0x1.2f0a56a7b174e08d9c5f17f7eff717da21034e644e8489c1p+017",
    "+0x1.2fc66d10ad122e3bcec715eb7c6e22c63c1f6445565ee104p+022",
    "+0x1.641c183470e0866600ef6a80d63e16a37bf7b98778c03a84p+019",
    "+0x1.cdef340315bab6445d3a03b6386a07efea024f88e0c9b9f3p+023",
    "+0x1.4d80cad43404dbba214ee93204a6d557662666a00382193bp+021",
    "+0x1.19a408b7dd3efeca40aa703f0131f9faf62eab190ba66d28p+025",
    "+0x1.f3bfaef6dcb84fca9e322d0e4af043f6d7f84bb8d48a3056p+022",
    "+0x1.10987d3d5dc97f2b8efbc839552df7b8df94d1e7d7532de6p+026",
    "+0x1.2a134ecd14fdeac77ce90310fed128c98b2e344861ecd810p+024",
    "+0x1.9a995871e43af117eb2c9308ffc87a5625b539644afb2c8ap+026",
    "+0x1.16e703c3ac815564d774d7f5f6100352d92458f6406a9ce2p+025",
    "+0x1.d11fa60a9325a74c758dda04a875e4f02eda63e7f2e5ade3p+026",
    "+0x1.8dd9440ebf631a08ec24ac4532a23fea8a1d6393b35f3496p+025",
    "+0x1.7592c1a1ae88ff7bef2cd2c0bca775d9fd09f2699135f3a8p+026",
    "+0x1.9a8724fdd09ede84bbe944ffff3d63e4168eb4cd02b3e357p+025",
    "+0x1.7bfc2e9cbe71ae3fecd9a951acc5edf937963ad29647fa14p+025",
    "+0x1.1401a9839e2fd892aec6c5c65fcc1b40959ea4de3babb8d3p+025",
    "+0x1.7098323dd9192155f2d61c90eadbd3ea5a890bf856bf01d6p+023",
    "+0x1.7098323dd9192155f2d61c90eadbd3ea5a890bf856bf01d6p+023"
  };
  static char *cv15c    [] = {
    "+0x1.23e24f4a1d3b9093188fa856aeb929a0da5387fc8d4c0a45p+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.4bd831024192a4cdcc797db601262b7bd8c0836db0ec249dp+009",
    "+0x1.495b18fd01340b97a155885f5fc7999f350df6c73cf230bcp+004",
    "+0x1.eee936728e87c283b69d9e45b961ef5ae9f9b53b6672de7bp+012",
    "+0x1.762a1116cb868de71c2f1fec54280bee9c0b17d53be43a8fp+008",
    "+0x1.0d34374c2d1e1f1981f5e7f88b46796efef84c46cfc80de8p+016",
    "+0x1.169491da43344757f3fba8760d35044ce96bc543d21e3315p+012",
    "+0x1.c2d7f9e93a9f3b1f596b5ca001064ad3061478a83c7c717dp+018",
    "+0x1.2e4e05b4512fadf051b99f8643500810e7dadf72559ad55fp+015",
    "+0x1.2b6eb84a37523e45e554095b94e479ca548ba3917443b80dp+021",
    "+0x1.f863ced2253ffef18e6f252be3bffe45fb7576898700167dp+017",
    "+0x1.40cb1c8ff37c27b1bb241c56ab1225f2d183576dafc5f61cp+023",
    "+0x1.4d3204b81fed0f2a23ae734119e7a1c10adc0f95109ddcb0p+020",
    "+0x1.176685db418a6649ce8ad4ffebc3c20e785e9ba370ddb153p+025",
    "+0x1.623ade8620959c4669b89c2a885e554196bf10e9cd1f0e33p+022",
    "+0x1.8c1b694ff0737623dd869e0111164096a471e9bcc4744bf8p+026",
    "+0x1.31253c11b522c56d0407364b4f4cb1af383573e0150f63dbp+024",
    "+0x1.c6a61c5b075f618bee6ace0bbd5b152d5f50af2e96eb2666p+027",
    "+0x1.a9c350fe501aca6cd1cb579a66dd538cab14a38b3cb083dap+025",
    "+0x1.a15a67aa5fe5e0a36dc4194e90198d47c39ef1c670fe0717p+028",
    "+0x1.dd4c5af88458c01fbf6cf1412ad69a6302f0cac59bb0a14ep+026",
    "+0x1.2bef88a4a53541c4622183cefef155d0c95f4b509f17c273p+029",
    "+0x1.a6ab78b392e9bde3664175cd8bfdf190321b16d7aea5e454p+027",
    "+0x1.45d882706a1ee1eac7641c796a4b3a467531b41bf49cf5f6p+029",
    "+0x1.1ed9c26b943c230e4c104b93c22b2f3c91403d3a1b5bff42p+028",
    "+0x1.f8145777ba0368cd45345c2d46634aa525665219ac5f3a74p+028",
    "+0x1.1abfdfd2729b15a12baefffa0c4347472d3351bd1d9596d9p+028",
    "+0x1.ef88af45cb097019f17f10e2c94f30bbd29c3f81edfe00a3p+027",
    "+0x1.6c16b81c709f9c6e26964cb490e0919c6b13b94408455c2cp+027",
    "+0x1.d1f605932f5a973acb1200ec6d42c7356e8239af599d2242p+025",
    "+0x1.d1f605932f5a973acb1200ec6d42c7356e8239af599d2242p+025"
  };
  static char *cv16c    [] = {
    "+0x1.3fcf0fa18c9a57116205b5ac612fa255955ccfb31bddad6fp+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.8e8441f23442f8e3a6a234a776192e652985a81e203927a8p+009",
    "+0x1.68dd99851221a2e9140cf9f2395123b864ff3040f4ea8090p+004",
    "+0x1.46522d550f6021853d8cee27a84600e142bc30e289751efbp+013",
    "+0x1.c165512914fc87e2a069f346377733cdfc268ae70bdfaae6p+008",
    "+0x1.87074615088e9c50d178a41166986afedbe278585aa2006fp+016",
    "+0x1.6f824e4cee5e2276c1b108b294739bff6e9b30c319f64a2ap+012",
    "+0x1.6a3788ccadd0a3222ecd672da0d036c69b1b22190f2796f3p+019",
    "+0x1.b7799df96a120954487442dbd8e03101f0931cdee8fb5aacp+015",
    "+0x1.0b9f806cca95467656ff3e5768606c7cb394658d370b0005p+022",
    "+0x1.95db9e873ad36b7f789fc8510c550043f5da300a14c195b3p+018",
    "+0x1.413e651a72e79d299965ebccdfd819c4c8f20164a101ed31p+024",
    "+0x1.2a930035802551586bebbfc746121c10b068256f683b9240p+021",
    "+0x1.3c56e442e54623adacd2095986a5d1ae1f7ffb7e0a538f38p+026",
    "+0x1.643b68b9ee879d0c43a2229fc188d6667fdff62417268aa1p+023",
    "+0x1.00793b2b224507919fc4e67498bdb52abdf5e104ea891304p+028",
    "+0x1.5bd4a807eb6ac04580277c2c439f99ab1b2dc80a6fa94a3dp+025",
    "+0x1.55c75f999fd25e177a4397a025cf84c091f2ab8a5a770ad8p+029",
    "+0x1.16a6525a3ee86ad3ccffe63d9d35d1fbf06ff20553608b09p+027",
    "+0x1.7397feac856eb98e71af05b2c1e5756aa9fcd05f059ff15fp+030",
    "+0x1.6d0493c3b4dec50d8497b0b0d8c5a0f859dd4f8bb30801ffp+028",
    "+0x1.4520dc5d35f1a63949b4826c3d23688e5ac5679c11298818p+031",
    "+0x1.8303f71961338ae7079112bf0eb3c490fe11cec43f1a1490p+029",
    "+0x1.bfb3248c97584791032615b2f75a3968ef769ada573e1e03p+031",
    "+0x1.4601a5859581ce3fe686d150c6002b4718d8c15986f73796p+030",
    "+0x1.d3f34014abb593f0283f0a6e792edb449d4bd4df6ffb561ap+031",
    "+0x1.a6c939a3d4a4be30ed4a461a0e5a7e1e377d269770bf9557p+030",
    "+0x1.5d8094d18cea3b32b74088c418e96cd515775a3af2e0359fp+031",
    "+0x1.8f7a142eff2dddf910bce5b2b97b0ebfd0081bf43b7eda10p+030",
    "+0x1.4cc7347ef543cf219ee9a2f5bbfed5de0b5b5532cf53aa3fp+030",
    "+0x1.ee1af30280d595110833fd65ac63dc3d437d358931d55699p+029",
    "+0x1.2fe396bdfccf444154d1512868c50fca24a2d81a07f5d9f8p+028",
    "+0x1.2fe396bdfccf444154d1512868c50fca24a2d81a07f5d9f8p+028"
  };
  static char *cv17c    [] = {
    "+0x1.5c92e6bd01e3207b10d3189d93bbfd411e513bff14f1dc4bp+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.d99109b62083e240eb3b298e4920b50ae4beda2e21b8bf3cp+009",
    "+0x1.8952cdbaa1d6968b2d84b6a9b46e7c324b61d47104e3c0bep+004",
    "+0x1.a76ec7e157e9e6c6cf57b0f70d1c90f2c5ae76428259358dp+013",
    "+0x1.0b0a4f1e015168700af42286144716d26007d3bec2867600p+009",
    "+0x1.15bf84a648c2c463890170a1815ba61c030ac08f1a7ca4e1p+017",
    "+0x1.dd0643a5b7335a96ffd40c51611b1311cd866faf42348236p+012",
    "+0x1.1ab0818e9387bedfb4f9e2686a53277fc30715934544827fp+020",
    "+0x1.385cf86de087bd3864a2a36fddb3df1d8fba38f276246273p+016",
    "+0x1.cd208d696c360d435ff7307d1b47b0047f46e700c0f887b3p+022",
    "+0x1.3d1fa066aa19d632b0a6fe2c897bb4eb4461471ffb66324dp+019",
    "+0x1.3351157b1f5ad402584c3fba5bad45a7b450a28336de2933p+025",
    "+0x1.01bd32e23e157c71bda3d912e4cc9b482a663f775fa1fcf1p+022",
    "+0x1.5285c9eccb9693b86dcb5c543f4aef2b6c4bf3c4668037a8p+027",
    "+0x1.55df5c99272c0c0f58724f3c9d681d962555b7dd505cf92cp+024",
    "+0x1.35dcc1bab7ae8652bcc067d7fd396b77863b1358f443fac8p+029",
    "+0x1.7613d72ee75efd39d38f536fc61bfd926620866f8ae4c8e5p+026",
    "+0x1.d7acc89df30b13577f4f8802a9a8529a084998066af4d43cp+030",
    "+0x1.534266fed629826148178a43c4dc0b31228d3a08428eb238p+028",
    "+0x1.295914ea2c12234fd18fa6ca18ac162ea57686b84bb7e316p+032",
    "+0x1.fdcf02602b08d85e04a6c77c9832fa475cad70cc3c9235c5p+029",
    "+0x1.33cf1411cd8558a8b17d2af1d11fe9fe3fcc341acf7c573ap+033",
    "+0x1.3b8f735818af41f9b72589eb0c0b4ff36a00f1e5c6998716p+031",
    "+0x1.01c2c6b39122feb8eed79224cf1743ab4329edd3cf29aa1cp+034",
    "+0x1.3e1760623dc55642d12b6f3dda6c5d7cea72972529b5a91dp+032",
    "+0x1.552dc5fd24864a45bd282d4459db3b6e82542758d018ff8cp+034",
    "+0x1.ffea643d5c2b5834269438c626c04c581b93fd3f766dd7dfp+032",
    "+0x1.580ca3f0df2c692123e9a899c4e67619b744d64380499226p+034",
    "+0x1.3e442148cd3717ce2f5beec6f727bc62176d4e1dfadb0c83p+033",
    "+0x1.f1617a123ea07b1e4965d405aeedfbc6d658f44e1c90cf2bp+033",
    "+0x1.211f1c078fd2512aee432b59c9ceae324c7b0f9457eb95e1p+033",
    "+0x1.cb936e2b94cffde1822a9629182b29460ff5e95ce2fd262dp+032",
    "+0x1.586a9e9d04e4c9ec98526591df66265606a39a218befa19bp+032",
    "+0x1.983ac0ce7fde4f3dea4172d7162a0aeda10912bb1f91c1b1p+030",
    "+0x1.983ac0ce7fde4f3dea4172d7162a0aeda10912bb1f91c1b1p+030"
  };
  static char *cv18c    [] = {
    "+0x1.7a27bc2c2a78a931c9f67a660e86284c5c85598c3589272fp+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.16bec3600fe8048bf100ef6e9ccb486dc7b49d12faafcc29p+010",
    "+0x1.aab3d4d97125f2e0e58eb8a17135226c052fc33dd6838bbfp+004",
    "+0x1.0ecf1986329b8d4b0d4ebedc6f62f34996d15d747e04b205p+014",
    "+0x1.3a63a235d2ff1aeccfe3afa3ef265e74ea20eac3ee2e2f96p+009",
    "+0x1.82dfdbc6fe4382774b94aa5a160c72b8bec8ad39141c4aacp+017",
    "+0x1.31289453d973b080bbc12cc04108aff8225d8c1633094782p+013",
    "+0x1.ae1851d078664693f9ac5ad2ffb486ab88f491d2296e3ab4p+020",
    "+0x1.b35067ec5a3f010bf4a62b18856f8285ffa820c700f23b92p+016",
    "+0x1.80ac0c475b679f5b3eb733e375760128a1230404451968c8p+023",
    "+0x1.e2eec52c716c21728b253fc1d58a68fcae6403e22b47182ep+019",
    "+0x1.1a839ae88cb5f512f45777fa6425790bfa62d6a5f1de0035p+026",
    "+0x1.aeac981849e7cfae311e080d033665041baa1483cb9ed548p+022",
    "+0x1.590a7c2bf86be7808f1d61c3b1ae2129befd18346b2eb478p+028",
    "+0x1.3b0c0e145a5d29cb91e34bfcd90021b391f480251996a773p+025",
    "+0x1.60d124fd47868716042c9195d3afdb321f76951bdb0eae81p+030",
    "+0x1.7eb668308b82fe08dbbc8e9a4e51a06c2f84ff7ad3711d3bp+027",
    "+0x1.2ecd29207fca6bb5429254a1d0fdb0cff2ef10d90af33538p+032",
    "+0x1.847f033f3af68abb9649dfce69df8076c9ab0cd3fb5d6614p+029",
    "+0x1.b39d5091f0d25343dcdc28877ffec4238518a67237f974dfp+033",
    "+0x1.4a1e8e048d342b90e30e2b7e2e87ae206cd6567ea445c128p+031",
    "+0x1.053419eb68090976bd3faf8c8e7f1d81eb48ffa88529e74ep+035",
    "+0x1.d46abd3638e296812cad979121d9fd500a81742ff4e7a2e4p+032",
    "+0x1.028c431df3b322b96358bee6ab86fb1fc2513d0a754db362p+036",
    "+0x1.1379a46f2451008f74b226accdd9b727726a3465238831b8p+034",
    "+0x1.9fe0ece4856aae81107e5b704bb1d58da0edd8a355ec3090p+036",
    "+0x1.0925a53bdcf5573bdd4df2a8bbabbd2e4f21c58ceefd167cp+035",
    "+0x1.09539b99edf260d2a351531b407c2a899b68086a4974163fp+037",
    "+0x1.9912aa714dc0b6ff300546779ef31d069e3e049a73cebe81p+035",
    "+0x1.02c081f00c21ee4df1e2761b82fe3a5e1e93f88baf4c6eafp+037",
    "+0x1.e929853eee14ba7d0c514d65d15a3cd68c25e9350e33c234p+035",
    "+0x1.6ac107a1643588d4c5611adf91d2bee17a995a96003519aap+036",
    "+0x1.ac56b4411a018e9202b17b48d565da54b1924dfa2e402b51p+035",
    "+0x1.45d2db81c6848e6068f46e07467845dc83e6ff30b48b6de6p+035",
    "+0x1.ec956732142df4ce5558354e33bc09237c8f5bb6f761cbc6p+034",
    "+0x1.19eedf99eaa4b9e2ef3f9a1a9ceac98d50caf9f963731c18p+033",
    "+0x1.19eedf99eaa4b9e2ef3f9a1a9ceac98d50caf9f963731c18p+033"
  };
  static char *cv19c    [] = {
    "+0x1.9887f504a299e7c959cb80bb40fd0424726cf9dcce60b014p+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.45645cdb934bb74fdc54fedc852fe205aab984f48e595647p+010",
    "+0x1.ccfa5bc08399fa9a56aa66f80d7e9d521abbfa0a86b6fe61p+004",
    "+0x1.55f9c9e53e45baa604209566cc70a577bac77512c541314fp+014",
    "+0x1.6f064928b7c55f7f287c2dcf357a5e1476af69cbb822fd0dp+009",
    "+0x1.08be5679c42f9f496ff53848bab3874a82ad5437eb105acep+018",
    "+0x1.816d997ef9ba72f93009d2c139d49400084e931ba69c965ep+013",
    "+0x1.3fd20d2413b09dfcd88bf66feaf42f9c00f279c4e05e1a62p+021",
    "+0x1.2a03c79409bb1ed13dce2f4ed128242717d30c8e307f3b79p+017",
    "+0x1.37defe1d337c54552a344a6f1e8c9d095fd65453c4de900dp+024",
    "+0x1.67607231d098f2cb154bbb0b4126019bcf2b8f6d3839212fp+020",
    "+0x1.f58a97680216037b96dbdbb69d740e6aad41a568d12026d5p+026",
    "+0x1.5d977d048afdc4435a236a00515905c0d4eedb8e22cbc083p+023",
    "+0x1.510984082b5ff90a6693065346aec622b63f3348aa7d7801p+029",
    "+0x1.182e1fee39ac5c6b5f783b23c5f98bcc24c81a8246e7fcf8p+026",
    "+0x1.7d9ff5c47ee9bcba92f93413b9af0bb5328a7adf3a859ac6p+031",
    "+0x1.76ea4ce82bea9db1ea6f30a2622de34faaf40ff616c97ac9p+028",
    "+0x1.6d7746a04ae31bab3c618f9ea038974c31475bb844bdbb04p+033",
    "+0x1.a608a243df61b9c28c94c15b85e8591b7449f91f7a848162p+030",
    "+0x1.281fe1c64520067866d7247d35e71b91b3286915f72e0a76p+035",
    "+0x1.90ff8e1ed5bcb112042f31d8f3feaef1bde3b3dad762b7ecp+032",
    "+0x1.94d1691b454decf6a9e8dcfd358c76924e14fcaaa7c749a2p+036",
    "+0x1.41790d11e3e75efb24d5bed30bb050e26d24da2ec356baa0p+034",
    "+0x1.cfccf15db8bf0e1867f3f5ced94805c9aa197a00f8f902b0p+037",
    "+0x1.b116ba5ae9ca0f41f11028f3afd4e1bc7b02d27d6247f6f5p+035",
    "+0x1.b88e174377193286aa3cfb26da0896a37698d67d82c3fd8ep+038",
    "+0x1.e623654304d314ccb6590a680773f25480b456b2dd5e08e0p+036",
    "+0x1.554edf4d90a21ec51c8b91aff785403a86a6c0f0eca28310p+039",
    "+0x1.c06b7e94b1b45411415eedadcfae741af85acce27bca07e7p+037",
    "+0x1.a4ded28888e8227f26f4be771cc5e5ed1eb29f57af33d6a1p+039",
    "+0x1.4ca16ae802e3659caae469e5c028841804f429d7843405fcp+038",
    "+0x1.8dc34f766143a1445b8fb96b8b597702793d826048abf359p+039",
    "+0x1.7f820a43646ea42fc459ba66b3076e5bd27038a79ade4b02p+038",
    "+0x1.0eddc0a778328e23931a1362285a96ed32f558c847b3dc18p+039",
    "+0x1.4471e7ac59488e0951566ad6da2d6b3b6f181cefe7560501p+038",
    "+0x1.d9b6f267b6c3ebb61d13bb8c425de280b09f3ce35f4f9ef6p+037",
    "+0x1.68ed84b4dd01003c06d7f5bb014bad35dec9c4722cf4032fp+037",
    "+0x1.8fd1a39c4f076f34a2f9cf9babd3e4cce3bf67dacc9c7d4dp+035",
    "+0x1.8fd1a39c4f076f34a2f9cf9babd3e4cce3bf67dacc9c7d4dp+035"
  };
  static char *cv20c    [] = {
    "+0x1.b7ae63e87eb6068a488caebd24b3074ad53465cdb622e7e9p+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.78f8d29b097d35b3c114f1cb6f8e6a2b1e0adeb8a898ee2fp+010",
    "+0x1.f0208aeba849e72934b26da3c1aa29930cfba972856b15dbp+004",
    "+0x1.aae195e2cbf0b42f5504cc2b552ad0f2a5d8f9f5693756aep+014",
    "+0x1.a939ec5d73900af51cba290edb8dec1570010fc5234810a9p+009",
    "+0x1.64a909b399fa0c7721e120d8cf2447aa864ef88c93571943p+018",
    "+0x1.e133085ad9e4bfd8181ef5ff81279701bc7f5b7df1de0e66p+013",
    "+0x1.d20c6bb7ef72ed91b78dcd7df0d429b9311d8a4719b93d46p+021",
    "+0x1.919e3b03fb5cfa4ff8c1c191dd1f516d2eb5b824a22e1459p+017",
    "+0x1.ecffedac42bc11404a351e7d6a038c35066de5bb93baab0ep+024",
    "+0x1.060073fb8b923f78c3766b4a0efc4100ee5ec28c4288cf10p+021",
    "+0x1.af8fa971cd7ae2f51e048e962b474460a3f51f487dc21541p+027",
    "+0x1.14953d1fd857cb4fe873f69bdd0578c2eaa91542a3ab1a72p+024",
    "+0x1.3d186c2d17b976f8121e8ca5f7e2b4ca81ac0466efdd1168p+030",
    "+0x1.e2e66c348bf1022d07ca9e9fb232211765d6d72435149868p+026",
    "+0x1.8aa43e59e49fb33029de298a57bb0df02ab41f2bc250e730p+032",
    "+0x1.6187df932163ecb1a628835059b8543f32dca448f4c540cdp+029",
    "+0x1.a20c32914b1bb78587577eccbea9b85b98c75fe38643221dp+034",
    "+0x1.b5e2bb6efda1d1d75b69f08ec73ece503b6e784f875f6374p+031",
    "+0x1.7998f411079f7513fc377ed7294149e90b50af2eaa1e22a7p+036",
    "+0x1.ccee5476d31e68631370c715009c09029249090811696c02p+033",
    "+0x1.22793ef45aef051fac0cd3774f77b1e79d7d66875ac8e2a4p+038",
    "+0x1.9cd76064e48889e3d2889592c1c9176985b0d15a7d1601a1p+035",
    "+0x1.7b0cbec509e34364b3532d091c2c9675c3fd20abddc9595cp+039",
    "+0x1.3a02a38bb5c5bba70340486d589da635a27429dc402149a0p+037",
    "+0x1.a06da84d3259c042db6570b218917c26c45bc4103ee29913p+040",
    "+0x1.937b39f8a0291f5cdfc8c43e06ddac054321c16fda75344cp+038",
    "+0x1.7cc1fab964168c37f3aae0e5f4b61687085cbe511f4b0a67p+041",
    "+0x1.b1d81f58d2847fc96069c434329b22d8cf50e578f3ce887cp+039",
    "+0x1.1ce13ff5de4a37d65b5a3815d37363e6e5541b8d04aac516p+042",
    "+0x1.80b614c64b21d6341c6eb3cfceda6472faed69b1fecca005p+040",
    "+0x1.5439175c3818a9de6f0a45a50ef2f73e4e5a5830cfeaeeeap+042",
    "+0x1.1323c8a1da107f9d3a3a30e314cda8954504a57da4c981c4p+041",
    "+0x1.382fdfeec31b2aeca30509104819b0e92e58013749a82f95p+042",
    "+0x1.328f5b6696f6a8b8c858704ba38f3d80794c4e06264b5756p+041",
    "+0x1.9db56ec549785ac84eaac8f16e2a95961ce623ba0af8b618p+041",
    "+0x1.f621de02102b2755f35d419e3fa5b849ae0d591173ee2512p+040",
    "+0x1.60ae04ce9051312a591435538d9f135cf15652454de62ee4p+040",
    "+0x1.0eadce3f949e0910bd25e126d4f5f446c4617209d5f4fe7cp+040",
    "+0x1.22af753d292a53ad96f9ac01eb8ced30c55bd8410302a639p+038",
    "+0x1.22af753d292a53ad96f9ac01eb8ced30c55bd8410302a639p+038"
  };
  static char *cv21c    [] = {
    "+0x1.d7963bc25bd4f1f7d4412d8fad6363abc22259e2d7f0afb6p+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.b1bba6ca83c7fdd809bf07681670cce666d66b20f4bb588cp+010",
    "+0x1.0a107bbdc94cb7d09ffab70cf9dda996b0dfc25770430d2dp+005",
    "+0x1.07a90366c046715ab99c0858e264975e11f2ec84dfb4c5f7p+015",
    "+0x1.e946353601657f2a46456c4723e8663264e6aff634d8b18dp+009",
    "+0x1.d9b009878dea6dd01cdc4f13776a6d75ff210bbca5bd79b6p+018",
    "+0x1.293fb52120b947b3b8243a859a002f2f9819a80d46e6c0efp+014",
    "+0x1.4d64d27b5c38c09f933670893170651fc651880c485a98ecp+022",
    "+0x1.0ac5a89b7acbd17a417e6c47bb95a1b0a781545826db985bp+018",
    "+0x1.7cdeb5612a3e1f46f10ae30258732a8755c1317ee7b22be9p+025",
    "+0x1.77091a8c191587d99284cb83226a80bcb99d81c492169d70p+021",
    "+0x1.692b5a12e58da1cbb526d7f7814f9157551d48eff6f2fdc9p+028",
    "+0x1.abb063a852ae8847ab525bef537a153132b748e47e929997p+024",
    "+0x1.208b1674cb20382a580da476770414bbefb7da4ad18a37fbp+031",
    "+0x1.949fc2701e290ca77a39df19ccc5334269744d57e0580befp+027",
    "+0x1.88349a68ee6137844e2393331e9f78016512b1dd39da8a52p+033",
    "+0x1.4246f78dafee817a14997984b364d2aecdd13dfc3c337735p+030",
    "+0x1.c8319a6b1ad813c9ca9f33b4a282e00706e184531b48bc92p+035",
    "+0x1.b4530ba39546261902fed09d27e5bf40f8df2b32a859b01cp+032",
    "+0x1.c75e2bfd87172ffc273f636e4c20e34ba8f513c824f1a5a2p+037",
    "+0x1.f8e466522dd931d09faa64bee9c7655d93585490aabc1069p+034",
    "+0x1.86299b125f0c9d5e06fd6e0a51b33b055748ea3b9b326ebcp+039",
    "+0x1.f492d9389f1d34cc4cfb2ab7eff8f79fdb38e3f048eca582p+036",
    "+0x1.1e46b893d365c8749dd5e7053f07fa6f86b6ee25c238b7f1p+041",
    "+0x1.a912445b16a6d21fa26ea30577297a1b4af84671ed2d2e87p+038",
    "+0x1.65f4d53401a84475b9c8287e4eed4802a1b0fe62f7a52235p+042",
    "+0x1.342dcc8765637ae953b796eca7a2d23c475eeb30a07b3659p+040",
    "+0x1.7a48af5088fe1491a178c4539ee4ff1cba35b7afb9355b90p+043",
    "+0x1.7b222cde992d88e2820dfa73d2a75b861398aa5fa05a4b28p+041",
    "+0x1.4dd2b0d60673eceb35e84c67f01984d042ffec13a25a6922p+044",
    "+0x1.87c1ba6a771e361703b16f35246d920f1647b58723b5837ap+042",
    "+0x1.e380ebb88df3b8e921ebdaf809b8bab9f4b1abfdf873aaccp+044",
    "+0x1.4edc7cbdb823e9e95d936bdf5d0cfb590ceedb23688ae171p+043",
    "+0x1.182854930db69fb9c1ac04fa02f07f27cde113f7d95aff50p+045",
    "+0x1.cede78fc9ae8b1aaf973e172bac88a78ea067740722a4e31p+043",
    "+0x1.f400901cec01e56b1b0e2b69e251c36ffc250c0cc6535dc0p+044",
    "+0x1.f3650fc6caf69744c8cb0219bd51a31cf7b77d0da1c74150p+043",
    "+0x1.42d14ca954d8a0fcbee45233fadebd28bf1c373d3696cc93p+044",
    "+0x1.8ca4f8aa521b9cd2335a67ebc6c784e36f02013ee309cf5dp+043",
    "+0x1.0c9db2a4605f5073300a5cde44a6238ba2fa453a6813d479p+043",
    "+0x1.9f1e6eedf9b8a6acd4d2d2e2b59609f9ba5ee9c08deda285p+042",
    "+0x1.b0e139e1ecee3b10d2c95209ab2dabd7c0b424fe3ff3200bp+040",
    "+0x1.b0e139e1ecee3b10d2c95209ab2dabd7c0b424fe3ff3200bp+040"
  };
  static char *cv22c    [] = {
    "+0x1.f83b04a6ae405132dfb5252aeb9c1cdf1eefe9db9ea27e6fp+005",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.efec5c5d83f64b25495019cc84ed794fa4fed4668ab8c77bp+010",
    "+0x1.1c7b4b54da1149574c2843cb15d20807ff98df718964e745p+005",
    "+0x1.429c719157195ff1a756abbf5c8566ffb029243fc8c15414p+015",
    "+0x1.17b966fab3b0fcfe80c6a40d3401202f5622e83fbaa4e565p+010",
    "+0x1.368303c3cb307047adfae2258022ce96dbc3fcc9d5f4956ep+019",
    "+0x1.6bbff5757628dc85ef12d7f07fcc788b0926b4e4d1ab0340p+014",
    "+0x1.d52292ec2ed57a57087f528762f8ff38c3169af02fe59a21p+022",
    "+0x1.5dd4369fcbf0968b6bc0f207114377f375953f7fa360c375p+018",
    "+0x1.203e117c8c578b66dce3e65894980354731d66746f414f03p+026",
    "+0x1.07f8c46d9475543fdce049a47c34d5ad67433d5efe207c71p+022",
    "+0x1.26cc2cf492212673a1a29a31a93debc5f8a12d4f87ce690bp+029",
    "+0x1.43e2702ac64fd0a900c258437ebd1a865f3e9d7ef76d7000p+025",
    "+0x1.fda973e0124aa4caf9047ea853e3e9eeae4110f211b27773p+031",
    "+0x1.4a979ac5ead2d32a8dbcc1fc5ed575a867641333137b7fe8p+028",
    "+0x1.783999e3725267716a69aaed3a04fb9809cf552e95261289p+034",
    "+0x1.1d096ad66b428d51f24a16bf57065dbbba24ad88984c64f1p+031",
    "+0x1.dd7afa8c110048dea3954410b28d18a42bdfd4fb31210a6dp+036",
    "+0x1.a36c2b6f97f70e50f77721ebfb00859f63689393a9537867p+033",
    "+0x1.05703ddd5ea749e9dbe12e26c0fab88b4d5858882bff1651p+039",
    "+0x1.090360106a471b1f6b472d44195a8c82e49aac92111e3b53p+036",
    "+0x1.eeb2f3683e734533dbbdcae97f26d48c50ed0885eb234b0dp+040",
    "+0x1.209acdd3b9ab675b410424f63d260596bbe5b9e5c62fa18cp+038",
    "+0x1.93fb4662fb58dca21f6512b352f84c171d61a5c2d01f7ce1p+042",
    "+0x1.0f16b8c4680d1a9628bf2b9be2a10f76b814b49641fe186fp+040",
    "+0x1.1bd3e0c520a7631eea86982e50ce9a5e0ff224f9c0c6bf35p+044",
    "+0x1.b693dbc97d4a49de3b508d9bb972c17624822ab33db4adabp+041",
    "+0x1.5529ae1b0c87be4c59d07d993dc159785d1e34fe65ae9aafp+045",
    "+0x1.30469f4ae807f119fa66286b70b2cae817465b4c3d709beap+043",
    "+0x1.5bc1c76e9114b8fc59940f8f1cbac6b4a6d02a0a8ffadf1ep+046",
    "+0x1.6792148e9d5a33a396bb7a72302ac250aef6b90907fb4288p+044",
    "+0x1.28ded71d8d42903696d03f3654cb4c6750761ef7f6e7459dp+047",
    "+0x1.6607aa5ed4d5afb6d3c6fe8413b7857188ac34f8421f693ep+045",
    "+0x1.a102e7c8ddc9528725ae607eb3da3bde986dc383fcaafda2p+047",
    "+0x1.27b0cb6b3d91acc087085d3bdd2d548cb9326e1496fecb59p+046",
    "+0x1.d5baf57019d4af0058682269d4128552f868ef3f5a27364ap+047",
    "+0x1.8bc91e2f1a1561833ddda1c92a4cd2ecdb618633d90169d6p+046",
    "+0x1.983d493e70cbc0dd1ad3c32a24625c4f285f2aa6da8af76ep+047",
    "+0x1.9e3c3ab5da7c7e79a4b4fad6688a95640f25fe5eb0a2b9c5p+046",
    "+0x1.0127129b12b21c7570535e1cd005177a327cf05077328162p+047",
    "+0x1.3f95e87ef31742df2acc84c9cedb10b24e45fedffd9323d1p+046",
    "+0x1.a22fc20de82b2276f8ca743994db0a5d84191be501432b26p+045",
    "+0x1.452b8edf501eda4cf0812efde3793b245d2c3ec97bcef5dap+045",
    "+0x1.49bc0d099caed36e7a3a6106d8b31690939542fa11fce7efp+043",
    "+0x1.49bc0d099caed36e7a3a6106d8b31690939542fa11fce7efp+043"
  };
  static char *cv23c    [] = {
    "+0x1.0ccc49368d380b9d780cfd2c2af82a8a7836004f56ee0bdbp+006",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.19e53b7d91bd83b0f1c732239bbc4c5de3ba2570dbc62902p+011",
    "+0x1.2f4e59964f6ab65ccd246cb8e22a3165675b776f01a57e0fp+005",
    "+0x1.87537f1ddbf2c2eff1ff6c55983376f81aba0ef38641a446p+015",
    "+0x1.3e03b0d4a8cdc0a7bb5f7cd37b5f716ec51ace8a6d80aab9p+010",
    "+0x1.9250f934e394bc403b279333baefce8cf947b48ecb8e7af4p+019",
    "+0x1.b944a15f74ce978c71cab8f62d72c737fdf8a33e5d1d2742p+014",
    "+0x1.451e44be646b378e7c7ddab5a148dbbfcb040866c0b76bdbp+023",
    "+0x1.c558305d9c62fdd9691181c74fd581286689527119d71b3ep+018",
    "+0x1.ac3344ae11518c94c1d1e8d138b609d98667b723f86a4eb1p+026",
    "+0x1.6dfef6968ede9893f541e7ca1dd48672d9453570708f5572p+022",
    "+0x1.d67bfd0a6fc1535d85b27b320fd90dfe456e3ecdcde9da4ap+029",
    "+0x1.e167feb990bb06e8a8b4b49aae79c7480c71dba5da34f933p+025",
    "+0x1.b6268da13262de1d0b0d670d7ecb2972f2150e24f6f848a3p+032",
    "+0x1.0804f734a95e5ec4fd48062177dd1e78956d64fcb3ab8e03p+029",
    "+0x1.5d9bca0c5943a2f9114fdb65851563198281594246338d41p+035",
    "+0x1.eaaa9fe0bcfe97dac2e7b4f27101a8d1307b869ebff9beb8p+031",
    "+0x1.e17d5a6dcf40b9e54d96b6a6421e1219531d21bc3dd808f6p+037",
    "+0x1.8668ec668f9a0c7ac20aeed2cdaa42d6e9aceb572a61f2e1p+034",
    "+0x1.1f6a6fd80706602426b00878fd5b8b6228eedad4a288319fp+040",
    "+0x1.0be035663fab6c3ef8bb54d10fb9e7c95cccb6562255ebe2p+037",
    "+0x1.2a1759a15f6fbd16d0b0a5628478e3c07e3bec161e325e55p+042",
    "+0x1.3e56dc39bf03b484c19da94d1431c4b7b6f290221b0cc008p+039",
    "+0x1.0c9ba556b8ebd48c4ef0b2887114e84642fafe36662d6265p+044",
    "+0x1.48382d50ff9c8837664929bf031859069fd92359ce18ff40p+041",
    "+0x1.a3cb08eadb7418b3bcb465ffc712d5d64cb9778487c91ea0p+045",
    "+0x1.2581661f3e85e4beddb391e99420eb8bc574448116c29cb0p+043",
    "+0x1.1b5970d5601db136d830dd5bedcc06282634e4be122a1614p+047",
    "+0x1.c625cf9ac167014de321e8372d92d73f7a3c1cb0c3980413p+044",
    "+0x1.48533a288e3c00251019f1128188623fdefc65e76e06b599p+048",
    "+0x1.2e83c0cd45511f71d7689ebb7231fb21cf500bd95612fc71p+046",
    "+0x1.43932205603a138b2107d10be2e5aac1fd32695a810857d0p+049",
    "+0x1.585c42f8e31b03d8e435dba2b934c4d26bd94a79fc86d7adp+047",
    "+0x1.0bc1b739d2281db9dfb7354da4e2b670a0de82380129809dp+050",
    "+0x1.4b359203a292d7728746c896123482d282929c441bbd0174p+048",
    "+0x1.6d68946409d7b49c8c4d5e5ef13b63a4dbd7c790b5f654d7p+050",
    "+0x1.08d81804ec5ef8fa989136e24f58fcee6981cb1039c65f46p+049",
    "+0x1.90b02a23f133a0da24542c3ac2ca7cd55b7f74596d26bb85p+050",
    "+0x1.57e57f37b757a3b82a80f956e860c81847cd9820cbe04733p+049",
    "+0x1.539ae0bc2d8a2606522b9c1e5039e8f2fb2948d722b7b1cep+050",
    "+0x1.5db6946ff6268062a43f3274d0fe4cd3cf0f2baddf9acbf4p+049",
    "+0x1.a1e6d5310a72ecb95156b30bad640a2849ea959d0bb2478ep+049",
    "+0x1.0675effa88f8daf0f670507e0b369a1b3fb83c17a382ca7ap+049",
    "+0x1.4c6255eeb6c00b451c09aa54001bd87d911d7b8de215965ap+048",
    "+0x1.03f8e756fc85f86156233701c4cdaa04996b905a2e25c8b0p+048",
    "+0x1.00b17c484ac0ed4ba5105f9e17df09f6cc8ecc504be4bfe7p+046",
    "+0x1.00b17c484ac0ed4ba5105f9e17df09f6cc8ecc504be4bfe7p+046"
  };
  static char *cv24c    [] = {
    "+0x1.1dd57e5708530a009972efe984f5b0f18471ab2c8de939edp+006",
    "+0x1.20dd750429b6d11ae3a914fed7fd8688281341d7587cea2ep-001",
    "+0x1.3ecabd767c2d06f3252b39ceeff2ab8211759147c3c7dd27p+011",
    "+0x1.428772173326ab97783e66f264e950fea6b3a4e482805b8bp+005",
    "+0x1.d6e881a5770c48dbe3847eeca3494bcc2f8f59c942bc7795p+015",
    "+0x1.67a5ce0b626d7cbda9cf84175111d4b12cb70147a237f586p+010",
    "+0x1.01d4557656fbb7243ccb1138095a1598a98d2833d5030954p+020",
    "+0x1.098626fabbcb7d4d66ac0bbac6700d0298e2dbb12348dab8p+015",
    "+0x1.bc7069e719dd8e648a65383d5c2ffab5e8d2ccf70e783308p+023",
    "+0x1.229409e08e37581cf11dc2addf9eb8f03c8451a723f3b89ap+019",
    "+0x1.38addde402e881b6b7e114940bad7f1624d28eb895fdf964p+027",
    "+0x1.f475b9d0e5f84017d2153cf5bd526d5e4f55af3c78456fc5p+022",
    "+0x1.6fcb389f523cd6857a9fee8bbe020ba0fbbe14ce00f6537cp+030",
    "+0x1.5fb03641810d164e03d336140f1ab6a1f1a031f6b66894b6p+026",
    "+0x1.6f9611a79d729302b47ed1ec7af551af06bbe6ea47c3556bp+033",
    "+0x1.9d1066004dcb383cb50184c113bacb794658afb2ecf2890ap+029",
    "+0x1.3bafa5b600a114deccd6f375a9df01060c9ed83e2e9e9509p+036",
    "+0x1.9c0bf34f629d41028ebff9719d15d6622785a95d7936076ap+032",
    "+0x1.d58bb08da77da3cf946094c020f8aa738a69b5a459c72834p+038",
    "+0x1.61044dbef2254362a3a951eb5c49de5e25cc7622f3bc4c45p+035",
    "+0x1.2fea8c53849a604e96e02e950d8545843906fc975a7d38f1p+041",
    "+0x1.05bc6407566baafde9b4447a4cbbd29e9cb099d60a3e3781p+038",
    "+0x1.5763283777fff63797f17854520b9a281cc96d80afaee173p+043",
    "+0x1.5183ec116384b6f46af8c5953cc173f8c5d3db5444ca52efp+040",
    "+0x1.52f7579244950f52044572269206955d53d6b26d22d7e4cdp+045",
    "+0x1.7b7c8bf0ddc9ecb604813f738ebd4e81870574b5388a13f2p+042",
    "+0x1.241739eb3e0bd9d1e2434d8c792d2f647e6a0ec7af4baf9cp+047",
    "+0x1.7443b97a4c743843431f16794ea97a1863e2ae1859605c39p+044",
    "+0x1.b64cd78e26073403ca68ab7172ee0d22690c7e4fbaf5c101p+048",
    "+0x1.3e361ee27df5be83e9c06cabfa0962d04b7fa0444f05dd08p+046",
    "+0x1.1d081aecfcc1bdddd7c5de830e7d14e5ceda573852136ac3p+050",
    "+0x1.d88517ba1386744bfd7ab752e4329997761ba3c8b546111fp+047",
    "+0x1.3f285aff53f8dd783337b20fb7021c0c7fbf22ac19b16657p+051",
    "+0x1.2f12643853ef7c3d024e900054173652279a8b0b8fc4db26p+049",
    "+0x1.30becdb593836fd2f23c86d8e24340025098e6af82361c97p+052",
    "+0x1.4d23ee9a33937451452edf7644e2170bcef0253cd16d0c3bp+050",
    "+0x1.e9c410f6edc2ca9bbb71a3f2ec617badd2288000c1f40d68p+052",
    "+0x1.36295d4756cb1ec9b540a1e8b1e471f2e093922414d63745p+051",
    "+0x1.452fca81104f7e4a574e1b2202ee36506e65d8699ed87f9ep+053",
    "+0x1.e1247ce85e7aae9345f420287ed5e7966049257a986feae6p+051",
    "+0x1.5b99add34b64b35b7c71e6711a102c95f411a0e6e0dd1475p+053",
    "+0x1.2f871b684cc6c9b20af62d30c08f578b3e4e7525b8311e93p+052",
    "+0x1.1fa7263ef30a68fbd8d9c0d45e5aa1d3338c058613d0d2bep+053",
    "+0x1.2c55e7696c645ffe2eda55f153af0265ccf27a59a0b9fb3bp+052",
    "+0x1.5a1d8c74b5cdc433c95c309c3c2f6dd22bbd70b3e62a2654p+052",
    "+0x1.b71bb09953087dbcb5c47cafa72599514ce7fae91bbb5a6dp+051",
    "+0x1.0d8809422912fa1e5756cd19556c99826de2c8e5b1a816cap+051",
    "+0x1.a7f186a318cd96f9ddab2dd21a2e1a17507251451ded2f99p+050",
    "+0x1.98165def10335210764e2b96b5d0697a427ecd091375ddcap+048",
    "+0x1.98165def10335210764e2b96b5d0697a427ecd091375ddcap+048"
  };
  static char *cp000301 [] = {
    "+0x1.c8d0f2cd66ae01bfe571f7b6807b1cab11eced55fc8f7e36p+001",
    "+0x1.09c813f79c6db2637937a784cecffcca02210e541c7c171dp+004",
    "+0x1.b62b50e6e7774e46ae4460c485b832ef7f75198f82ab33dbp+005",
    "+0x1.84513d92eff0a6e780901d93481c13d3f5aed8afdf2d43fdp+005"
  };
  static char *cp000302 [] = {
    "+0x1.4e7d79f97e1a4ecb30acf8dedea2696dd778078050841ff7p+003",
    "+0x1.0a7c452e440c2724f5759e6906f07eb014045697da649c6fp+006",
    "+0x1.b75461d2f00c78861b39389ee2977fd86f8cfa5a6b841062p+008",
    "+0x1.9d955091d7f3fd5ae332c6de0fc0661c4f6aa4748de74b81p+008"
  };
  static char *cp000303 [] = {
    "+0x1.c18f0dcbe56f1bf455a951e86ef244512c0b3609226f58dcp+005",
    "+0x1.cbb77dc4fb94a42c2ca73fe359698ee511d14613cb052209p+008",
    "+0x1.7af22ebce9ad3f0f8c7fddf229630e33cf02eebca88f2e67p+012",
    "+0x1.6facb08aa028594927acaca5f98b4e6a5e02183185cb3f48p+012"
  };
  static char *cp000402 [] = {
    "+0x1.ccdc54e349daa4db1f8d936ab799e2218a80b7c216ff6e29p+003",
    "+0x1.91fa59f37292b4f0f595d708a89a2910aab2d5d0161fbbcdp+007",
    "+0x1.39ef2dc54d14a60fa8a449d2f125ef4da62607f85e1dbe11p+010",
    "+0x1.02c6ed67e4a545bb6c01f87f8dd649d5dd0ad5720ff7d49ap+013",
    "+0x1.e739384610420e455a7e8bbfa74f71a388d35f258c714b90p+012"
  };
  static char *cp000502 [] = {
    "+0x1.9a22572e91e009bca063cb4d658c2a6076a7c807f1c7e65fp+000",
    "+0x1.29136f538091e49a93b2dd3d5a7e1f18f620c65f8d4fdd98p+007",
    "+0x1.cbf0a710d1d342febc6f9b6e9a7278d82790d70d64dfb119p+010",
    "+0x1.68fa70b74793e96368aae8fe80d1ac1c330079a9e6b4d3d6p+013",
    "+0x1.298e3a213d70bbb7071e35caf9225fba27306b11462263e8p+016",
    "+0x1.181e21fc86c09ebe213db2c28cd6c7af241da09c7b2ca573p+016"
  };
  static char *cp000602 [] = {
    "+0x1.ecd0c52847d28066b6f7e96a140d3fb75da2098bedcd63fcp+006",
    "+0x1.058665ecc782b83a52ca638645b475534eb15ba4d2bbd4c9p+008",
    "+0x1.38bc2cd9cb269e77e039bf18afa5a65bbb6d507da2e19eddp+014",
    "+0x1.e5b937c575e312a55028ab0cbdbe39d4c3e604d371af5901p+017",
    "+0x1.7d2cecad2fc0839911177ff502d715fbefc65e153608928cp+020",
    "+0x1.3a344628eb033b068f304f51db2658df4005760d4a0079c3p+023",
    "+0x1.27ca686a6d6eb350948f79e94a3c7f269538a10950377f62p+023"
  };
  static char *cp020504 [] = {
    "+0x1.ece95c2c56c6439c71c7c46c74c4bf75047b9ff72a0f5786p+005",
    "+0x1.673bc1cf614761599905a9ef45e734152d42db190c91ad81p+010",
    "+0x1.1717271c02d69047acd9e7b93211c9cc7d9ed5be1d24863fp+015",
    "+0x1.957c82bc4d583908bb511ac0da65915fb1d9323242e05e2bp+014",
    "+0x1.421e3cb13a854d9ba13cba05bd4b41a67d43fc49f1c38793p+017",
    "+0x1.c02f5dba7969785ed599201b2ed19273fd66b6da59284a88p+016",
    "+0x1.37f8a04a9d3d8125183af472774fdae5aa8fea1e4fc519e8p+020",
    "+0x1.334be77d9d8dee33f41efde7ca01d32294d97dbf06558a0ep+020"
  };
  static char *cp020603 [] = {
    "+0x1.e8ae337c6bd8a30e3679af9c7295623f3ffe42939226b14fp+002",
    "+0x1.e3e041b7d67559dcc68901b279a97082e225d2301b8c4bf0p+008",
    "+0x1.b0cee9dff9caf606f74d33a36f1555cc367afc91cfdd0bedp+012",
    "+0x1.5afbd6218d6b180b252a45f433505479d223cef47aa6b8a0p+016",
    "+0x1.91c1424061f1742ede1e260d0fefe5a7cb69fe88b466b882p+015",
    "+0x1.81a4195135fbfdae6963cfd9a1ac310a5e073775fa1fd354p+018",
    "+0x1.f793299097bd0c7b34978c590b4124b6790365b7a2635bafp+017",
    "+0x1.9fe4a9bb647813f976dacd166f38f8ff806e0847a48d6d99p+020",
    "+0x1.9385d5b9b9e53de5ffcc45a1e4842c60b852c68949f42534p+020"
  };
  static char *cp030505 [] = {
    "+0x1.530b83024c2f361812a0907c8279225cef89950499cf6336p+005",
    "+0x1.c48648ccc413075253970a5fea83849e196ccc0a17980ad2p+010",
    "+0x1.5e17a14779f98b22ecb83e975e62639dd7c69072f9e2af90p+010",
    "+0x1.df6e0b8d511db8b8103509b559acd7010ba888a57ca71263p+013",
    "+0x1.98772d1faaffc4e0003f66f1733897caf2b19185a0acdbd7p+013",
    "+0x1.7500f75f7095dc125b546aeea06e0c8fe051d9fb8e060541p+016",
    "+0x1.5f3e625e2a2de51d4ca7703b8a8cda45300c4d6e8b842635p+016",
    "+0x1.f7c6a6ea98a9a2a6dddc94411b0953090118dccb8f756870p+017",
    "+0x1.f3fcc32a81d3de666d6635cd95fba9c07cd1610b2761be7ap+017"
  };
  static char *cp030506 [] = {
    "+0x1.08d02da83d07d72256b779d9dfcdf75f6cfbfa96a9172f19p+007",
    "+0x1.22c9cb4adea7ca5c7ab07d770610d824590f7527eaf5913dp+013",
    "+0x1.d603c8cdec44ae9433a13f24e542d60291d6caadf4bd239cp+012",
    "+0x1.17ac4d8383a5ee32fe062834127d414d62667a567191afc2p+017",
    "+0x1.0316b8335179d74420bb9df5b64e336cfa4c9d1497bd0bc0p+017",
    "+0x1.70cbbcdefba752101bcf37911aba978a7b76899c5860f4fdp+019",
    "+0x1.5d9e6098a95982b3f99f35121afb0e03d6e943a60bdac37cp+019",
    "+0x1.d6f9db475a2ee118e68e66e448912716a6d1a2ce1f58ed84p+021",
    "+0x1.d533a14a4bd937ac3828a7b8c25e56a78d5af9533f25e716p+021"
  };
  static char *cp020703 [] = {
    "+0x1.a97366e61aac4331e7e9a629a464552c2ead4429440f7d1bp+003",
    "+0x1.39ad8bfb286df9dc070f7bea53d55b9947650f8b85d64cb7p+009",
    "+0x1.2b10a175843c40273cfe258ee0c40e95518a014d26ea2f94p+014",
    "+0x1.0ce8171a6897a9219450f14d5bbf1082f84392901a70faa8p+018",
    "+0x1.cbcc7a291e76c2d9aea9ca62c14c223ee729eb7dfc01f71ap+021",
    "+0x1.0f41e5a90a64ee65e2f093d56b6f43b60e2d316b6d4215afp+021",
    "+0x1.d2ddb987b41f3b6f10fcc607c0fc74f56d4bc2a325dcd546p+023",
    "+0x1.ee9e709edffc865cdedb4047b5f5311cdf912756864bbc63p+022",
    "+0x1.5d76ac8be56f3dc43e9a1c828199459f4a5f242413c2db83p+026",
    "+0x1.5311ad05a974a7dfc11f19d646d8dff5bbf7096f5f74d1f0p+026"
  };
  static char *cp030604 [] = {
    "+0x1.6090b449cdad05a5f12e71f8bbf31b243011c19701d37b1dp+001",
    "+0x1.9987a9532a5b59f5b49c76cec25c63e358105f308af06bbcp+010",
    "+0x1.00cf644fdfb41b027774a35b5292efe18b875cd1a2c9905ep+015",
    "+0x1.8bbbdedd7028b52b13aef60775e2a307415bad4494344b7ep+010",
    "+0x1.77266bb56892843a20d85d649e65df9a7261052e452d788ep+019",
    "+0x1.1bba73038476d3afec87318ba37fa22965789b2ef5290550p+019",
    "+0x1.8a222480e0042e7508c2bc09a28cfe5297fd36d5ca57020cp+021",
    "+0x1.1be1b1ec56b7e4c8291f046236209133d74aaf0e45c63597p+021",
    "+0x1.5d48d426e07ba45754c6a9602b493842422c0696e415cf6fp+024",
    "+0x1.580cf917341f9dd4e5efcb069a98dcef5be239012f18ee8bp+024"
  };
  static char *cp020803 [] = {
    "+0x1.fe965dfa07e228f37499e3408d088881966396688560e0ecp+004",
    "+0x1.66d9eeb3e15b26af1b8af16d32bf526d28132b02d9fcce25p+010",
    "+0x1.35f828e75dd1740419dcaa0acb8734cc2b5d300ecf96a4a8p+015",
    "+0x1.41081f8e6f3850130ef9f685fcb80f1c7a15abc9269aa725p+020",
    "+0x1.25037c43b241328b1a14302cd1d420e5f3b6ac9e4b125088p+024",
    "+0x1.f01cd35714a6486a84b4ae4ebcf6d1592bf0bc84a10a0076p+027",
    "+0x1.2001390d05dd52d6fc6499647635a9b791ee9cc7890dc6f7p+027",
    "+0x1.04c132bff116b69663692d3bce5a875cc06d3a57a46f97ffp+030",
    "+0x1.1f1f36554e00c454f764b793dd0b420b357635242bef534ep+029",
    "+0x1.73e6cda80144ee8595d329abe14a78c925ec997ac023b3c6p+032",
    "+0x1.68d6f354c476214becbd01685aab36159ccca6602649d276p+032"
  };
  static char *cp040605 [] = {
    "+0x1.c3fd3808759a096e8b4ef9b28aa5375306a9c224ced9fdb3p+004",
    "+0x1.e11dc500b80cea28b24d7dcdbe18c057ac013cefad0d16c5p+010",
    "+0x1.0c0c0f09c8b1b170c7a8a69346364cb3d45d33ca03a8aca4p+010",
    "+0x1.b092faf046bfe77bf4196e64d0de8368348a6376110e97fbp+014",
    "+0x1.d55a3f6f268144692331a5cae85eff2f78ebec87866aecb5p+013",
    "+0x1.19559c32f90419630ae4432eebfdd04d6189f72a67caf1b5p+019",
    "+0x1.ed46550e0a1f1ef38238421446a3c633863a1c0f087831e8p+018",
    "+0x1.1c2404e28f4af4bb3848ba2895ecc0f901be50c43012392bp+021",
    "+0x1.e854c884e7336575497d9aea708511a96cb2ce6d0ec45fd6p+020",
    "+0x1.f6d30a396307985476af47656062c165e969a1e25d3aa663p+023",
    "+0x1.f30afb7c4b5ec34f3e6f9bdca478f23aa9f2afd7902bf6e1p+023"
  };
  static char *cp040704 [] = {
    "+0x1.2947db603339bb920014da57233bca0d4517ce51c97b2635p+003",
    "+0x1.8683a954e93e648f2c05764534663d91e48a8b3fd2964ca6p+010",
    "+0x1.08322d5ada099b832e21dec2c005472c7e713151ed911cd0p+015",
    "+0x1.055bbeabcc25c7db07b1f9a0b8f63f8fc5804008acb1f3f6p+012",
    "+0x1.5ae2dc4f35de5b85c4329345b5bb7a1dc1b04452272d8811p+019",
    "+0x1.f0b3ce78947d7cb5a9a39bef99fdb3e177ee49630e8f47fcp+018",
    "+0x1.d0e9f5a34eecd008b9c81a000add41885dbec173653470d6p+021",
    "+0x1.57cd8369e064f9b19999a715960b286fde45a2a3aabb113ap+021",
    "+0x1.624381c76a70517ba1d12f6818023749fbd180f4f7de205ap+024",
    "+0x1.4cda34ab3509b9aff8a34d9b07b624407216fbf724f65327p+024",
    "+0x1.af382969345f388607f99d7eb84a82270150502a14a011c7p+024",
    "+0x1.a8c200f27f0875cbb3d6bd3a2f20c620e5ed5cf4f3e8a642p+024"
  };
  static char *cp040705 [] = {
    "+0x1.9de0efe32826e9186430de58ec90f4a0e569108788c9eaf3p+005",
    "+0x1.2b4842d2fb14cff978b590d43699fc585dbf67bf44cee0a0p+012",
    "+0x1.7b20f079fa0f27cc311cb48ffedbc12121737d659bfbaa1dp+017",
    "+0x1.ad4eb4b216eadd883584b4354444af087f75d51c2d06f75bp+016",
    "+0x1.a1aae558bb319e1413bd5b4697934a292987eee61bfffd7cp+021",
    "+0x1.4c6d1e790ab3b2a5c27cef41abda145c1e87afe54683ff59p+021",
    "+0x1.a8370f4c54be5129b789c4ffb933c99836ee438b4680eb45p+024",
    "+0x1.74351c2a38235f04bc1a638c2d74c429af3d72f1cb6d9f8bp+024",
    "+0x1.0748da6d1bc84fb35be5b73b68eb2ee17c04562cd10af6fap+027",
    "+0x1.eb8d49cdabe906f21777011c4a75ac612e6d28a9d1e3c00dp+026",
    "+0x1.9cb677c1f429bc879e967206c1f1bce4b845d408ad7c2528p+028",
    "+0x1.999be58e3b630dc660f318952626d83b5a3a438287d75c5ap+028"
  };
  static char *cp040804 [] = {
    "+0x1.d5c1735c1dfd7a5ccaec454bbcb33ec191073664e69c64edp+002",
    "+0x1.d9ec5fdd9820741861a06ef62ad651f540fa6a2cff9ed7ddp+010",
    "+0x1.5ab18d9f2562c39414bfea501de3586ec466441b0af2d779p+015",
    "+0x1.151300344b5f85216c0776475ee6e28bbb3d4159c66077d7p+020",
    "+0x1.5967cf9e52fc52e9410765719ce6e4141fcc011eca7be458p+019",
    "+0x1.01318eb841db49bcf46b70972fdb2d762f68ee5d328e55f9p+023",
    "+0x1.388658abfa67629f210d30002b9a68139410ee6ada6079ffp+022",
    "+0x1.266bea6d4f7b93acb2c56006a12143e3aec091924ae098d2p+026",
    "+0x1.ecc136d857d2010c224bd5118e9966777059dc29a8dbd1d0p+025",
    "+0x1.c23cb55f04b2c4e39508bc6e52aeedb452c657053aad59cbp+027",
    "+0x1.6df15c8bd22c14fc92e44751b937fa1fed4a51e442c7c16bp+027",
    "+0x1.0394ced326702cb3991800f3cf1572f3c895779e594ba9cap+030",
    "+0x1.ff621b8ca4b1674ba328b5b486707f7ec3d443b800f35acbp+029"
  };
  static char *cp040805 [] = {
    "+0x1.9151e676b799be7347f57e5dd95be5fd78bc72bacdd7de0fp+005",
    "+0x1.d854e096b2f11422be6ec4febd1e374aa52cba8a2c423398p+012",
    "+0x1.e1a8ac5b92b2190a0a46faeb6ef1aaba10c0b8d1d86ca8b6p+018",
    "+0x1.4072a0c3c434a288ef12eb3ad717aa19b401d1a09d0ca03dp+024",
    "+0x1.85d544972726b8884fb137d47f6c01db980625c183c4d472p+023",
    "+0x1.359f75c0efda1be7bbe1bd88c3fe384a89183e823480cd18p+028",
    "+0x1.e34455d5368624802f9cdc3a57807c0d09eee144c0173693p+027",
    "+0x1.5c0b36b0c3518fc7cc49f1b555306d60b021fb3d422a824fp+031",
    "+0x1.32ddd617ab31e9218b9e56e858fa4636c236e9bc1c68252ap+031",
    "+0x1.92d8938bc6cd0af333121e448d4115588c4831ccb55d688fp+033",
    "+0x1.73f5986c3c2ffa6412c4dbe76b012e562789d254f738ab12p+033",
    "+0x1.722fc0f22fc48a5a7130b4d186a32f036f4d9ac03e1cd6e7p+035",
    "+0x1.6f670e47e90939467ee3c9b3fc45114aa9218454515b1cd0p+035"
  };
  static char *cp031003 [] = {
    "+0x1.57c1ee5edcdad816990da8a1e89a126ebe47fb272584f0b4p+006",
    "+0x1.e57b87cae844c439a702028b1badf4adf2456bf19b07e68ep+008",
    "+0x1.1af50449a4ba1a064d975ce68079a0f0403b37bf0f2b38dfp+017",
    "+0x1.5b12c4278147a963bf3c484d0c7a927faaf133434afb4791p+021",
    "+0x1.88b14c4098ef96560e3bc2edb86bd51b304d3e3c67a3f55ap+026",
    "+0x1.bdfcd0cd9cdcb3d10d176d2973857b5704e821e35f72f3c3p+030",
    "+0x1.801bd6985444f0e7e65285e4e6f46a4fad52c98e8b25c134p+034",
    "+0x1.16cf850961114c3126ca5a59756928bd4b4caccd374807d6p+033",
    "+0x1.731f7e45ac0ad1e980d4db9ed674d23f19478c251ff53ac3p+037",
    "+0x1.aed78c47c4469859e6b89871e26c7930e247cc687af1b92dp+036",
    "+0x1.a9ed607b888e41340f4f86e5705dba5f707b65d914c8bf3ap+039",
    "+0x1.3334b9c80ab844244c9fe57999b403cf78408afc7913f0c0p+039",
    "+0x1.6865ab457818e2a2de85271d0f4ec7df829ef5a9177e0bb9p+041",
    "+0x1.5dad6abcb14a1d535e4cbe645cd790899f188e81e4c72876p+041"
  };
  static char *cp050805 [] = {
    "+0x1.709aa21799afefc10f25c69b531054c347f2f0152b490e21p+005",
    "+0x1.32c190efdde0a65574178c321442317f1233fbc7488c36e9p+012",
    "+0x1.9e63c27d1bd7699eed6757166661a912425471b6064c7f8fp+017",
    "+0x1.6daa6ed964802f963875c3c24564f89727a1ba010259e86bp+016",
    "+0x1.2e7319158ee687381c81460f3d55e06bb327ab6e14ba144dp+022",
    "+0x1.b81b3250ad9ee93b6f576c0f656f4bae323cf0ec8e839879p+021",
    "+0x1.9460f9f1aa0fd7eecebf3c9c08d195a92e2c040d0f5f445ap+025",
    "+0x1.4b4f4cea2e83c722b144abe3b916db30abab435093457d89p+025",
    "+0x1.786fe2853f30b7f248ee75073984ac1cb1fc4332da81f6e1p+028",
    "+0x1.5255ba314574dcd541719a3af9797ab967c5ab8b9265cb99p+028",
    "+0x1.7e904649a364b9200fa61fb5baabfb4f6412188be021f6fcp+030",
    "+0x1.65c8a11ae5d3ecd38304a1822715be92349bb4bbc3bb843cp+030",
    "+0x1.230fd25333f51a99726e49274a9756b489c31768f30bce68p+032",
    "+0x1.20df7530862236ddd4b0b82107354486555fbe8d44fc1959p+032"
  };
  static char *cp050905 [] = {
    "+0x1.6dfd08e85c9e96db550bab22a6a079f7ca0f113470715b01p+007",
    "+0x1.ad522ebab7bf3c5d982c126b657ac5fc7c67a4f99837d6c2p+013",
    "+0x1.13be22500efd0c22d3c829ca80c1a3f22d416903de598885p+020",
    "+0x1.69fcffd3ce4f393917f53fc5cd858ca852f0705e19c116d8p+025",
    "+0x1.8bbbbe4514b85553c60281ebe25f78a3e1f66f5c61e3bfd5p+024",
    "+0x1.a1e7edef827423cd1adfeb536c8a24bab64febe6a572e731p+029",
    "+0x1.401f4668276cf1a0078c68088e4db69143f26f8b5a57a4d5p+029",
    "+0x1.e6ee682d43d13d5ed0beaa8dee50df185e9b03d85ffa9d85p+032",
    "+0x1.9f2f1a935364f13e69706ceed8afbc89c5bb582b7a49ff86p+032",
    "+0x1.6cb13fbf89ddf44be9e43c702d66a9d0deee6689e97340e3p+035",
    "+0x1.4cb965f08e0ab3e64e6db72fa190d1156b06687da6bb20c6p+035",
    "+0x1.554a4ae8577fd4ffa4b09209c8d83c7c0611eb35272ee60ap+037",
    "+0x1.46c0d4f24a8692dedf9c4488cdf51c793bc51e078eea06ebp+037",
    "+0x1.3e2435d44e94d3754aaa1513f4988b5eb07029c9e8b5b6dcp+038",
    "+0x1.3bbfb62ea6464a146b88e4e9ee03f61fd696c66f94628b5cp+038"
  };
  static char *cp041203 [] = {
    "+0x1.1a25b294adb21d039861cb80c4ee052ec1c9242091d78f5ep+003",
    "+0x1.696abb04364e41a5348088ee4b681cf2c3c6567e1e1297a6p+010",
    "+0x1.2cbdd3219aad6d10402795c3214a3fc752a04978e252a97ap+016",
    "+0x1.7d2a9540cd66ed5bf8a87d618b6eaa379f8da948d053c9ebp+021",
    "+0x1.81ef74a97d16a6fbb5150280014db1ad4ffe2edcef2da568p+026",
    "+0x1.72a4685c000f75a57ebd7a8409a8cb37b4fc0a46b656810ep+031",
    "+0x1.abe8d40f7048101410c09355d9ecf201bd5b72991b862c28p+035",
    "+0x1.932115bec530874172a3eb4a51727bc2fff1b34011e6b819p+039",
    "+0x1.0d58d292ffa5b5da24e8385a162198e3c0ef61345d3066a8p+038",
    "+0x1.a12fe829f5a4841bd097a4a3dfbf8705cec7b0619020ad78p+042",
    "+0x1.65a2bab0b109ae3164751218e57b1670081ae85d21fb7369p+041",
    "+0x1.6b6d96ce3aedd7a2d9e8a63106b4f8540a8ddadef93f7a49p+045",
    "+0x1.e7b5031c6ab2588a587f35f50edef27ae62289238145ab5ep+044",
    "+0x1.41ca6940d4d212815b0c4d1516c563359c5335b1c7ee1831p+047",
    "+0x1.d600403988394d82e05bf41fafc7173f6dbc3b5539a144f5p+046",
    "+0x1.066975e09a6179b6478692a5b0ed61aa28769064a74d05d5p+049",
    "+0x1.fd36a33755550d2b6b35974fe2c35c9f1426a2f5774a2471p+048"
  };
  static char *cp061005 [] = {
    "+0x1.cb2ff7b83f2731a7b9f8ee251be7f74c2e48cdfa54e4011bp+004",
    "+0x1.e50a62f3a7a4d765bec6a9cc9502e7154db2c88fe4adae39p+012",
    "+0x1.a4315ecbb06c18fde0d2f42effdf89b2b76c3822c1b131dep+018",
    "+0x1.3d88bbae026b6369845c7d23b2ab14e7c626e0366dd65110p+024",
    "+0x1.57cc4bde32aaf12e49b2dba9e3befa84eb9f6190ea61c7f5p+023",
    "+0x1.69ee60f7a66c01901ce45121bf06ae9e7a5f2ce8ca162eddp+028",
    "+0x1.d43852d82e0e3f7de23f2cc3b9ec0d111bb8b98685da97e5p+027",
    "+0x1.5248e8c642c97c499655080bdb7296bdd84d7b335197a138p+032",
    "+0x1.0cfeddb1cb1fb508623670773d9e5249d3d345faf76339f4p+032",
    "+0x1.4cb0372de3573343b4496ad2cc8916e8796af7aff03bc509p+035",
    "+0x1.145a5d6a780783e815373019c9a9ea46e404e707af2e368fp+035",
    "+0x1.2d242e3b638898a6bd20423780682ee79a23c4b06f6514dcp+038",
    "+0x1.126882c83534f640b7000598c142351df41b2f2df55fba31p+038",
    "+0x1.0098836dda1564e1587ed4dcf10b0319c22a62e1734d0374p+040",
    "+0x1.da78609b5dd30f550c3c6fdc2ce5d07d941c220fb026eb41p+039",
    "+0x1.cf4591bf6eab522037dee7635bafa9f044906ed1df4ae538p+041",
    "+0x1.cbc9a8f83ac3568765155adbfd1cb694c3c09207b1fcd10bp+041"
  };
  static char *cp071006 [] = {
    "+0x1.8d9c533d5f2776c108d202f9b15200e6640f628a96f128bbp+006",
    "+0x1.2927734399aa984bfc55e67fbe8dff009e620c5f4cd39da2p+014",
    "+0x1.7428643ad078b6f2dc5499bf4c786f118dc9695463e7148bp+020",
    "+0x1.951ba03f1c16e328562f6a4978bcd084f10805b6736f070ap+019",
    "+0x1.aa4db459268e88093a90c2954330be91fdb0410201e20420p+025",
    "+0x1.4640da623aa27d4c7b3bbc1fb004107a15b2cc024f0de14cp+025",
    "+0x1.ceb0bb805261317b29d8d6b9384998b843f33dad3a22bfafp+029",
    "+0x1.7feb35f5a323bf6538caabc85ce53f981d4ee75aef1d00cfp+029",
    "+0x1.85b655e48eeee865392abbd25d885502ffd22d4481a9be6fp+033",
    "+0x1.5cec8eca70a57dcc496491da25b5c413aab46b9f799150f0p+033",
    "+0x1.7d47bd925b78d655d9665034fdf2e3de1d6c14cf2f197bb1p+036",
    "+0x1.5dd5e84185339d08d124984ff69efefd78188fd879b6e22fp+036",
    "+0x1.46093a798766610d58dc685155f3ce96cac0534299bd380ap+039",
    "+0x1.37591db3b360957eab823b3985659b8f6bc6bd539ec41730p+039",
    "+0x1.18dc540f985461c82d396ae7424f209f5c4bc2f3bcae3188p+041",
    "+0x1.0ebf0f25c01817ce39855f9601bc5357740807496a40e84bp+041",
    "+0x1.df927de0c2dea91f29ee1f47d86318b87ead1d88c3a4afbfp+042",
    "+0x1.ddc3f9842ae063608e3686a5a82e1fbeb52d3c901cc65a3dp+042"
  };
  static char *cp081206 [] = {
    "+0x1.41e25f0117e683adc8a8626dffe67ee50ffe8ef1dd50a269p+005",
    "+0x1.a15f0f81d0cc7150345c6b4376edd8c14aa295de68bf39ebp+014",
    "+0x1.61916b19fe3211cf6c2d91b4c3f82b92dc411a75693a7f52p+021",
    "+0x1.e6e13df03d77ff1c14bae159e793317a2b28a8e3416d5232p+027",
    "+0x1.3182cf5a004449411985a3fb4974d420035c51512514ffa8p+027",
    "+0x1.b1a0cc2a9fda85a57886bd9392cba9248f21ecdc0645bb51p+032",
    "+0x1.2920ce45c05d6531224dd79bfa9c73ce5a58080c9add4566p+032",
    "+0x1.592919a8c61374d711be323448cdfbfdac5b2a604e0cb876p+037",
    "+0x1.135ee1cb7224d5c98f5f7d3acf70607dad77b4da1d9d5b8bp+037",
    "+0x1.40e400a3786067e2f6e3ee1d29ab18606d9ceffd066a0189p+041",
    "+0x1.0c5bf15f91ef9084bfb5156da8c0549d34a510819c128c9ep+041",
    "+0x1.05f8d6ed8ff238ac16f1845c932ae3d5214839ba343f4cd4p+045",
    "+0x1.d70944b8c7f27bf10849bcf37cd6fb2a4666cdd412b1ca60p+044",
    "+0x1.ebfffbf1a753cae508b68a037423969daf9adfc5be8fd0a4p+047",
    "+0x1.c34ef3260949663c6fea5164c8d405e8264ca4ec29bac210p+047",
    "+0x1.a8007a84a67018cbc589eaf66d912b99e5fce9206fc0d72dp+050",
    "+0x1.9534c3e713d11712795c7d97695dbcc498f721471def8d4ep+050",
    "+0x1.654bb3f319266c22a0e44db48301606ed20b6c5be6cedee3p+052",
    "+0x1.5830318a8922f8a778688ebfe6d3f2e7a12c9cef2dee7102p+052",
    "+0x1.376980d37f15c605d0faeb94975f4e847ba5d6acdb1d1d49p+054",
    "+0x1.363d2a7c9765abcadac86527deaf8fa58adf4285a6bb6b0fp+054"
  };
  static char *cp081305 [] = {
    "+0x1.908d5a6b1ca613a86409fe9b03357301c6e8b97217b4b3b4p+007",
    "+0x1.58a2e2c076c35f9dd27a61f163cfe637217aae9b5f55ec14p+013",
    "+0x1.14d1bd06ac866dbac988daa315c247b10c962b40bfd24a56p+021",
    "+0x1.b7071ccd499fd39ea4fb27cbfc97da50eb87356b49d28b24p+026",
    "+0x1.6221247b390e263216ea5c430136945da7ba42edf44de96dp+032",
    "+0x1.9cab8678de8d1944d2c7e6baa669395e5b1a592857c02cd7p+031",
    "+0x1.77be358713ef47969e4aa463b96579eba3ffa6a68c07df51p+036",
    "+0x1.42103e8dfcddaf0595343d65da631c12272c7914789cc8a8p+035",
    "+0x1.46e01f79f3bad0bf4c3b8c2624e096d90ed68544ad53079fp+041",
    "+0x1.a8e3f16954dc99ad60dd56927e030b1ed6dabb43183f9b0cp+040",
    "+0x1.1131f91854557dae4ca2f55a02f26ed73473f069b949378dp+045",
    "+0x1.5c07d735866ab352373b97234f2a58feb875046557711225p+044",
    "+0x1.0de4ef50d3bf270e764184c25c66e8edcc77c82264cea669p+049",
    "+0x1.b1d395e64f964cab3ef40addc20d6cfe0e7595772e0aaa1dp+048",
    "+0x1.f04bb7c3698091734c7cee02ed81858c1e41780bbc57542ap+051",
    "+0x1.956d30fa5ee5cdbcccbd45fc513753ca2ab1a2aaac0fd27ep+051",
    "+0x1.ed355a80b31f96603ccfe133be093639bb9e74f6d8334d72p+054",
    "+0x1.c1df87c868bdc3cd6d1193d7927cc893ccf16968d8cef421p+054",
    "+0x1.95813f0488dfdb4b40414d98172ffe27dd5d53e2c4513251p+056",
    "+0x1.73abf17b06a2197ebcdfa7e7e5fe4ad757b95d8ef6bb20f0p+056",
    "+0x1.9913c135d324638f4eec2e1dce6dd443047d2fef8f647d43p+058",
    "+0x1.96002edaad5badca92e3f04febbd09e238daf9031e4fccbfp+058"
  };
  static char *cp091206 [] = {
    "+0x1.36f31ecbaf9ba838623679dc40fe4cb62a2da8565544d3a4p+006",
    "+0x1.244a90886a606287058de707743a51b341148f9f79ea05f9p+014",
    "+0x1.62040c2d5cb57b2d9d2b8168c7d7d50c10de1a4ef42a88afp+020",
    "+0x1.5e9dc0f1d04e0dc0757cfa1e985c76ab7c921a2bfbb871f0p+019",
    "+0x1.da3670c36e051c0a28e92cf6cfb2876dfa54ef74bfcfa9bfp+025",
    "+0x1.67de1819d2c119b8f695ddf02aeb37755fe999b56714a073p+025",
    "+0x1.020095d0ae44dbea94ff40d64dc92a19241d7f2ffbe11e40p+030",
    "+0x1.7c5b6edce4b6f653ef47f1b3c8e41fdb05405a7ecc9478fap+029",
    "+0x1.65a27fad3ba2b6da1b39ff9d03447d426d4afaf0b1a3356cp+034",
    "+0x1.26f65d3aa24ff992ed69dab7516b2e2595f29124ccd1357cp+034",
    "+0x1.15db800413a4916c522693f345dfc86d210d1c0a3e90c4a8p+038",
    "+0x1.ca4bd089cf74693b8d4321ace98f0e081071780be75dc28fp+037",
    "+0x1.f32dca0bc1f681ee01c073afc2e605fc05ec897554e583e7p+041",
    "+0x1.c19ab96e19e4f97a6dceb816c9c0501ee6c531597f1dba79p+041",
    "+0x1.bfa18aa6c5a1e54c6d01912117ad068ad605664b1312ead4p+044",
    "+0x1.96cbda90b3895ef199c1a2a2cfd9682da2965b6dd90d3651p+044",
    "+0x1.b05496cbee7ff01d1e0c909389b1e65c7cd00eb5e3036e74p+047",
    "+0x1.9d2d16d29caa1c7ee71233e4e7c826aa3894df06a9cced42p+047",
    "+0x1.6129107963b2c38ab014c808157b5cf37290cb13583dd880p+049",
    "+0x1.5288a51b6caa142f95c98eec4084e20f56302dece1c593b4p+049",
    "+0x1.600c72b2f50afddbbdc22c9a84bb389415d75482f36da8c1p+051",
    "+0x1.5eb8eb60da88c355c548f9c61dcb59354f6ff1b6382ec711p+051"
  };
  static char *cp091406 [] = {
    "+0x1.cf61d9b911d52880ba277d52663c55616819b813de4c6a12p+003",
    "+0x1.1c46a27fe86e9284d89d18ed576bb55277570574c187e161p+015",
    "+0x1.55da5e5d89ed0bdddec75a47fea5b9827f8d2f1168361273p+022",
    "+0x1.94790c4872199edaa5be64f3ea474e61ca8111f69232fc6fp+029",
    "+0x1.025785cdb31dc0046a51bb6819ca66a06d7836f85a258576p+036",
    "+0x1.333fd32a2b94f7862c134156e75ec68e006041a2d381aac5p+035",
    "+0x1.047021d06254d5a10987216d88fb449ea12000ea9c41ed70p+041",
    "+0x1.82a50bce4a9c6b30ff4d0405e14c7609b2d26297accd9aeep+040",
    "+0x1.41e79f20e4e4b86c7d4fc17c54733b13dc00886b45fa424dp+045",
    "+0x1.02986c0a96d310950f3b7db46d6646266c69065749249485p+045",
    "+0x1.3304904f446631e013f1a7e75aaded18af96bd4b5f254175p+049",
    "+0x1.0658d4bc2abe9c13cee41ca074b9fd9d83ea76c4710c8edfp+049",
    "+0x1.a9fcfa2983f7a5900140b226ab57275de3bcf0a374b5a790p+052",
    "+0x1.794dafb9af6cce0694e29f0d190590d88f5a594a0123d4dcp+052",
    "+0x1.ded05d5b0a38f26db37fbd3de824069d9ba5a4d26415f8a2p+055",
    "+0x1.b770b846875dd1d450c95e6a7ca39afb0cae86d4206caf43p+055",
    "+0x1.7d5bbff94213bfcea24cdeba23751eb640384169dafadc52p+058",
    "+0x1.64fc4226f2873a1b88ee3e909272413c3e737142e5002e3ep+058",
    "+0x1.f68abb19df89cdc4c0c7f3d0a804c0b962d02d244eabf526p+060",
    "+0x1.e2b66691fca5f036b436a2f6837bf400fe477829af5920b9p+060",
    "+0x1.885ec3baca1eb64d882bead101fdb30df7fe128865b5a32fp+062",
    "+0x1.7cfe842bab54cfc3951df094542fd4b4695396199ce72adfp+062",
    "+0x1.06116c01640e9b5af9b670f22aad79eeaf278ae447844f85p+064",
    "+0x1.0514ac821689dfca628882b07653d4bb307e5a988927e4fep+064"
  };
  static char *cp091505 [] = {
    "+0x1.c38a2165d819bb461bbda7d909744a63e5dd61acf21d6270p+013",
    "+0x1.4a111382e183cf0275b644dd68c1c8a35fbce94ffe99dc83p+016",
    "+0x1.675a54015ab45d831b7a4ec9015211834b01adcadabd6823p+027",
    "+0x1.758b5f13584f6915afb5dd5a9882ffec9e57d885694990f5p+033",
    "+0x1.1f4959604c5d9ca5361aa8b149c502d715e396cc44d30a11p+040",
    "+0x1.b7d0d265d890dc4895893eefd82eb648ba5057b2b4697412p+045",
    "+0x1.1716786900a9aa4827fd45f798307cf2c8675351b9c5e3d8p+044",
    "+0x1.b1ef5174861f22edfd0948d8a04a5e0bdf138507da76549bp+050",
    "+0x1.e933573f0118d1d13c7816d8838b46be0accebaf77ad40b3p+049",
    "+0x1.ecb0c9494d8ccfdc871b4ad73e89b6048ad0c79d296a5d53p+054",
    "+0x1.3b546cd56ace62dff9b70a2a4a1e34cdcd3d51b02bb61063p+054",
    "+0x1.d48cca7c626276d7300d8b1b6d5b4dca5847616d488d6b90p+058",
    "+0x1.5b3a7d53a7ed9cc02673c3c084632b678ce2b935edeb8415p+058",
    "+0x1.2e81dc7e212b6517d9b2c054fe5224c773874197ab39e449p+062",
    "+0x1.d940397d0b02ea1f24240b5068e3888a379a0ca54c267cb7p+061",
    "+0x1.55d3e7ad34f7cdba828a7f62d3338514250f3b4fff9a94dep+065",
    "+0x1.21a448103c3f2b0c78465da6580776b934394dd2754351dap+065",
    "+0x1.01ca1db49069af295868ffb8b9bd7cabf9cc4c0957881983p+068",
    "+0x1.c19f878e17b96b0097d063580c97d8933b62ac4a237fd1dfp+067",
    "+0x1.5f0a342d65d7cc7d33215118a223a6a24088e440a13d6d32p+070",
    "+0x1.4472c361160da09dbce96a3a283e3b8f267153b80ffd754ap+070",
    "+0x1.05ad876a2e62cd3dfc752a88af69656803d99b9c86d8b5cep+072",
    "+0x1.eaa25a7abf1915c69e222c04212f7d2a2385adf356f17378p+071",
    "+0x1.7e86ad94326b0f80aa169f9db84d89f650854aca6abc0328p+073",
    "+0x1.7ba63939f5eb038d5504458d7b05de912b54b8d68c94a4cep+073"
  };
  static char *cp101506 [] = {
    "+0x1.d19b0df9c3e92f7dfb63013f146656b5add70917358a77cdp+008",
    "+0x1.4a958efad7207d1eab2db1a145763ff14792cfb5578d70d1p+016",
    "+0x1.3791100806d226e0183b1525ed5662ae717cd3a8cf10fe6ep+024",
    "+0x1.46e842fa90e2110c9720b441aa44b716db77419bf5995b7ap+031",
    "+0x1.b3067fb5393d878ae4752da3c96c8f622efa73f2826ae459p+037",
    "+0x1.fa4dc63e0bcb8dd59557007e5efd83c485ff1dd633c1f0d3p+036",
    "+0x1.c03ebdfb4e9c0063d9a3ccfdd90080057a32d48b71302d18p+042",
    "+0x1.40d5ed35c6aba573a3716606cb84e91d06c7c6243dee5f5cp+042",
    "+0x1.37abb67555e8260f3b437bba4d3207b595c42540057e8c4dp+047",
    "+0x1.ef3b9a05e2e05d6fa468ab8e23e5be7e21939b02986f8c44p+046",
    "+0x1.31b20d2d9327e5970081677b78fcb2f16be626294378299bp+051",
    "+0x1.00cf5bdb2a4d9ff8810a6650e632bd2caa43d850b3a94e53p+051",
    "+0x1.da4eeb8de3b61482ab88648fecaece633a8ca71d8e2ca399p+054",
    "+0x1.a1dcc25cfbf662494659b216885dbd0ad6eecd13ff1d7e1fp+054",
    "+0x1.0f32c0a769036e1e0d024cd6cb68533042f9950d707db62bp+058",
    "+0x1.eb8369a8942ecf100ee1d53ebc232d9100f651fe86835059p+057",
    "+0x1.f7b5448405065a1f2fe65d55226c188ed18d7731f49832ddp+060",
    "+0x1.d54739ad9edbae51bd0c762ba2f0df25b0f2a7d85177f5dep+060",
    "+0x1.533f1015c68b9f031666323f48551ca1fe3500560d2803dfp+063",
    "+0x1.4156b24d233581f963d37732a3a67671d2b56cd89e10149bp+063",
    "+0x1.728ed10b7cf6aedd3fed125cf5b07d1c83c7dfd0e0806cb5p+065",
    "+0x1.660eff86a56cc6df5315eef61274564ba838fb00793b5259p+065",
    "+0x1.f7dbf631f845d0b53e0bf4bcb9162221e7324207bacab68bp+066",
    "+0x1.ebdfb0c6dd511208cf72d76a3e72f3645b8002dbdb73292ep+066",
    "+0x1.0b158bab8f06b792e89c41ff16f852f49baa87c13d879a70p+068",
    "+0x1.0a13f5b7886617c51836d3d2e68e628ed9d1864a9fd25e02p+068"
  };
  static char *cp111606 [] = {
    "+0x1.0132f3c44151686d3df3d42307f061bca4f1321c7e343d38p+004",
    "+0x1.67278b22c1ceeb5e22dc999a45ece5f9c438e69aaccde02dp+015",
    "+0x1.95d4cce0d278d4794ac737ebaf3d93888d2e0783edcb8dd3p+022",
    "+0x1.14e341a99c6cec9c6c0fc0ebb3178f626eb14bd5ff0e820ap+030",
    "+0x1.95ca54b2bb4dde3d87e0bfb368e7fb94cfd252b6bd733c28p+036",
    "+0x1.36d04cd1cc3ca4f4343f2c5f15378e680c07243250b94db3p+035",
    "+0x1.483afe0ba460eb90babc79bce35aed50add4a6340285a0ffp+042",
    "+0x1.a40d72d5c0236fe06d3ccf582482cc4e1a5cd4442c9d0741p+041",
    "+0x1.2077146050d7e946b34b3c92cfb5baa101d177ecb2b47e5ep+047",
    "+0x1.a59a94b8170c1e1d30fbdd9294565e1a148c4adc6860b832p+046",
    "+0x1.7d870c85606fcab694c3ff3710b111385d48eecee967074bp+051",
    "+0x1.32608b429b63697de471e715cc1d2f5e31966b62031aef70p+051",
    "+0x1.650f66f2dfc8893a0e9a301f7c16fd33ccdb8c78afbae52fp+055",
    "+0x1.2c9097d452d0f237f23e9f9a6d18e3071f7d3f0a6d5fabaep+055",
    "+0x1.13b1dbe3785734d207e67d6cbf3dd5cce92b7028c28b14dcp+059",
    "+0x1.e6c79b217b7d34e2d10dc91233c57e709bdad5c6443ca089p+058",
    "+0x1.34b1bc0453230dd37db3d32b0460c21d69ff459aca23fc5dp+062",
    "+0x1.173e9d8ed34e5affc8bf5df54c263715188f7e46dcdee8c6p+062",
    "+0x1.25710d14f0ba23dd80a111070ce332650e758be356332336p+065",
    "+0x1.1155a5c395ebc57df47209f92364ecdd729ae0e6ad90157fp+065",
    "+0x1.882b66f9ab949ddd89423a8bf62cb6e7ab5fdfe5b07f00e8p+067",
    "+0x1.725d7a391d8eb2e7ff5f1e4fa124bcd8f404141e9ef5040ap+067",
    "+0x1.c6de9feacf622a0ccbd40f2f4149b8a8f78046a90cdf2ae5p+069",
    "+0x1.b74482f4c3ccaa7a43599d27dcd8de2b7df91d971c869236p+069",
    "+0x1.33eab077e67209bc26c58211f970ae20bfd990b268a902abp+071",
    "+0x1.2b957a5fa850fdc2f35d4cc16e803cb4676414b81898e9ccp+071",
    "+0x1.7bd63066435cc2dd3fc1d666bb417c470da59f99a78ad84cp+072",
    "+0x1.7a67dc53818ee4b88c66f06e5ac59ca7f333f8ba9e9edf3ap+072"
  };
  static char *cp111705 [] = {
    "+0x1.3e7a291f9e6a151b3cb4396fb43ee01b263351418d70c852p+006",
    "+0x1.0eda0c8ff6691ea7de8af291d86cf42c9160cda0c85948ddp+014",
    "+0x1.bfa2164e1a43daf2b31d1e4def7983b615a8c84d97dd7999p+021",
    "+0x1.664802200ca6bf9d5048565835070f7386df6bc3efb09197p+028",
    "+0x1.447acfc1481350782566b0732b1c59a181bba896c3e24a43p+035",
    "+0x1.5d1516037ecce311e475a8a199b23e930b7d51e4655d18c3p+041",
    "+0x1.98f81f7c7b27e7f135afdda434545de909e5dd54165c6a11p+036",
    "+0x1.11043f224d3984e01b871b2bcc1b151c744e26d183442130p+047",
    "+0x1.a1ee1606b2c5fbb067da00e0f613b462ddf3359af4dac3c8p+045",
    "+0x1.daf1d03861e76e01f20f55328eb1180539b0f337b6734c6ep+051",
    "+0x1.e7341c382092663d39fa6565d4fa93d2ae987eece1126aa4p+050",
    "+0x1.3ce98bd5ed36b7e012597e90fa06bdd518045d6addd48047p+056",
    "+0x1.930c3717c6dbf3e75d3dc8c0e1af25d7148080d83f2e6ba8p+055",
    "+0x1.29004d049c55378a5691b9a1153a55d1d31d389bf269a300p+060",
    "+0x1.9f9e13b5f7fd4151db30a68409ca1e1fdddcdc67db4b0bbfp+059",
    "+0x1.cf5226301c20d16e424d9fc145aaaddb6630fddff501390ap+063",
    "+0x1.675a3bdac6be2a6c3a90e2e1a2aeaf1c9c7908c872b62aefp+063",
    "+0x1.04276c72f83ce625e6d3fec6e47a7a4d7b6fcf55197c9965p+067",
    "+0x1.a7b872b0e220d24b8d3aba8cdf3b28035b88f74701455345p+066",
    "+0x1.f2c22cfd226630da31aa05363bb496385d1cc36aa35e0785p+069",
    "+0x1.affe1f672966f217c293bafd7fecab64143a7cba28548d22p+069",
    "+0x1.4e049009111539b35fadc6d07c0ffdba1d110234e4151bfep+072",
    "+0x1.294872bcba5147922f5cece5b65c4177199a6fe6eb75a649p+072",
    "+0x1.864ada47df5e4096299bb6edfa6c97ca7ef9780d9f6cd987p+074",
    "+0x1.6bcbb329d502e11ba9cb1a3a7910a882d0461c6691878e57p+074",
    "+0x1.086b6aa9bade524b7d3dc8732107ea6f42c2aee3da7620aep+076",
    "+0x1.f41b3ec46b10d9c90a93d6665e5890c543078367dd16575cp+075",
    "+0x1.48f8fc8da12e0209c4006b239610165477e3171151190db2p+077",
    "+0x1.467fa2a581ae8c6ae6b862c6d0ef10fbf15adfb301618554p+077"
  };
  static char *cp121606 [] = {
    "+0x1.52f453f54050575a03fac84e25221ef5f9942a5beac0af3bp+005",
    "+0x1.086567536db494b63fce71dae2d49624c0783f673892e2a3p+015",
    "+0x1.dafa30c5b5caef1c9729fb2fa8570ee437b6f587ed2ed484p+021",
    "+0x1.d4c46b0175b19fee479362c1aca83088aaadb61b4dd413c8p+028",
    "+0x1.0efebc51655eb6916a3d929803b10340fc0596851079596dp+027",
    "+0x1.ea38f087048e7ed5e183ccf2759890a07da5a7161a824d48p+034",
    "+0x1.6082992bc4e582e74f7e4c5ee83e834f558d4fb1074adc52p+033",
    "+0x1.a10866839ce829741c2cb74279cc24abce74b104af8455d9p+040",
    "+0x1.07e25fa0696e741e7eb16d6946cd73a7d7a7e87c5e9696fbp+040",
    "+0x1.74d2ca689e0b36e67c1e68d22d1078cc6f6af72a73700b2ap+045",
    "+0x1.0d09f04595263b4eb33cb25f147ecb02620f859cb870100ap+045",
    "+0x1.002ea2751ffd9b71d378140097823d46b1f51d71d59f654ap+050",
    "+0x1.9994835c6aebcdd654cdedcc6d6a3dc036946049dae0d3fap+049",
    "+0x1.e6f31fd98762b2d6197f181ec72bed29e0556170ada4f26cp+053",
    "+0x1.97da3724b1057960e65c00513fa0e2b3ed0f773238c646adp+053",
    "+0x1.82b7e049359a316fe1a8de1c05b185835d62e78fad5fe855p+057",
    "+0x1.54bf28e6be97466465c27a03c3a56b4460884ba2a5d96657p+057",
    "+0x1.b6162633a43110bfbf755effbe867b22f3f299443e2f1b25p+060",
    "+0x1.8b762ca13555368203d0dd719faea7fe5e212c8f9d8928c8p+060",
    "+0x1.a91855b683f65bdd688d29e14deda6b1b66d1eb902af9de2p+063",
    "+0x1.8bab5c1aee57830f140c03bba4389a451d28912e6bce5e93p+063",
    "+0x1.1e38babd767b42137c6fae6939ac9d86eddfc2f18cd20507p+066",
    "+0x1.0e0c9129b6c81f164e06b36b69515b810234fefd32ed8d22p+066",
    "+0x1.51bd5ee05b1b5aac92a299fea6feeb64454ca36894af6a61p+068",
    "+0x1.46154438b79c5ce730ed2f8b8b80c53ef0ff3f6c84897872p+068",
    "+0x1.cb01986b53905fa3094e99dba2461292634a808adf8db2a4p+069",
    "+0x1.be607a25662d61fdad1ca47ee4cf0a593d7fb6c767b19abcp+069",
    "+0x1.209ba28f5174fb9ea53a67ececd93e8d21c24fc68c14eb30p+071",
    "+0x1.1f854a7974c9cbf234aefeaf0c91bddefe20fc0eedc22659p+071"
  };
  static char *cp131706 [] = {
    "+0x1.7c5da7efad50f0d126a809279394857b78e9e3a69a3339e0p+005",
    "+0x1.ecbd6c512f76171a8627dcf163262bf010e00a5f6566b75ap+014",
    "+0x1.9b6307a52ae4ed62dc03b5f8f221984591b0b30a62b641f0p+021",
    "+0x1.5b953ad1162062b18b19069ddd9101a59ccc0aa4b3c20e99p+028",
    "+0x1.42d50a35acaa5cb512e4ea9fc5260f053381ea3cb59f2699p+027",
    "+0x1.13d1e4b12df99b4b4113f1528934432c140bb5f412c4916bp+034",
    "+0x1.6ccf0a0a20ba69e628d50b3f197ab02a7c238cb5bd605263p+032",
    "+0x1.f1725792e55c8e88ec616f5a530a88fd4655a93293e1e61ap+039",
    "+0x1.361b9cc1defe59d10706a6dbec6ef5fa44ffc2973dc84a67p+039",
    "+0x1.c778f86e364b3808670f732e49551bef0e472840529b6688p+044",
    "+0x1.441c1564d4d5b031ea3c98091468d78c397e36303dfb5c79p+044",
    "+0x1.459c2d1dc22c477a15d038c44501cf4a16ca60133749b6eep+049",
    "+0x1.02d35e6650e454082ef958456c038ce286a2b842465704f3p+049",
    "+0x1.3be68f2e375fe1aa35c171a4087f0db4f43579c503f9091bp+053",
    "+0x1.072d86b808b7c1986810259d784c84c47386000ac568d996p+053",
    "+0x1.01f20f7eb3dcaeeb31947f50b500ff0bc9beea8328c9ca18p+057",
    "+0x1.c5472153e246a04b876c29b008e4c1f126f52731a48ce8d8p+056",
    "+0x1.29f84c27311a5204ce065abc80b547de76dfe9c097f182cep+060",
    "+0x1.0c502831190c972e065c05039feb9d4329838fea6f7859b4p+060",
    "+0x1.276712d8f928a55086c62c48d444ea8467fb96eec2248368p+063",
    "+0x1.1278244c24c677af926f44b87b532a12062da17c95c363b8p+063",
    "+0x1.970eafdb6cbad5529f8bf2afa3118d13384ad1b91060b9c0p+065",
    "+0x1.7f8151df53aa20023e9eb9f26cb0d8ff0a97beba925cd675p+065",
    "+0x1.e9f01b0e9f0cdf365a3a4fee0c2153431817a3d3657f477cp+067",
    "+0x1.d8477aba11b8b69b374ca8caff54f432fcbdee43b819d3a9p+067",
    "+0x1.5d3c602b7bf77eb1737f1b7f0f43a310c7ae8daacbd40f1fp+069",
    "+0x1.5345b545a3201b9d50a9078e0f05fa16f5306c55debfdb30p+069",
    "+0x1.c025072a0d9922903b5a1ee82b1247bee612b86540fcd86fp+070",
    "+0x1.bd47e5f5e8e21339343d02b3fb0d23702a2c4515c9e37fc2p+070",
    "+0x1.f1fa9efaf2947c1f9c92db71de1f736654adfac28007cb53p+068",
    "+0x1.f01a5a1180ab8231d424632ef441f802f02499cfbdf8b5dap+068"
  };
  static char *cp121905 [] = {
    "+0x1.f9732ca705266f6d3761d4c62b0b93413c8fc0de9e3120cdp+007",
    "+0x1.8dfa593558c504056519ad91acc0a090a2054243f9ec7826p+013",
    "+0x1.c5525be2028aaf0799d859e07898447ae8cd4029dd123026p+022",
    "+0x1.1eeacba9b23c7d3297d72eeba4d13c4b9e4e0808bf3ec1aep+029",
    "+0x1.346de20302c7852b8fc0175519180da2448a28a13a07bce1p+036",
    "+0x1.44a3ac4a42d9060afc73b8bb335cb6a037645c80331c5696p+042",
    "+0x1.03647d55d9caabd097d320f88fadd8d986876b4b49ea4b57p+048",
    "+0x1.b6e17f801ac731e753ff79094c1f8f9cc90f2cd88d301918p+046",
    "+0x1.9978bb1dad26c303149bf6682683b240e433275062c040bdp+052",
    "+0x1.b1835fb543ead595efaad06f4b71c0ffaf44e0c984b63fd0p+051",
    "+0x1.08ada2158bea65d4617f53b33d7f598d5a03bf9c63f9b93fp+057",
    "+0x1.6110bdc52b6368b45643c9bb723938a858645796341f521bp+056",
    "+0x1.b8d3bc04dd01ec65992f4da316e8fccc5ac0e19ec3f2466bp+060",
    "+0x1.3aa2712bc86d50e08c6115abed46192d13ce8d3215e312b4p+060",
    "+0x1.4e191e9da3f81ec222fdac98d2d97b52054304d7909333f1p+064",
    "+0x1.0d2785e98694d0a5b25c355ec70ec9d656ebb63d327a566cp+064",
    "+0x1.39083f846fe1a5df0931eca1b588f6c6f2f4f432bbef9a9ep+067",
    "+0x1.002d97407ccb006762098111d7b9860173ea8b1224c70dd9p+067",
    "+0x1.3524ac2ac3c4f602f50f15f2972b90e714dc6083350c0285p+070",
    "+0x1.127efa80925163f08af1f0176a5e1d47aec582176174ee85p+070",
    "+0x1.3f55404e0e250f53fcd0a564deaa974fd372067cd0959b74p+072",
    "+0x1.1245038a72e9a0b5ff702acdefcf3e5026abd4a72fac10d5p+072",
    "+0x1.080127c4630d13435183f4ac4e2485c16a0ebf5336a2f045p+075",
    "+0x1.eaca1379beeae380bc349bba6851997a1760acd45621ffd7p+074",
    "+0x1.2525b7560d5e6840a44cfe6d959e32b371a7c8777772d72fp+076",
    "+0x1.e01361c2fbdba7677e4fbbcff6872d15bd54c9ce8b8519cfp+075",
    "+0x1.4577c74c6696bacaf5dafb8cb648fa8560b028cf6548429dp+079",
    "+0x1.3551d0458e1e13efd2863d5af7be1013c4eeddd7feb28cdfp+079",
    "+0x1.bc1eaafb4f650d515e6288d7874d9dbf93d6504c32935ea3p+079",
    "+0x1.7089d33419b8d4a984e6a377908392bc029fc9459a70d290p+079",
    "+0x1.e000269adaa0bed202688b92912857aa4795c3532a9c01cdp+082",
    "+0x1.dc6408d46fe8f32f7dd6795d14d17861ed2ad2f5e576a3aep+082"
  };
  static char *cp131806 [] = {
    "+0x1.6891fce901f75f3764873f639e4ebd9918c85f3d022adbdfp+006",
    "+0x1.8966f62fa077732adf5f293c74f4e503bdd3efe02afca838p+015",
    "+0x1.0885cb447662e21f9051b6d0820d44b4771b9faad4d8cc44p+023",
    "+0x1.4000016ef878ce424fd4d037d895ae679703d9fa53b9fa2ap+030",
    "+0x1.b9b5622f9e19f0acdebbd4b7a272feefb255149603b000b7p+036",
    "+0x1.b0aac1bb61838f9c9d8f1f59b847faece6ce7dfd2d03b31bp+035",
    "+0x1.25a55f40ebd11dc18429d88534f445927dd0741dce21e79dp+042",
    "+0x1.7e03a9b757bd0fc89be58a08e66e582a56c86980748ea561p+041",
    "+0x1.fadf8ac983b50b8b4dc51da0be830a2bf0ebe738c99af40fp+046",
    "+0x1.6e9c3d90741578b2a773fb0246330dae901945c06ca4d388p+046",
    "+0x1.597c3d149556aab8e6ccfaedbde8e7fda2730ad59e9710ecp+051",
    "+0x1.0f20542cd7c18391b75d4cd1601e35d5f551eeffff4c66fap+051",
    "+0x1.6529740ce043e022d1ea2fcf327f37e11113fbdeb46241bbp+055",
    "+0x1.252327279b10d8299aa1e6f69ec4fe8f08c22075bce62e2fp+055",
    "+0x1.37a12aca4ba8343ec5a0482a96280ff85488b75462b00801p+059",
    "+0x1.0b03c4b099465560fc3635e2c815fdf9cde3d68e4be5f1aep+059",
    "+0x1.ab5b1943b38fae36f3fef4a22edfa23672883050664e210dp+062",
    "+0x1.779e783badcd537ca4e2f9370b4f6fa1e50ab071901b8b1ep+062",
    "+0x1.fb09d89e68d1c86b2dfe37e2811bc55cc98969b1cfeb4515p+065",
    "+0x1.caa76293bc748abcf82d097aca3f246aa07570ccc68042b8p+065",
    "+0x1.d424dfd0b75e52cd8ec5f659ba60741ba048a3415ed89aa6p+068",
    "+0x1.aea37962162b9ab6cabc65f28488132beae539f66d88bd4bp+068",
    "+0x1.77c9b189e4d80942ebac10435a7b89a56a488b28cb187fbap+071",
    "+0x1.613f050cea30ee0e290c09413f754588823dd54391b14fa4p+071",
    "+0x1.bc52c122c746436e02c6b9086d23a98259729b1640babe8cp+073",
    "+0x1.a669313a43fb0e99ca072d72fe428e4338c362cc208ec59cp+073",
    "+0x1.c96588c0dacdcab4a2fd790e0171a8beb873bfa5b48ec7fap+075",
    "+0x1.bb027f9a3d077b5ae8b48e9f54e0de3b108bb7b9d16c9e66p+075",
    "+0x1.1d5419474623c217c726727f099c00db57b1502b255560eap+077",
    "+0x1.1642b276a37da6e590c831eb040639b3d31d0f13513f7582p+077",
    "+0x1.3d5c7f042bbaf5a58ab825cdbb4bee94d2ec1bb225b966d9p+078",
    "+0x1.3c2a6bd8bc1f80c2d7b9d0d90d1f64f79c87b1f5088d1f04p+078"
  };
  static char *cp131708 [] = {
    "+0x1.4d630bf08656978b0cd7cd3788eed9742f45f321c9b1adc1p+009",
    "+0x1.1aa0be869ecd2786ba6febad765ca386c4a9f5893006857dp+019",
    "+0x1.1e667effee0c3d91f0ee2319aee1edbb1be17639d0e4ff2ep+028",
    "+0x1.3b2c7ab8d5f15ffc7b3c08928e76c74cbb7e403031ade62bp+036",
    "+0x1.08d1f1b6c1c37ed6d9a361e453b882fe891781bca09c1d30p+036",
    "+0x1.c0d72b2f5b159ba1793957914943bea40735b9d428477901p+041",
    "+0x1.9028fe52fb8d5aabe5a851fbbec9362b3f76718c1412e871p+041",
    "+0x1.afe01115a5fbf8860302e186302854b33818953e4afd46b5p+046",
    "+0x1.8c8b204aae05ba4cb240021340d7ee0ea4dfad2fef832981p+046",
    "+0x1.3be88ab8b8490e4d5e30ae829d6a27c1b711a3ca1ca27bc9p+051",
    "+0x1.27e2ac0c22bf7782912c7eff1b568627817836b2984ba59dp+051",
    "+0x1.67de0e66c83af13ed1da206e2ff399c0b030cdd45ef7c0a1p+055",
    "+0x1.559a05ba32bb28b9fdd47017739c8a525c02ec66ce4c1b30p+055",
    "+0x1.4c74c841001af2ba1e4cab99662f8c417c34144902c8a631p+059",
    "+0x1.3ef3f001b0938d9ef54cb3b74b504810ab1efb6acf87c564p+059",
    "+0x1.ef4f1de5e5527c28e7be33f0b6d5367f140bf7ebf298b4a7p+062",
    "+0x1.df10e007771f57abf6d9092d6e5b8c9ea87a8c03895345c0p+062",
    "+0x1.2fbf66d1bbc43c8a0ebc70071b82af5017f973911c8e07d1p+066",
    "+0x1.27e2dd0dd3e85a4fc1565b65c315f65321c41e7d51d83763p+066",
    "+0x1.28a5a26e45a7019e622187d2b42faa0ebdded41127f6e032p+069",
    "+0x1.2282a44b187a819091410bc49fc21883e857cced35bf63acp+069",
    "+0x1.dc907f1cbff6fa933ca204a7633e78c6342b520e147b2808p+071",
    "+0x1.d518101049399bf13cfb821c96ab58420859c1ab2e5923e2p+071",
    "+0x1.23fcfd49ad2033a7248d957139c8c2668ef765c3f9140ea8p+074",
    "+0x1.2071599bfde468d57f9b2241729a1be58a5a735df77e9a53p+074",
    "+0x1.21cfcb9f6f0e21170ce9513502da3f80e47a9f567dff1bb2p+076",
    "+0x1.1f7ca4c95a9206752170f850ba0dca05666218129748b5a5p+076",
    "+0x1.748e90ac740d6d97d64e3a985807239a3810474479279d5cp+077",
    "+0x1.72752c8bf553dba5561139491b2dd88e19c606d88a06af62p+077",
    "+0x1.712c092e1f1acdbc44c2ec32f532840ed8971151ed5b8ed7p+078",
    "+0x1.70d2e629f59be0b3183067ff85bd89296af4d9cf59a067ebp+078"
  };
  static char *cp131807 [] = {
    "+0x1.a3c3ef45ed232d3b1d619092e313922e042799e121e91826p+008",
    "+0x1.d032429a83461997a1dad83a394c410727bc702c2106dd1ap+017",
    "+0x1.6702e375a1a0da36007ad5f45f168342fbfd92e9c6ee87bfp+026",
    "+0x1.7cd7b31e037e2232ee081f6f3892495e6081ddc7e94c7affp+034",
    "+0x1.c5de250e3856e0b6a0db8ff87356ffce2006d0ad9c1e4b6dp+041",
    "+0x1.43595580f6843a44285480272774c7d504f720a8f91f8520p+041",
    "+0x1.32fcb27f68c396081061e31c3ec2859584e219b0ac72e468p+047",
    "+0x1.e9d86f895d32140d9ffa121997274f634b759c89bfaa2749p+046",
    "+0x1.1ed2c52d1f68bcc72e5a8abe1c2c1e3cfc52254e767ff653p+052",
    "+0x1.e4959de3b59a44eb1d51c1f27d907bb3508a95d3723a32f1p+051",
    "+0x1.9b2bc5c85bc54ab8c772ba0b0bb4e8b9f450ef976dd27fcap+056",
    "+0x1.6922229c46277ac08f341e107d8152af8826a86223635936p+056",
    "+0x1.cd5005eba507dd81a5eaa6b673f73ad809e9185caae152f0p+060",
    "+0x1.9ff9ade5d08702c160478524dd241a98622550c2d76dcb5dp+060",
    "+0x1.a54151f2096171615db5f9edcdff8842148b85b2fba2f91bp+064",
    "+0x1.83ed401840d7bd20890ad2b7cab89a655abce7dcdb1b470cp+064",
    "+0x1.36c0b800a61d7fc3c9218f7cb27fe200e25c37317815a1eap+068",
    "+0x1.22cb2cf60881f8100452322bf13c82dd17be32a6cb0f9ad8p+068",
    "+0x1.7a3e421a7e5a10365b1b5b2210b7210d6d14a836c388e8f6p+071",
    "+0x1.66fd9eded123fe3fcdfdbf5053116ed531734a7460f50500p+071",
    "+0x1.6f140c25ab5d0c2d1c897b5277da530d861a1f4c04f4c665p+074",
    "+0x1.60167ebfc0891b17466455bfeb5755f21c20e4fbb42e406ap+074",
    "+0x1.25670234ecdfbe9e7ac80dc95006587b42a1b5683736a6a0p+077",
    "+0x1.1c4c2e68dd002ee254a74456d691997bdc3f8b40de26f180p+077",
    "+0x1.660c10835da3c465c22a7ea4b842f3f89afc3e28d3849a1cp+079",
    "+0x1.5d6aa8617868c3556ae7ee1e5bff892b04d4b3b6627e1424p+079",
    "+0x1.62348d39131118f62e16b94dd6b66649fdff4d812c91ea7dp+081",
    "+0x1.5c8db8a8870b9130d7e081ea7232051a8f42f7e8d36a3873p+081",
    "+0x1.c60832a166a9b2b846b937afed7f6ec12a94f919aeb93f67p+082",
    "+0x1.c0edfc19c4c86866e4a6151683f3761b1f8849e14db7b592p+082",
    "+0x1.c0e1a8793930ae2acec8989b548c8ea6bbcfaacac088ff49p+083",
    "+0x1.c008feb68b7071d52137a5ad28bf35fd563f910782e033dbp+083"
  };
  static char *cp131906 [] = {
    "+0x1.2d695e0dc84e4a74699912a5ffc7c6d2b72aa4e0aa7bf66fp+008",
    "+0x1.5fbc276ff52a30f903ab642d92213972962071f2b3c33ee2p+016",
    "+0x1.8d83caa7895f2d201bb1757adeb3603e398ad2456533b9b8p+024",
    "+0x1.34b66be9985ebfba71c40506f3ba68c76cdf3845fde12869p+032",
    "+0x1.60b3f053a4527cd2c205b362ea427484049b213cf0ea0f0ep+039",
    "+0x1.e3fb2ae0662cf8983caa81bd7c51d379c4f2ac4d699af474p+045",
    "+0x1.f4d009e0ba3d0765c94dc850587189cc1d6f3fa31e527392p+044",
    "+0x1.2f76b8098d26a72aad6ac0be1593a5ab23de69c92765774ap+051",
    "+0x1.87e346f9258ad30778723d62aea795854cd00a0a8b0ff95bp+050",
    "+0x1.0bda1d84814b9429c915cefe649860900e2ab50e8a77e4bcp+056",
    "+0x1.81813de8e4b386ee4f7891c4b833d295946090643f3ec21ap+055",
    "+0x1.70c672cc4aa8b02d82d5b0192648d5f2af8cabac8390ec6ep+060",
    "+0x1.1e6a1a7b4727e934b2c283a7c3860b25e094b806c983b663p+060",
    "+0x1.8e4fca1ce5a9a6bc7bd148336160b809c38b929f0b467aa7p+064",
    "+0x1.45349f384f7ea13ba169c537d8631e257e4448c231ad0250p+064",
    "+0x1.61e36edd081dd962b6739ad83c8e29c8d97041bb04767788p+068",
    "+0x1.2d29e42a448678e41c2d9d1956fd9c7906f49128e45bad74p+068",
    "+0x1.fb754cffe4e5c255b309e7546b485fdd581511fc48e66550p+071",
    "+0x1.bd2ee0523ba47a405bc0ce0398ca7e3cba4518c692b3bf2bp+071",
    "+0x1.2f2af3ba3c05f0c6c67267c7942cb6bc4abd9dbdee59acd6p+075",
    "+0x1.117f5db22d5fb1fb8db398069ef169ebbad029dd6f1786a5p+075",
    "+0x1.209713e0453de6afe737f0090220e80abfaba295964364aap+078",
    "+0x1.09a61969f6f7b907199fab573bb6ee02bc11a7d09cc7987bp+078",
    "+0x1.c8c01bfc39c0f7e0e2df06c9523ef7c9cba2101e7309b098p+080",
    "+0x1.ad128556cc0aa19a5f4db115b95651bc965c402b85b2f4c2p+080",
    "+0x1.1320e2df572306abd215d4bbce7389179eb7664f62a4a2c7p+083",
    "+0x1.0605721a4f92053699e945cf4e2e15e6dc363e0ed814a9d3p+083",
    "+0x1.0f8264a45b8d9b4aca94e262181eb0c58ccec86d32b810ecp+085",
    "+0x1.06f486bd5b2e287f715e0afd455cf4782dd882593d73114ep+085",
    "+0x1.58a2a7b9a20d43953b54f71ad5efc19a0687d547b8d17547p+086",
    "+0x1.50d6cd6461ec2fde3c88b17348820314dcd5c1d54f478d4fp+086",
    "+0x1.58191addadfcbd0e73ebe0adfb8a42ac2af1251b60f4f285p+087",
    "+0x1.56cd3e8133d94f2cd4053530b1a64a3ece812ab779819457p+087"
  };
  static char *cp141907 [] = {
    "+0x1.35e28fc3865cb54c68bade75bc0ee89fa52d3d7a84117aefp+009",
    "+0x1.219c4954c7b5b616a8612dbbe1568f7fff0051fe636acfbcp+018",
    "+0x1.d313b5042a60d3e1ab92d813c76fe35642368b5a9bb871bep+026",
    "+0x1.ed07737b38ae01a18f6bd2e0e26b8bb937b47a4ae93a8a07p+034",
    "+0x1.2893e82c8f5cb7cfa7d3ea21a97a0c918204dcf22cd1ac07p+042",
    "+0x1.9f261f5ebffad907e347ff2625fde343ca278050d9a3a000p+041",
    "+0x1.a305f02825a6cfa0b86bbe4452de33584c0d7eceebeee470p+047",
    "+0x1.4b205da182a17136e1e99986fdabc9884badd9d59a59c8bdp+047",
    "+0x1.9737ae6e8da93d81839e5fcfe50d369e91b083f09438212fp+052",
    "+0x1.562bab421fc31a91d2226a482e3d8e6ec7584146ee51351dp+052",
    "+0x1.2bec2f8002de01037315680ee4efcc6d81618de2e441ed34p+057",
    "+0x1.0644d6ac205ea0f04d85a02b52da31682b101fa9cb3e4be2p+057",
    "+0x1.5b98504532a0acbc6efe1d9b7c3564198ac8ed9f2129309dp+061",
    "+0x1.388bbc6bb171d473b8ff3fc492c58f2bb49427cf97ed326dp+061",
    "+0x1.44d13b27d90b0d21cf4973f77f670324cc4d6bcc3c8ddf50p+065",
    "+0x1.2a47e5678a5f27ab94ddb5d88e0cb811be1bf6281d061405p+065",
    "+0x1.ef5d6fb862f0b19d4bedb04c5a3f02e5cedb3018fa15c757p+068",
    "+0x1.ce99f0ce6ddab9776bbb60e7ab60fb723c575c36fe9703cep+068",
    "+0x1.3515e4232620c64ca709d80d31a6c4e6bff8b93670fae32fp+072",
    "+0x1.24a018f447a30e1836397561a0103a783c9565a2f471dddap+072",
    "+0x1.3a1792d2b298ac53ef798c5d0fd262c0c2f4b7f8f4190ff4p+075",
    "+0x1.2cae4550a87a879bd33b7f4c67ec259b1f84652a1eefe309p+075",
    "+0x1.0444aeed82a09e4446f57a840ca35e9b6284725902e36a3fp+078",
    "+0x1.f70f28abdb10d95c931e70c4c0343a9edf58129660cd85f7p+077",
    "+0x1.5820b09dae7fa483497026949a7b07cfe9dd934dbd7fa4f4p+080",
    "+0x1.4f289adc650febfde921717071ba5eb1e4e2cae8614f7fb4p+080",
    "+0x1.692488b88579be05cfab75ab15dbab4681a1da0fcc11e1a9p+082",
    "+0x1.623c445231340c27c3c75b5cc8f1294196fc44ac689e9fb0p+082",
    "+0x1.1985597fc9af19316c6231ad86de515ef21446fa3c801e6ap+084",
    "+0x1.15c279cb0f860c4ace728e711b06a895661e25207afc784bp+084",
    "+0x1.37d0126d0f53bf0dd6a499babebdfd5b7b2fa0bd6aa839d9p+085",
    "+0x1.357e7ec5391aa9386de2347c4baa04bffea728d8a5f1e2a8p+085",
    "+0x1.6dea9e881cc64149c6e00b63e82704f1d788387d58077787p+085",
    "+0x1.6d3a004a0e21414d0da14333dd76808a9116970584b63121p+085"
  };
  static char *cp142006 [] = {
    "+0x1.982fc64b59ad3592ca3dbf0a14ca647bc84263cffddfe5dep+005",
    "+0x1.12d8681ec843eabdbd1eab1e11e781efbd4b5efad491817dp+016",
    "+0x1.a39ddcb127c0b5625d3492f8e2bb802db5d3184b283e2a68p+023",
    "+0x1.79885c083e80fc73bfb1140985067dfa0390f9ba06242b23p+031",
    "+0x1.a35ef4aaf6ecac88499aa6daf80aec4bead99f7e7e181570p+038",
    "+0x1.2d0d5fa73c49e318a4d9a22eb3ad4f64b05ca2547cc2ac05p+045",
    "+0x1.1fb2ba1e03c6229e597ab3d13eae780bc5f31c702e45de7cp+044",
    "+0x1.9d4483d8068ac3e279cd350960aa8dcd1b86db26b473d84dp+050",
    "+0x1.f68e6f48a9f9509fe1932ad00c487ee02dd7b9062f208243p+049",
    "+0x1.9b521fb6c2ad8047ed51e99b02828f7868d00b598bce0652p+055",
    "+0x1.1ddd424b15df204a8c64b8310668d9f06c152808e4748e78p+055",
    "+0x1.348b21061d624cf1008003e066beae91f7a04275609c1549p+060",
    "+0x1.d027d0984a81855ec364d61f08c86580216210e7fc894cb0p+059",
    "+0x1.7591ee93819c7b5d51931607afa12db3f4a2d7d3644e40d3p+064",
    "+0x1.2adca9d0ec3c8e1301702407050b963aafe58e144ff64a78p+064",
    "+0x1.680b549b17a71113748846b5653719915ee44176180dbb7ap+068",
    "+0x1.2c6126bd38ba7641849661ee22a49d00d0152af5c21a799fp+068",
    "+0x1.20d36126496775100b6f57c08234442bd2b67009f97a21dcp+072",
    "+0x1.f403f44d4e2411330c6145ce0b9a802dc9be791b78b0773dp+071",
    "+0x1.76661f707961cdbdf6fe8b27e02f62a55dd1e13ecf6293abp+075",
    "+0x1.4cdc2dd334d9d9ba150e0be13b286463326c430679fcc55bp+075",
    "+0x1.95a0b6dfaa5deba96160da5d72a3ff12a5dacc504dc37414p+078",
    "+0x1.7196f919e1e309fe5c55f27c65d4fa6bf03eaa4a41f7e284p+078",
    "+0x1.6099a116c8d0ec67ff35cf3bca6770009175ee47788832e5p+081",
    "+0x1.47203103f8914958746b734e47f31b9517de101438c6744ap+081",
    "+0x1.fd020f5c3be14f7ba761482e24fad854c5d7fb23312a40eap+083",
    "+0x1.e0b6cad7c1ed9a43b79a2d21f0081b3fa55ba813cd0e6d87p+083",
    "+0x1.1b54568e7d6b7e61ffa642678ae115c6f470c084680ba385p+086",
    "+0x1.0f033cbdc1d7fed3482dd239191d11769ed1aa4536e2dc4cp+086",
    "+0x1.fdfeeca70417b42877317a3f74101046cacbb01ef95f8a42p+087",
    "+0x1.ef0f2e2a8ca0486d12a9682eb6af359bfb89de687135b1e1p+087",
    "+0x1.2e96e600960ef417b2e8b1c8e1efdf41e48623ad992ba1dap+089",
    "+0x1.28690edc12301db110842d42f166cbd67fbff051fb62c1ffp+089",
    "+0x1.0ad877e31b62118e9407266113865ef73b9c444700e7136ap+090",
    "+0x1.09d71cd6cda283e026f43d0f0a5d1bf0ea775743a328bcf3p+090"
  };
  static char *cp152008 [] = {
    "+0x1.3a79b3e6c7a76e0bd74c449ec7efdbac574a8c32d91c19d0p+007",
    "+0x1.96bd191c798cd76a1c9ba83268a0fe29d7b5224ec835e7d4p+018",
    "+0x1.1fc8e26a3ae1ae8ec9f29cc61ced65516dd522f41bc3fa9cp+028",
    "+0x1.2eeb3429481f52bfd62285f4fbf237b4b3241fcf9a0e7e9cp+037",
    "+0x1.5766c4933e9b59c8602f36e5301b86c5553abd461e8fc6a8p+045",
    "+0x1.0c82408a44e4b5141cfa905f74afa6d8879e1bac738ad69dp+045",
    "+0x1.4f051cda46eccf688080fbcd3f6f8b2881cfd66890b09a57p+051",
    "+0x1.21e4a4073fab41b2a04c3b93b449f1d59ebf3f730d6fff0cp+051",
    "+0x1.904eb29ce76558ec1756e515674146fd9420c950804c8162p+056",
    "+0x1.682a6e8362f5f5a968f164fd650997a89b6ec5f9ed5ed52bp+056",
    "+0x1.662b5fa86dd59fb17105e8be16805fa6e1014606c2b64a20p+061",
    "+0x1.4a4b1c81f29a72daa17f26d3c3be44b87dffb4f0d71eb644p+061",
    "+0x1.f16b43cab9a792d269f6a72f90d70277b04712d611f0cae1p+065",
    "+0x1.d2344f156b80dda93e99d10fe92c9e0776cef32781007031p+065",
    "+0x1.19ccbee56c8639131a2d356c20fc219537adcaf0d72cda76p+070",
    "+0x1.0b89646505a4a2cd59b34d0f0f50ff92741c9dd51b934a64p+070",
    "+0x1.02707a8f4038694fa5f6261ef30173293ff071d69aeba984p+074",
    "+0x1.ef5431b2e295a7884032c801f6a404b77e7914a279845c3ep+073",
    "+0x1.8ccb1dd233578a8bd992e3b6e250185b868b9e4d0d2fda20p+077",
    "+0x1.7f62bb683261ef25d141bfc9274e15c1851a97032d415b40p+077",
    "+0x1.f0f9948b6b45ab414e55007f88252f9b92538ad80da6936cp+080",
    "+0x1.e3246e4b8a7d060f3ebf1f1a8be1a07b49a43a3852b9f6a9p+080",
    "+0x1.05a98280c1d16c6aafb46571983a7ac54a6fe46de971e6afp+084",
    "+0x1.ffaa27552662200a3f15a3efb3204d448512a940ffa1d9e5p+083",
    "+0x1.bcc4ee20963ceb7d0b977dc14c5c769a6a9be34ed3d01cf0p+086",
    "+0x1.b4b62e42f1be1047924bde8dd4d3a01a802935ad96f3a4b4p+086",
    "+0x1.3bc63699b88428a3a5c94b5e5e826bc961ce5ae68a093518p+089",
    "+0x1.3760b5685c95500515ffc9fd512c2c9cbb7b3dc23f268452p+089",
    "+0x1.5a9ee2f64a5dc71bf76cc0fb51fbce6717a02a81708d883bp+091",
    "+0x1.56d6aa6c219d6312e72ce4f27479625ed15d8a682c38ad5dp+091",
    "+0x1.35f9c7624b80fad33b52eebfe0ddf3a7fc0eb84d84720a64p+093",
    "+0x1.33b446743ed33fc47eb2892b0688e28302b519d33ad4c63cp+093",
    "+0x1.6c9a290487c75bda80631b13b606dd7f7950d87ff65a1cf6p+094",
    "+0x1.6ab89eb5a637b9add4f7be4326ecea94d820c84e3cbe75dcp+094",
    "+0x1.44acdb22b597a3aabc657f333cae9eb5c31970154b01f02ep+095",
    "+0x1.445e76869e18cc07ebeff0dd91cf1f6e018c0b6cd2321af6p+095"
  };
  static char *cp152006 [] = {
    "+0x1.9836648412a6e0f2a748053bc302c76b43ef24ed1b4bd2a6p+005",
    "+0x1.dff16e6c96e9a15cb8dfe3fc5113081595b240fecb56e03cp+015",
    "+0x1.514691c7f43838a3b7c486f6dbfb10bc56f4794f749fe34cp+023",
    "+0x1.17328a12a17e6af7e7d0e9af04c9df7b6e562518c30c974dp+031",
    "+0x1.1b184d2e6d1ae54cdcba4603235aace911ae4fc7dc425c3bp+038",
    "+0x1.4d22c841dd493d57cb19877e8d63837b11ef3adc6e2b3ecep+034",
    "+0x1.7851de19f9c20cf1af425f9ad68e35f7d1aa7794c1de6432p+044",
    "+0x1.6cd18d35733ad861fb06cf9ed501bce0cbe51099fb7e60a2p+043",
    "+0x1.fd01fb21875fe5ccf147faba10e7884645cffedb7b4b1895p+049",
    "+0x1.35a862c88b6d23a75b853e7879c906dae1cd832a96931a8dp+049",
    "+0x1.fae1fc0531999d424d90e337e16842edd962e7ba6602ef8bp+054",
    "+0x1.603715fe1311770159751172358249482c4f2cda4b775e5ep+054",
    "+0x1.7c4468ba6c1b0c6e7df302e2f33ddce14ede29511f766d91p+059",
    "+0x1.1d8ad954c3ad90509a68cc492c3324c0d54c411da29a1112p+059",
    "+0x1.cf38871672b78e4c38735949ea2a7c8348c441dd646ac4cdp+063",
    "+0x1.72362c94a050d514e36734e91602882b8282b3cd1dfd0261p+063",
    "+0x1.c00be2d55ec07957efff0dfd3e261f58f55bff039319e94cp+067",
    "+0x1.754ec36ececa0c4b7373d2f06574d00aa73a45c47e77ff44p+067",
    "+0x1.6a0002df91c278b1b74f393896298ff48c49cf41e687b2a2p+071",
    "+0x1.3917f51bb9c3c3cf4516737a372f28d6aef67a781d8397f9p+071",
    "+0x1.d762c542affb84687da0de87b086841d3f8e50d5e8748ccdp+074",
    "+0x1.a2af3235c288012651df9c33457a03da18cec771d956358bp+074",
    "+0x1.016613335298697cb8d83d1fc88ee78a4eba81c6a50a38bcp+078",
    "+0x1.d4c86f3305882c55fa3ad485f663683d7b636d2a1a4b06c3p+077",
    "+0x1.c1c35cbb05b5390cbade21ca2a13c973dbaeb1caee674b36p+080",
    "+0x1.a0f9501d7c007493118a5edb1c6a636221b4e03c5cd32904p+080",
    "+0x1.47acde0a16f94bac6f54eacfd05b0cd587d4f5aeb53d4b74p+083",
    "+0x1.3556f034e9ce345be50cba3dc6ab807a670425cfac91ec97p+083",
    "+0x1.6eb12283ba4d4243d89a207f3f06d6947446a23d43c2d06cp+085",
    "+0x1.5e907380c424eb8e9f1a16b66061826078e2f233f5eec8b7p+085",
    "+0x1.4e2cec9c8ae7100ddb19d1cbf7b64aa22ae736f9eff72e82p+087",
    "+0x1.445291d462f48c45a92a1b216ebd2a1e4a6f90a146bcde3fp+087",
    "+0x1.8e61d2b0caa581a714370c915f8d8e47cdf3361e543b4e86p+088",
    "+0x1.86148440bef2ab6c07b13065921dff0376f7a9e2620169e8p+088",
    "+0x1.68275e958feb8cd3ae6f20ffe8a9f7f4dea1227bf388e8dbp+089",
    "+0x1.66cc06221c1f15cc7df8c6deec0a6c78ec0775d4507a6144p+089"
  };
  static char *cp152106 [] = {
    "+0x1.7738fcfdaf043d08615113a2598ed853b096a3f42ed80f3fp+006",
    "+0x1.1b9374f53a2eb2aa1d037cac429dc1a21a9900677f68df90p+016",
    "+0x1.ee983210a31efc6c4584df5292b28478af28198d5c21c47ep+023",
    "+0x1.abe3edd667e753fe9c1500493454a691111be16c6582f5c0p+031",
    "+0x1.f1fde321a83fa547ecc8d7c26c7a8b3c8f4b7b2b8adf329cp+038",
    "+0x1.77390fecb2d2db90445c78637e0908bd606b97653408d0a8p+045",
    "+0x1.33fdd2718f3562764d0888237448bfee9043877b5e625480p+044",
    "+0x1.2a4f9626b6bb437c4d9c9a07532da1fc33193fa501153a0ap+051",
    "+0x1.55af4dbf4d6caf5637a340d8dbeeaa723970cc5216b48bc6p+050",
    "+0x1.476c5bb8eb4d53adfca9f3ead413ce46f657e55d9eb7d54bp+056",
    "+0x1.b2539cc1d7c3679908b48b4eb1832c9e30dc8c69e12af4bep+055",
    "+0x1.1341b6b9250ef5e5b1472900b645d98e8d89fcea6fc90dd5p+061",
    "+0x1.9051d72ed96abe576cbdd5aaa934ac25521a6b8c177f5c6cp+060",
    "+0x1.6ffb2cd58feedae0354e739475c061fab4ad180c994c9513p+065",
    "+0x1.1d56aba07856fdac2bc1bcdbb7be2c271afe91a0abd9e63bp+065",
    "+0x1.91adbeb25b475087da8ec5498808af6f4c9c22bd51352556p+069",
    "+0x1.4739d40bbe781576cd9e91113842f552f6e41e5cade55ce5p+069",
    "+0x1.6744fb53af1b8c2d492f4f84b001ebf07d3e69475f8dec94p+073",
    "+0x1.2fd6c2a2b14ce5a5d49a933170a6a66e12b2dfb652c434b7p+073",
    "+0x1.0c293558f865514b1d6f26d9943c24a0771032b50a40a0b3p+077",
    "+0x1.d434d9bdbb26da10e5bdb01df631802a84790330b48a12d1p+076",
    "+0x1.4972d0aa42de7d7842762405cea3f725e016381a4973d825p+080",
    "+0x1.26ca9dfcfbd327189917ccef178be91f6fe8834aec4dc1c2p+080",
    "+0x1.52c1bb71e7d6ac95baa2c6dff33c4b22875c38b512dc456dp+083",
    "+0x1.35e330f8ac4299bd5cdd3b502653cb36a1694457ce93b72cp+083",
    "+0x1.1b60a3e947ce3465d4cebaa8f32e57e09d1475cd23ffc73ap+086",
    "+0x1.07b539792206f757eb7e3efc9a1131038d619fa7281e759ep+086",
    "+0x1.895c882ccf7cde1c80cb15084efc50f5258f5aa12b4e40a5p+088",
    "+0x1.742577c14be4db078f11259894b4e69820579a30c1e35e9ep+088",
    "+0x1.aa083ca92e141c5e5fbad2d73ada5882b9cc10baf2e89047p+090",
    "+0x1.9816bc2ef47f5f043c815f0d7710c0075c3269dd7c0a7079p+090",
    "+0x1.7329d73eb14c4513bd188e95fd2fd5f85f1fec42c517f0bcp+092",
    "+0x1.6883f54d800044de4ff988c875def0085ea71259add21444p+092",
    "+0x1.b0000b7c202239852825dd55a74a893da549e8049d0ea831p+093",
    "+0x1.a7706e92c009c015f478ad2d042f1ffbfa48ac02f5d0a71ep+093",
    "+0x1.6f29b24c565fd6702b4de046c4520725acfbe38298e266d5p+094",
    "+0x1.6dc797551d63fc3a2a175afb2eea4291e24b7a8e6db7b843p+094"
  };
  static char *cp162008 [] = {
    "+0x1.585670137fcfde539bd5c356d81eeeb64e2c9edab3f7bdd4p+009",
    "+0x1.24c79f0ca694c228d4f2d2b7943af3f99a108ae2ce71355ap+019",
    "+0x1.2e7854123680836040fe092abc1b6e85e44ddafa4cfb7758p+028",
    "+0x1.5d9f97f76ac07b3737b21d8a21c31065395ac788b7170773p+036",
    "+0x1.081a622544b196130bbed704d903c93019636cfd21bb3da4p+036",
    "+0x1.819111bfb26147595d99d9cb2164c96c3aef70f27f921a7ap+042",
    "+0x1.43521fdf87146e29889afcd5087c811ab4408ce4c42d2401p+042",
    "+0x1.1554f330d74aa9f86efcc0dcc5315fa6286d05667a674862p+048",
    "+0x1.ea1a30a750d500cf459ec3e79a22c0e16ce56604abc13cd9p+047",
    "+0x1.1f1dedf28acfea619c09c4120883c5477eb2fd3f68873c44p+053",
    "+0x1.04f2f31620104718d420d2ed634a98b113c02038b6c2e8f2p+053",
    "+0x1.d33d78b8423645ebd3c7d4d0a90c826a6876db1c0db64b9bp+057",
    "+0x1.b1062b18284947e2e411634200ea2e9ac61ad385989c1180p+057",
    "+0x1.322f78d84d386ffd3fc687692c9775cb68f906499816cd26p+062",
    "+0x1.1fd4da304f737e42b28fae3455c288b75808fd67f4ed812ep+062",
    "+0x1.4ba12fad886185962282e2ffde2bb42e013d038366c059c0p+066",
    "+0x1.3b5a89b88c2bfc00f12fb316e9af572f6c5dfb66459bcdfap+066",
    "+0x1.27a7376ad5ec0b580129e30ab6eba601dbb56c462f1b6d83p+070",
    "+0x1.1ba36dd33faedd7deb9e06efd67f717966e050dd82c51bc0p+070",
    "+0x1.baa04f2797e9f537c4e8933daceb603d22bf3763c8c79cb9p+073",
    "+0x1.abeb65ed0a711542032ac3c9d5ff0d1cead17bfe627f9fcap+073",
    "+0x1.111e26a597a16b56e284acc5c302c68dda4323c2f369bde0p+077",
    "+0x1.09a37da24f86a42d8d3afec98aeb53cdc83e3452fb3de2e2p+077",
    "+0x1.1af63a181fdaf048c45d5e75bd183a5bfa87e97ba474ab31p+080",
    "+0x1.14b925da7508d7dc9b64bc51a1b160e63b92884e7351d9f5p+080",
    "+0x1.dcdc8ed141212ddefb15e1a89b8b87ba8f209ce9b5597e37p+082",
    "+0x1.d45623b8a74c2da804e4b75bc39e907720bdcb685f454c7dp+082",
    "+0x1.4df611ec39837fff1ecdeb76cdaa08c995fb22e37168101fp+085",
    "+0x1.4959394047cbb97ac0d72f53fe0415fb0d8fc981d78b576cp+085",
    "+0x1.6c7953d52e6e5aab2076c2b65f61e4ecde3c89802279a6f1p+087",
    "+0x1.688e8555da28cfcda34a8f315425a10a49f44fae2b2a86dap+087",
    "+0x1.409ab88c70c644b684ce843f958d2c03b4d09c468608189dp+089",
    "+0x1.3e4558aec74baa7f1d839349cf2f60e43cd1cdbcf3dde0b6p+089",
    "+0x1.77ca0a51fdfaeca36e627fadce5ef9f5937c665b0361ee63p+090",
    "+0x1.75e757df65fc75ff7e5f65a0c6cf221b67501f2cafdf1f18p+090",
    "+0x1.4366a9d7221d13bde1e250da8a6b59af77540f93565704c4p+091",
    "+0x1.431893fd70a86c7cadc86b849f2e0f92d41e178224582331p+091"
  };
  static char *cp172008 [] = {
    "+0x1.15574aa31be584766105c73434171531d1eb695fc51473dap+009",
    "+0x1.7646c47c95e8d262b3fd9c1ed0680539b9401386595bad06p+018",
    "+0x1.1bd4b18565c3484008043a4755c7ad19e05822b582e2bc02p+027",
    "+0x1.7eae66248963b5842f98b9394453fdd237ee8138b53889a2p+025",
    "+0x1.c24b9b5d1bad50d0514dcdc7e74f2e1895891f02dbd932b7p+034",
    "+0x1.408fa1cb7c2d24e58043bc519363a8d4f8c86c2f9e4f1638p+034",
    "+0x1.26632a110743d056709a82d235de4778771945b31e5295bep+041",
    "+0x1.de6308a6f786bdd1e05c5106895f1691516bd19c8a9ead69p+040",
    "+0x1.ed64119a58848c3cba25c0239c373c0c18ac1f843f43fcc8p+046",
    "+0x1.ae790911f489afe2ad743e6712e0df5918fef10842d31ea6p+046",
    "+0x1.1751ce1d1000201b4fec43ca7a6169c368539f22a8335bb6p+052",
    "+0x1.f7c0d066774bbf43e4837f18120a0216b69323d38992f9a8p+051",
    "+0x1.ea19fbc08bdc438115bd6a35e3755b7466ac39b9f55b3a68p+056",
    "+0x1.c417723d22f44074b4f16c471d341159740a0f431508f7b4p+056",
    "+0x1.5321697ce5e91cf11ca6d85be9c0b3d1af3eba03eb8b720dp+061",
    "+0x1.3dc074f13de490aa17d56e3cad5f94b63dd5e11b50839a8dp+061",
    "+0x1.81feb806b6ebbd28728760beda9cbb23027e599d75f23f90p+065",
    "+0x1.6e4d384d3f445eaa3cfc224410444bc8af946a0398665483p+065",
    "+0x1.64abb8140c20cbd73ecd0d1849ba6f83b284bf7f776de00cp+069",
    "+0x1.55a636f46dfa7c7cf567bf8c885d27b0939af4036b3bed13p+069",
    "+0x1.146ae6232d0083d58ce184178fdc771ccd19788a942d18cep+073",
    "+0x1.0afa5d9f10a73d1f0d11ee1d578d63e179e66a76e3a9fc31p+073",
    "+0x1.5dac66b2cfab251e6790acdd7be9a12c6b78a5da71281dbdp+076",
    "+0x1.53d7fa0f20fec07d8d63a1202039d582a539d687b2673bb8p+076",
    "+0x1.7393879df76d45be85970f197c184e91acaf63c5830c8dd8p+079",
    "+0x1.6b38693fbff8766bab143e2396c2ba025bba37cf20e6994bp+079",
    "+0x1.3e97abeab0a532eb4247f20e06093e453ab01abcee0e7e3cp+082",
    "+0x1.38c7459c64749151a78b7b010d3595a5af69ccb7c88e2e77p+082",
    "+0x1.c75b87d01113f60526df007ea3bf460aceb5de1084ae2f39p+084",
    "+0x1.c0f97e8afe22ba390a053991192533055e23db946d479beep+084",
    "+0x1.f73efdb87b0e30fe0a98b77fe97953a93b9877395e36d4fap+086",
    "+0x1.f1bc3606c29ada2d400954c8422ab074c2c1814eb2e4d594p+086",
    "+0x1.c36e66fa1b8193e63e0239701504e2402d975d61f3fa4be0p+088",
    "+0x1.c01c0830e07badee7fe747ef68320e4aa735c9386bb020fdp+088",
    "+0x1.0ae3c3551e4c52d802dae64fa126ec4f153f7c63c5e5dc1fp+090",
    "+0x1.09846e36c6c61750cfa9f20a4e180fadb953da07fd68ad79p+090",
    "+0x1.d96b12dd4904356f55d64e8c82645fa41bd2412a06455980p+090",
    "+0x1.d8f8c43f9a8f79749a2ba6d3de828c3a2ba637250667ea8ap+090"
  };
  static char *cp172208 [] = {
    "+0x1.944128d7fff57a3db7aea4b4a8ca1921112ad9a55dda5404p+010",
    "+0x1.66c24815f34756b9e51a8faab8f7444bf57f7eb1d4e3ab20p+020",
    "+0x1.1d4b64c9e0eb8b90a6e233d6d9081af2e43b5f79daa94e8ap+030",
    "+0x1.267d2ec89fa899b6378734a9db0df99e71383f1ce4e853f7p+039",
    "+0x1.4b9e2a8328da843b34482e7e6592f935cd6db016b02b768dp+047",
    "+0x1.089c95c1f386861bd840d85e3c2adb9c382a8c6c478121c0p+047",
    "+0x1.2e2f52792ec8490d8da3bd190d8203038382a16e8e25fa59p+053",
    "+0x1.01cb1c171241900bef3fe83f608a8011910e8422df4fccdap+053",
    "+0x1.8b416942a288a355ef6473a588dede1c647cd4f3cce0d5ddp+058",
    "+0x1.5e717d41436cf884ab78f5f43971e55fc8f1b36eaac13a2bp+058",
    "+0x1.8fc18858f7f4b9c08c9c00074a684e31926583844c9b605dp+063",
    "+0x1.6b6a128703ac870590d5f215064e1acb9365fc9f6b78042bp+063",
    "+0x1.440429d1fc2f076479a88c0a07727066d31d6d97eb996370p+068",
    "+0x1.2b8a6619e5c1587da744b023b8b5044506a9026c7ada7062p+068",
    "+0x1.b703f9594233172cd0bd7ec0dabc21830b092c0abb053a12p+072",
    "+0x1.9b5ad6588b4abae84bd2eef15b21154ea601d68225261ae7p+072",
    "+0x1.f189916342b7ba3879d90ec534cf392dfe315c7d457b0968p+076",
    "+0x1.d71b75669b4480cf44132c3fc58bd60f06e3e26290e802f5p+076",
    "+0x1.dff19c2dacfa2f69b9e2003c20acd0715133d42b754edb9fp+080",
    "+0x1.ca9927dbca48970f41b62789b2fb48d02723d04ed1c78cd5p+080",
    "+0x1.85be248aa668c79c81022cb012f3786d543d3675c156cd7ap+084",
    "+0x1.7724feeacd531295bca672c8c0ec5cc8bb8f2f51c42d85bap+084",
    "+0x1.0e1c10175964e28caf893bf78b87bbbbb272512696b19f2ep+088",
    "+0x1.05b84814a9e4e36a0d0a207ae31bc04ed70ea93b44b38265p+088",
    "+0x1.3902f997b0aed4b323e8fbc367545b893b92a78d08159ff6p+091",
    "+0x1.30ea1a9e51606bd2e7c67fb905b17e624c5f187caa700520p+091",
    "+0x1.33741c022f8d4edb59098f186bdcc0be20f887a8428536e8p+094",
    "+0x1.2cfd62caca9a97ae30720ed119b148376d4d0d2f03ddefc2p+094",
    "+0x1.efdbb7c99f06e6a8a73d93b6c3031dc96abb4551c07f2343p+096",
    "+0x1.e75a535bec8067feec059ba8fcbc381374f0d44e96e8fa0fp+096",
    "+0x1.4dfc4cfad99e5806ccee4e22ac195e4d7383af2d0e47147fp+099",
    "+0x1.498794f1fd23c1ceeb4737b32e6340daa92eaccb551c7101p+099",
    "+0x1.60f0484e52722c12193d09f3bb271cffff2365e2a30b4b18p+101",
    "+0x1.5d43970a4438f8f9ee952f4cb1d0d23dd0aa3b737d6fdfbap+101",
    "+0x1.2cca87837587331d3dfa8802a61e79bb0accb3f37ef46b18p+103",
    "+0x1.2aa800f25bfa4af36b631969a9a463ffb33b372c9979ebf0p+103",
    "+0x1.57eaf53fed84532673c2695adf4203ec338b8e8602e6f6ebp+104",
    "+0x1.563d24c3393e347450722fb0b534616b7619b76b70c7cfe8p+104",
    "+0x1.1e1e2a83b0d1be416d7adccd069fd0083dd54abbad8544eep+105",
    "+0x1.1dd9153026d5f05d37a0fb4d5ee87a1ec2cbdde258117925p+105"
  };
  static char *cp172307 [] = {
    "+0x1.4cdb76844d4f5e86dc6b7591cd0a00cbec054fa9d7c22da3p+008",
    "+0x1.316e64e9a72a4f2e2c94693afe7e1a4a65a0213aeaab9269p+018",
    "+0x1.1fbc869caa652b06ce7e8d379af782d5711db9ce1745fecdp+027",
    "+0x1.cbfd5fbc13b49b40c33d01f42d75d2ff2a360b8ea6b03c02p+035",
    "+0x1.ef42d8a996d7f76c8604f522013c7983df3f6da5217c2332p+043",
    "+0x1.349dc388f2a855e8d99667a44d477594404275ea64528e3dp+051",
    "+0x1.8e73559c00591ade9502e2abf3fb3cc35e94fdc06e276826p+050",
    "+0x1.09a6e314470e56e06ea06a46d1eda6646843dc4dfdb49876p+057",
    "+0x1.82fd4197b0d850bdaffe700a47c6bae235ce62e26e8c624fp+056",
    "+0x1.54860ec2c5435e7a7677846a08de6617103158dfc9dfc18dp+062",
    "+0x1.0bbea0ea00b51635949a41bd576af4f9601e25bf7211a23fp+062",
    "+0x1.53d0c8dce84d228e15c5adc46a5717744f9d42452b8e132ap+067",
    "+0x1.18ae18b64fa96bfa76a2f1dc5a56373b2b54ad92d1d8f9c8p+067",
    "+0x1.120d866065f29bccca9aad34ccbfd6861e876823e939116bp+072",
    "+0x1.d458db638d9c4769475756d3ba8c512b631f9f97a187b878p+071",
    "+0x1.71000f6ba0a7b00aebfea9f4aee2687569ff260e97c190f0p+076",
    "+0x1.43eaf1bd0adbbb5db3b7b057b3bcb7f9ea2a69e1de97a1ebp+076",
    "+0x1.a0a6942ac1b9e852a88905012549511e579035670a0f479bp+080",
    "+0x1.75a868682a61b4c436120dc902b881ba85e55aae86f6ba7bp+080",
    "+0x1.8efcceaa57e793c6612b298cb51920fe2bf2e611d677db06p+084",
    "+0x1.6c603f2d41b115548f9af8f4347028c13f327a71d41e665ep+084",
    "+0x1.422dc86c3f58ac176a3f76ab382dacb6d25de6d7c00e378ap+088",
    "+0x1.2aa2e7fc18ff7f975ef43af0306fe8a5e86be5c217ae8c59p+088",
    "+0x1.ba5a28ef099b4c129353c25dd298a39ac7a507bbc97ef5a1p+091",
    "+0x1.9f74dbe2d4fbcda68cbb5a5b0de89aef248c87b121ef4802p+091",
    "+0x1.fcb7be36f08ac2ce0e3f81d786fdc8f86b364aeac7129a51p+094",
    "+0x1.e2f6c169d904d5b32cc774eede72915b47c6887210c99a75p+094",
    "+0x1.ee22185747bfd8e1fccb06a7c48129b98a5883a6ace4422dp+097",
    "+0x1.d9bb76e2808b5bd7dce99c5e676bed6b4d215b47b56836a0p+097",
    "+0x1.8b1a8faa86cf45d287255577a684bb0649ce3893192d4e36p+100",
    "+0x1.7dced419b4c7454c7490ebb49e35b30b7eb71faa9e392cd2p+100",
    "+0x1.06cc273141c04e8d44bf26b28c2e760a5c30e966e34d20dbp+103",
    "+0x1.ffc8280942febf1d0a366dc4135b533f322670c57635fab2p+102",
    "+0x1.135dc43e7004730edfa8182dadc665dea6e28aa7fac5e055p+105",
    "+0x1.0dbca8a226595f40eb1588ffb96b3ea9e6c5748a74451791p+105",
    "+0x1.ce19722b45b0e6ed9725205f1f0c3afea3b562cec2cc3a50p+106",
    "+0x1.c79e20eb9f92a042d853a7d9b0cbd12b02b0cf331c582dc8p+106",
    "+0x1.062b1a0916be9ca65303814a9fff18bceb71c4e8f530c93ep+108",
    "+0x1.03ab62fe245ccd9ce89b2f4d46a14ab074fb70f2684eb722p+108",
    "+0x1.a7cf3c536d5cf7f6293919a40305046e303304919b20398cp+108",
    "+0x1.a702ac912043013b6deaf7d504b4bd3c1914fed9e54bd891p+108"
  };
  static char *cp172407 [] = {
    "+0x1.3f42854ef9111395bd7fb29468a00c745b773fc4618be297p+009",
    "+0x1.b01971d8e41ce460924ca79d4a37c1f5d5cfdab1151f5f3ep+018",
    "+0x1.336f075b55977f038dcf950fa71e4e7306f52de1e36fd2dfp+028",
    "+0x1.2dc069355d53140d53237d8e38bce3ea3e6600bf5e3c5313p+037",
    "+0x1.ded6d1ad2bae758ae35331a0a3fdb819ffabaa87c61b2cdbp+045",
    "+0x1.0231f85354d63c00f52517463ae94669b0f553fa563b6a18p+054",
    "+0x1.41e8253104e9b4c94b386161a61f61bafc6dbd8901653eb4p+061",
    "+0x1.9ef329c035724adf3a831b451f46831804b944161d4bfc74p+060",
    "+0x1.15dfe7989d5a953371ed0f0055ae0382d1fca427e404228cp+067",
    "+0x1.94e9616bd288a9a98b6e715d0c758797f85d2c97badfa8e6p+066",
    "+0x1.63d8c8399e0ad90e20bf650c4c6cf38f8ed40b759aefc089p+072",
    "+0x1.17db362edfc1a13cae704ad2608a5ad9d9adbee6f400f325p+072",
    "+0x1.62d1073086f5a5107b43182e1a6c3171a2a8ee816ef6689dp+077",
    "+0x1.25284091e062bac313027ff42026e7d702bc2d2a1480b69cp+077",
    "+0x1.1db5f96e5ff225d0f5550ce459b705abb1e7a0958c1d8e19p+082",
    "+0x1.e860e562bae416b16ab3939d14b530bfc5f0b0807355d9a1p+081",
    "+0x1.8039948619ff98f0c31a78adca7ef2f800fc7f0ba6da6689p+086",
    "+0x1.515a0cce7442d9aa0b5f34c6de7520406618564d2a9bf867p+086",
    "+0x1.b12d625bceed89708f10977facc2b9eb6681ed8f622d0a9bp+090",
    "+0x1.8486e06d551a40728747f508398b91e898654d8fd4be8f5bp+090",
    "+0x1.9e695b24850d4196d0befc891c2c707cc2c9f3327033a99cp+094",
    "+0x1.7a7fca80287ba05c281f48284718b289997fe097efdee3e7p+094",
    "+0x1.4e47bffdb92b13c70a768f4623224c42e1866984c36230b8p+098",
    "+0x1.35ddeea4cdf0ab0d43276864d0ac53ddab42da8834c2a8e3p+098",
    "+0x1.cac1560fda221343385ac9353fce9a6e12e7c95448ddeaacp+101",
    "+0x1.aee0055d2e1d99de5932eec0a810ae7ebe636a40168c3bf1p+101",
    "+0x1.07a8c68ea91e442fe665225e82568c75d83cb12b85a1df5dp+105",
    "+0x1.f49f78fdc072d5685df96de27ceab4bb9231e0d409e50ca4p+104",
    "+0x1.001dccfb75d77c008609bf8e337dfb85054cf4cecdbd1199p+108",
    "+0x1.eb1596e81068db870a4325b7c6dfcf7bb40158af4205b1f7p+107",
    "+0x1.998cadc5295b06ad671a535e76fb72d431e3e1466a134c34p+110",
    "+0x1.8bc2d21b28baa104a7b062cac0a7747e84d16a75d807bab3p+110",
    "+0x1.108bff89eacaa09e231e68ebc71450f3921e28893dcccd20p+113",
    "+0x1.0961b2d5c5ef589125330a71bdd137a5610ddbb661319ce1p+113",
    "+0x1.1da3e4acb0b7cd50ac6aae5a2c2a89fc5abf4518025901cap+115",
    "+0x1.17cb8e51322aa4841df8404a87f4ac914c55c80ac12c7e4ap+115",
    "+0x1.dfda24ecf60e8e956cda7a0cfb7e07e84e25393045412a18p+116",
    "+0x1.d91e2a0f2f1ae07758b9fd31687af90cca842845190d6caep+116",
    "+0x1.1052ab73d0b5628d75539bcdb1405e16f61738d80e722de9p+118",
    "+0x1.0db8c02a5a81ee47f727c445806bb804e7a79f626b664b2bp+118",
    "+0x1.b967111b1fd1ccf8102a1fa294390763936e5749a7f6ecaap+118",
    "+0x1.b8920377b9dd42c44de8f9dff0acb3b8d3c5073a500d57eap+118"
  };
  static char *cp192507 [] = {
    "+0x1.1ccff6e9b74710e5898bd19552caa28fbea4d8876117296cp+008",
    "+0x1.2331113315b965dd41254e58c87b69ce79fc1a992fb340c3p+018",
    "+0x1.0b151207818503e97accf08ef3e00261d30901949b6b47b7p+027",
    "+0x1.ac5763b28e5f190a41fb84fe5ade5622c78e656054759596p+035",
    "+0x1.c95da96ea3b00bebe885871768bbe8c16592e235df870b34p+043",
    "+0x1.18a6f02e38e7f71797f4b152645513378e6027a808b3fa96p+051",
    "+0x1.7827381b5f7bb35abac9e786089204fbda1b5a6c5f5026afp+050",
    "+0x1.c178fb915a17627085588c0ef35ddc1e3ff720b05e40f92cp+056",
    "+0x1.499c9059dc96db633fc51d527f471e2561fb0aae217c9028p+056",
    "+0x1.19d4a7026ce218af3d6971428a98f9f69eb9bff21dca52dep+062",
    "+0x1.bef27aab6d795fdff60c72484b0a28ce7f330a2368059e8cp+061",
    "+0x1.1023a5dee931f72de5798d54c0dfbeae6b810f0aeb7675e9p+067",
    "+0x1.c46c585530d5a34fc4633065a75c57d0c3e81578884eee20p+066",
    "+0x1.a94c31e2a7d042705314991d847fabfceb573f99a62cb073p+071",
    "+0x1.6d44886bf4ba166a7d7171b6958701bde4d788f66f4444ebp+071",
    "+0x1.15acc647c42e9ca36a11d7de9194bdd587bd1bfda638954ep+076",
    "+0x1.e9a91a376e8a2c7317626ddaca1851d5921e3a831024d214p+075",
    "+0x1.2f9a56f2847ba93fc6be662225411346eadcc532fc60b9f6p+080",
    "+0x1.113aa87eb49b0fce3a4ee97fd52476ab6542aa69ed07dde5p+080",
    "+0x1.1a42950e91f770ef2462d7abb312283da89cede63da9b367p+084",
    "+0x1.026b9b5ca5c78a6539c80e6a5dbefd3b69804dcb5cb69f19p+084",
    "+0x1.bc0e7eaadaa8c7e66ecf8bfa2e9a188042d4007202d9779ap+087",
    "+0x1.9c07a23f52c94ca419e4fd1505694dd781a3d65e533d34b0p+087",
    "+0x1.2d8c9e6ca6898ccbb2bf3f2b06e6ee98d040f1ad08e17af4p+091",
    "+0x1.1b159c4578be1b95c9fb89e066745928cb0ba76b3630d279p+091",
    "+0x1.5c931a801361bbcecd638d03d1b7c182b7809cbdb45ea1eep+094",
    "+0x1.49f991a0499463fe998c5980659868da1b309e5c09f81e87p+094",
    "+0x1.648a1347e5ac5e9389d9666d5829b0a9f9dc9f22e4b5814bp+097",
    "+0x1.5424238474c7b7ea769eeabc6db46c0770630dfe1b8e52edp+097",
    "+0x1.39e33ea851d2c38b08476eb8159dfada277c87acc3bc402fp+100",
    "+0x1.2ceb37e21c4dcc872cabfb7c77fb3a17b781f084928f8ab3p+100",
    "+0x1.fa59e8bf09c32f1717d8505311d2831271ca23ab4dc8983ep+102",
    "+0x1.e859a2777bb110833fc56b06f9aa139388ecfdf93386cd4bp+102",
    "+0x1.5c605a5f15da922ea43c47dc1f301d67047e74889ac8e6e2p+105",
    "+0x1.513430bd76ff47893236d0b973bb6a465e36433736b8cd93p+105",
    "+0x1.bdc17d6485d93ef58c3d18cdb549010f9cc2ecdc6ce8b6b0p+107",
    "+0x1.b24769eff36a97419005bda75abe59826d8cd595b86662e6p+107",
    "+0x1.c1fc00e07d61a435154ed144afcaf4c467ad47efe5d17471p+109",
    "+0x1.b7f3f4dfb20eb65ffa9fdc0f93a20a48152e62814020b43ep+109",
    "+0x1.9fbeb274df41d133525c8e8340e57f137de0f5d0f604a262p+111",
    "+0x1.99a114ca367a554e0a22c4c393f9bd150e6b3032c203398ep+111",
    "+0x1.e0dd0177eab6e99d166c573122b922e1e0fe90924c769565p+112",
    "+0x1.db213d2b7bc64a11367029c23b209977f86d2b7090fad3fbp+112",
    "+0x1.fe3e811f894d87fde5232c7077e187e15a07e55b22b9b5abp+113",
    "+0x1.fd48391f09c024f9bbf3fd9d1e8d580f9c4a32f9a3cdceb8p+113"
  };
  static char *cp222808 [] = {
    "+0x1.57eb56df5c43d8ff37b856dc55be8bbeabb6af3f5d906b03p+007",
    "+0x1.8e1592486962accbba7d0da32010fbf77ac64f76e6f73b91p+019",
    "+0x1.5094ddc50ac18f1b2eb6e3b8b4d1b15c8dca75c229d0c013p+029",
    "+0x1.0d0532e1a4d33c71016a1dfaa8f91118606509bc56fb2806p+039",
    "+0x1.177afde2179dfe0c6935e1d7440888c97120572d6f72aff0p+048",
    "+0x1.3fda2b46947bcefd6f980989d5671d4558f61f6cc56ca278p+056",
    "+0x1.ed339c4c24ed26e7ca2bd6d170e8c2d5dfb5358fe7ab0ca6p+055",
    "+0x1.4efac2a24ad742e66abaae2dd262822ab3a86aea4ea0c90dp+062",
    "+0x1.12aeae836c879b2b144e06a6c34decfdb45e8c49084b4f6ap+062",
    "+0x1.0e17c1c59f3013c665722bc2106ab39c8343f3b802c3f1bap+068",
    "+0x1.d1d7c9cb3a786e9f676a83ec2f5dfe3a1e5c874af56585bap+067",
    "+0x1.4ca3dddf3abbc7a3ee768871dcac59f0847f849795dc4744p+073",
    "+0x1.270d9cddcd2f14b87dc48a3159f80ba7d149de754d9cf269p+073",
    "+0x1.4f312ee956b735367645b5af4750ca6d2eb895d6d348af97p+078",
    "+0x1.2f48934eb9942cca935b973a8194970006c934e63100ab36p+078",
    "+0x1.1d1de0672e29acd50921cf3db42eb6e9456f24143d3683fep+083",
    "+0x1.060a226c3e57a1b7c7484733230986c6769eea269c5fa331p+083",
    "+0x1.9cdc93c640436363e63cc82ae7c4d255ac30cdcdaec5999dp+087",
    "+0x1.80197187a7d314c50f54c03c1fff4898b40bed88e71d76f9p+087",
    "+0x1.0271dfbe4fc993e6713acc20f65605690686ccf5e6f8f23fp+092",
    "+0x1.e5dafe0c6a7cca41d064e6afb4b812099786fbfdedf7bbc0p+091",
    "+0x1.17ed86f74025b9c38c6e17fed257fdc83466225ae6493f00p+096",
    "+0x1.09608f8ed071ffeea9245f8026a3c2409b3636d98ae6bd7cp+096",
    "+0x1.083da7f74f16f3b64b22b7856e44f69af9a3f0f078aa011cp+100",
    "+0x1.f8c054498961c4f17a2f4bc607db6926ec3852c54b8e4f1fp+099",
    "+0x1.b19e75a1891c5ccd63893a12e37b6c06b5b4e440d7a0ca06p+103",
    "+0x1.a0c612adb4024375b7b1491f354dedce7780a14b19c90120p+103",
    "+0x1.367c94b8ce8df083a897d50963fb72ffa0a356ac7ac22a3ep+107",
    "+0x1.2c18705bce71a5aac71ef305b23869f77f66fb6bdae04c85p+107",
    "+0x1.82482f1fa1a897b40b78cdebbcb90188b73529b7c3816d13p+110",
    "+0x1.772686f21842c889a5fd33faa4e210a6cbace8195a5587ccp+110",
    "+0x1.a2321681d195c483d130f967012e9cb7652b0c922fa24cafp+113",
    "+0x1.97e12b873eb2382f209bef623762311fa772a007ffb482c4p+113",
    "+0x1.879acbee03165ddd57421908557bb6a6ca0a314e691890ecp+116",
    "+0x1.7f5bf96d3274776e53fae9e95cd6bee2a1cb93036f42d953p+116",
    "+0x1.3cd99d4c6ea11b99dee9fc431e40cfe951e75efaf03e2a20p+119",
    "+0x1.3735273c86fc4624bcc4f8fdf83b2f5956ad3da74dac2256p+119",
    "+0x1.b6dc747a1d3adfbb119c1c4fb8e679555f863bd26e6565b8p+121",
    "+0x1.b04e11390382e49ca78cd65c38ec5e348bb255952e7f8e5dp+121",
    "+0x1.02540c8b9b9d337198a700248ce078aa26eba0e81badd7afp+124",
    "+0x1.fe4a4a385a37936373bdb4dde44fd7796c0b898826626f8bp+123",
    "+0x1.fbf92eb8e6733fbf0cf47aec9482ab1bdcdaf5a29b6977e1p+125",
    "+0x1.f6ebdd51b7d464dc79d37c1aadb0bbe4dd402c2b946146ccp+125",
    "+0x1.9776385775a20d17dbf183f5302953cbb05d458e0a9419a6p+127",
    "+0x1.944ed75e69185570f22c86a4437b9e695439d616a6806c61p+127",
    "+0x1.0094f4157359dad2518f3082b4fe7644fd64d9331b269b2bp+129",
    "+0x1.fe4b32bce840db39fd91222f26af610549d2473c9d9feaa3p+128",
    "+0x1.cd1c52da0bd832c5b57d98aee51d1c99faeb5ad40e411519p+129",
    "+0x1.cb7165f0378ed62c3c2fbf83a0c5952407f8d707752881e9p+129",
    "+0x1.046331d3335762bbcecbd0c6cb6aea6f9c34ab6d04f0d349p+130",
    "+0x1.042452ed2e4789ba8e5b2393ef911bd89b73dd6866b9e54fp+130"
  };
  static char *cp232808 [] = {
    "+0x1.7a4f73e4563a3873006d9b4493e8ef8c826423eec7172f82p+009",
    "+0x1.d2750cce142f4bd5074c21bb6083acf78e28996634abc9ecp+019",
    "+0x1.6acbae9a199eda9fec69d5499388caec5f5b308fb4549974p+029",
    "+0x1.9d8d94ecbf1cda8ac072746159256e8952f3a2d0e70bf9ccp+038",
    "+0x1.1a7aaa1a2a9c1912e5473b2321e9c9f4fe6186f62496e220p+047",
    "+0x1.15cfda0b4097cfb29e1415a3212d3159261bc3702714a1e0p+046",
    "+0x1.499f57b22d604d68deca410cbb47e5a31018ee5f6c51e026p+054",
    "+0x1.012786d16110d5d7a4cd5f0bf2d36d3fd143f1491a76c82fp+054",
    "+0x1.4a69ed8e833b60264e698076e996103f90ada33811f5c5cfp+060",
    "+0x1.1071c6d60e2800b727c2bcedcbe27efd312fcea001196464p+060",
    "+0x1.04150df441ebcf05dc2940ab6a0f98ce2233f3ce2ec66dc6p+066",
    "+0x1.c0a21dab990d5da46338c60ea4dd7227f4d76634f32a7f8cp+065",
    "+0x1.400484cc6f8751e175b260e5d7ef7db018786ca2000b296fp+071",
    "+0x1.1b75f0708ede39c8456734c1be942a25746b5dad0ce29b3cp+071",
    "+0x1.464ed8a8234995439999875c343c768dd2669f70ae41d57dp+076",
    "+0x1.26bc8921612d1da853729f6b55d659406bdcad0deadf228cp+076",
    "+0x1.19f684ee33310393d865588378d807a5a8f22fd2db50406ap+081",
    "+0x1.02a178f7695d6ceb0880193eb96489a0f690a16f15b6ec87p+081",
    "+0x1.a18328c49121bf2c00fbcbb5e9eb294d238a98d384262f24p+085",
    "+0x1.83bb7716a3bafcd5a653f90c034e6277186f30e583b8bf3cp+085",
    "+0x1.0b4b482fa0b423fe298a2fbafded3382b55f808f2b9df85fp+090",
    "+0x1.f59d57e32feca218c2db492b0fa4fa1a782fdf4ddddf4c86p+089",
    "+0x1.294970e83eaab5ba09964ce1e67baaaf048c6c7065aac0dfp+094",
    "+0x1.196a1bb0ddc4d7f5f16a9d652133968a31b7583d1686ae96p+094",
    "+0x1.1fc4a7755488dc80be62a44b14a452fdf8d82389dffe44d1p+098",
    "+0x1.1277939176fe4e5d35f8f27d406e008f549988a8456bbc6dp+098",
    "+0x1.e59da84f6f3e851ce73c5c85c365b376dc64c257b73a4964p+101",
    "+0x1.d2374c91076d1a4c7f010a822f3a2b21eba611e77caba69dp+101",
    "+0x1.64d249b69c51bc746f01afa99d849d0e8b099abb13742345p+105",
    "+0x1.5884eafdbfbc9da9a571d9c3b31f13562bd3b11d9e6eff1ap+105",
    "+0x1.c8b2fdf5212b78f73047ab3f5aafe9649ed7b9a5ba889455p+108",
    "+0x1.bb29339fd6d0c3459d7a68605a9958b71ed46f3a076b4464p+108",
    "+0x1.fb5be9b911102ea8797e75591b1068db46cb14a62a3c4c95p+111",
    "+0x1.ee760be4c1219d3b343d128af075304d5260fac82e20e4c8p+111",
    "+0x1.e8db82cf9e56e1d400cb91fc6e3b5ad8ab533ac90c7ac7e4p+114",
    "+0x1.de458adb55d7e376acff894b3bc2f533458969361482155fp+114",
    "+0x1.95ab8619460f550980fe27f7639ef33a9580bf4abc720878p+117",
    "+0x1.8e392d7340ad728e7d9eedf6cd683831da6b2e4750fc3e94p+117",
    "+0x1.2135ee6272f5c1485553af4c67e924d526cb4663da518358p+120",
    "+0x1.1cc555e7d23ce2580c6fa0014ec6d7c0e5bb58ae57785370p+120",
    "+0x1.5ce1509f368819a3f028bf8e1f04026a6017dd2d6799fbc6p+122",
    "+0x1.5871c0cd614d90b2d6ee439ca3a3d10fa4d7fd9258208336p+122",
    "+0x1.61d362e9c196b71af75b8f168ac9097b49e86df38626774fp+124",
    "+0x1.5e36dc2a296eee008280143c6af47536a8c6a45a95c7f7fbp+124",
    "+0x1.2273b57f527822a2b1e930ad7f5ee3d2636c2d09714a8f01p+126",
    "+0x1.201ee6c7d75fa0702eda54fb0db047f8224b2953ff185a3dp+126",
    "+0x1.7c7e49f8c9778f7bc6e387d2d751fb3eac259e7579ec1f80p+127",
    "+0x1.7a5083d6079104d19284a468a16c403c1aa2192d84751033p+127",
    "+0x1.5cf1c4a9852843fbb1f93e0dca4a2714f89b0a765e690854p+128",
    "+0x1.5b9857c444d36c5dcbeb4bb52bb2af42bf179aa52d29f92cp+128",
    "+0x1.aefa2df85d8f9c5e5162e33f7a01c1012be3d80f80b8b03ap+128",
    "+0x1.ae921eb05408bfca1844501eef3b1f59a284f356956b8e2fp+128"
  };
  static char *cp233007 [] = {
    "+0x1.2090003a33ef9b78deecd542e1882dbb52f4b9cc8a982156p+009",
    "+0x1.c6c6ab04ab54050fdc25243339d50e5267b1d1a9a5361079p+018",
    "+0x1.2dda2b2b08c8d4d5eb1a0977a8c631d21d0c2f3cb73dac25p+028",
    "+0x1.312e3c84e7530d497a98e0ed06d048705ad78057c624aa6fp+037",
    "+0x1.e6a9ad9b4afe53f756e683f49c7e4e94713eb7ef7009813bp+045",
    "+0x1.0c788957fc0cbf4e6b1493ce14b61b0c2d0ec3cbc461f5dap+054",
    "+0x1.60401f675dae5b4b98dd562414e104bc02c520def11513eap+061",
    "+0x1.9372612d89837646352a0b392f3035b652797e04146a09a2p+060",
    "+0x1.7a904533f3173b4c8c230fe2cb12ec8aabb27403b022b038p+067",
    "+0x1.f6534d3fd67ff7f30afb3bc6d91abfdc833c0c1f230d46ddp+066",
    "+0x1.34639e99eefb5d9a19094c334098ce4f65be9f3f07931cd0p+073",
    "+0x1.c3311da42e1885fc9b960513872c8063f4dc7104f80a7703p+072",
    "+0x1.89e2d214b4f268814f94c484c2c48399f4f3feed5b85282cp+078",
    "+0x1.31a7e563c1bef03275655d36167712631b24f646efa7a104p+078",
    "+0x1.9e913f451da85ba609d2c2dfc77984141d0fc228848adf0bp+083",
    "+0x1.4f4ebc5d21688d5d40231d71cf61176827cf3afa1b5a263fp+083",
    "+0x1.71b465256d4c0067139353e5a2b432663a8c77bb96697ffbp+088",
    "+0x1.34d0b7a6474f6b1b5bc27fe6e7f336a1bba878c1c706318bp+088",
    "+0x1.1aa8f84c4ec828b6323bd6505b23b1358ccaa012103e09b0p+093",
    "+0x1.e47bc0d658c21f3c46fd27907a6555bef6e3c53d4329af82p+092",
    "+0x1.7678233f5830079333c8b4621b06c7ffd79bc75e9301be81p+097",
    "+0x1.47d59e5beaf9f90f002e159e0c80715015c02c76f453ec36p+097",
    "+0x1.afdddbfa21d2cc568e889675b01d24f585d8aad37a3b3131p+101",
    "+0x1.80f17de4a500e21a5b23a2cbe4df093ea593b2055c18bd56p+101",
    "+0x1.b328bdd6a5c8fd20c802233baa1a79179b54021f7f641e50p+105",
    "+0x1.89eb32de80bdbd3a0112e7339db0a35aa9d93d1410b25fa7p+105",
    "+0x1.7f89363c77599335126eb6d9037b0920546a6ac88fb23852p+109",
    "+0x1.5fda7fa7663749cd223687e05398475248454aedd35c3346p+109",
    "+0x1.27ee76d2ffecda1986644572e44c54e42f18a78e038e3f96p+113",
    "+0x1.12aa09022b6279136a4a9079a9246d1a4d069f87dd9efeebp+113",
    "+0x1.8f872ed9af29f57fdd184c295b3b87c1dbb2190d5e80bb29p+116",
    "+0x1.769b504833a2f0ed9500d193add545b59666c7845a348844p+116",
    "+0x1.d76a70e899b34f40bea07a32249b49e7c79182a903be8b91p+119",
    "+0x1.bdfa1885346c599fbaca2f7311e5f7d694ec09c71c63c331p+119",
    "+0x1.e510bad79cadb41f59d91b02ccda0666d12ebb0abf852b07p+122",
    "+0x1.ce833e76cf182ee5f0c86b6687b81b1b1c9440922eb19253p+122",
    "+0x1.b1fa3b481206fc230ef5449e966ee4b76f11e6568116bd13p+125",
    "+0x1.a0b16283cba92dd46440d51846c66d0a4f1ad0791f6c2fdep+125",
    "+0x1.4febd8096ab8873c76f3330c481ac868f8077f6e22be0450p+128",
    "+0x1.448baf84ab54f6d22a77ea90888e18d5b85aef72892c4065p+128",
    "+0x1.bf0020ef107f6e289d61600a6b8d0f0c1c95c82de7acc3dbp+130",
    "+0x1.b246bca1768c940a26b1f4e452f3ee67623e2c4e1d402314p+130",
    "+0x1.f970c7e337c09b5224235a4c5c5dac83ef6dfbcace0c4da8p+132",
    "+0x1.ed8639f1581aebc1b5aea67b9ac830434eab83f53a28271ep+132",
    "+0x1.debe0fe9d5c2ca4f36d440ac5078003fac86476804094a6ep+134",
    "+0x1.d5a1c7b2c9285d6ee618d3b8a23bf07909d20cd12ba671d8p+134",
    "+0x1.70fe8cf9eb02d5db6db3ed70259b83bc18246af916527ca3p+136",
    "+0x1.6b82e5a78f6117585015240be356b8e9ea8223be74550122p+136",
    "+0x1.bf2048050bd1ec811c9167081755beb08227c810d9594b51p+137",
    "+0x1.ba55248db98169b851132b146857e7164f451efa4638766fp+137",
    "+0x1.80347f001862ae55c54149281b11e3f770a70c893de3c198p+138",
    "+0x1.7d8861db7fd18135624baec146fd521fe8fb947d17fe4cc3p+138",
    "+0x1.9bd493f5556587dd8bc71b705aca8e73ef0734c716baa526p+138",
    "+0x1.9b0dcc64ae81b340981a8cc9a23e57d029c3e7d4d0123331p+138"
  };
  static char *cp253008 [] = {
    "+0x1.77a9fead64f99215381d864a6175912c09dc35a443f468e5p+009",
    "+0x1.cfd8a64ac36dc1200d4b2c674f9e65964d56f61a701e316dp+019",
    "+0x1.676ce7b322c170b2fa98552227dc2fd485579cc06bd2b352p+029",
    "+0x1.97ae3bad882b225149d05bba4c77393aaa916f7ac19495edp+038",
    "+0x1.1358c647f090e697ac1b8edbaaaacecc868306dc803c57d2p+047",
    "+0x1.16e78ff9b230ddf8b63812df14a147004423f19f1b7c411fp+046",
    "+0x1.35d5af39d4fd424a641fa80713cb6d7c8e1144a0837967b5p+054",
    "+0x1.eb798ef10501b679cda3ce8b86bc8b9870ad9fa6363f66f0p+053",
    "+0x1.2416a90ad64d5444c61af92e99aadc4cc8db593f3c6dc025p+060",
    "+0x1.e4453f4063f3079bf1b8289781a46d8c78813c4e95c0adbcp+059",
    "+0x1.bf3f9a283bf13ebbfdec6866ee23d4da24b43d3cdc2fac2ep+065",
    "+0x1.840e0fbdf7fe42245967d529262c977f80831b0e081275d5p+065",
    "+0x1.08b6ca6f2656e44c68e2c96cb60bacbadf654ff1198f6191p+071",
    "+0x1.d70fe17b870d781155b4fa98ddf3f65070e4e35b2f51475ep+070",
    "+0x1.045c46f4baf5fbf86921986163235d499ede3aac1225189dp+076",
    "+0x1.d8433dfaccad6b7f8d3604e454b217cc32d8e86ed7443b02p+075",
    "+0x1.b0d9ee8879f9a965aaf10b5dc000cc9eee5d6bf5d6f2d143p+080",
    "+0x1.8e8f979a3f10503357a83adfd259dc8541e7d650d5f191c2p+080",
    "+0x1.32fe99f24422a7b9532cfefc0dda2528cfef561a5990c168p+085",
    "+0x1.1e23e0c1245f2983e11c354665fd5d341f543bdac65cb49cp+085",
    "+0x1.76cb388303ccbdfc8624856878228e2ef17be07c3a282d2bp+089",
    "+0x1.60edff6eb99af42d13205bc929a0fd76d6896cbbd179b036p+089",
    "+0x1.8b0aee806fececd631bac77197daef6d9e69048c0032fdfap+093",
    "+0x1.7744eb6b18a94b9dc149956594daea5d56da1a4e92ab48d0p+093",
    "+0x1.6772936b75f6625a0fc7706a405cb95a6db17bf4aa2161f0p+097",
    "+0x1.580625273e19417897d30e53f62dba7961e2e98dd96b5f38p+097",
    "+0x1.1ab3dbded6c7c5d25346892377369be088efa8228aa0cc63p+101",
    "+0x1.105912b52d467b949947c6114705edc84eeaa9bd68ba9d6ep+101",
    "+0x1.7ec1ed9fe46d3bcb6a167c7c67e34cee6be2d0ea5239b2b8p+104",
    "+0x1.72cf69746dcd0bb67542d23e073e375ec35147a21013fe1dp+104",
    "+0x1.beb219b5cb470197f37ead54da40351e598613514e4c34a0p+107",
    "+0x1.b2e4f85519549a55930460dc9c25fa1efa5966c5e5b224d3p+107",
    "+0x1.bd96f7385afeddb662b5ee9fc6db4e673359a2853efb99bfp+110",
    "+0x1.b39a69fcfeed5ee17a0a15d92e3b4ed6b7f178561a292536p+110",
    "+0x1.7ea4c691787897f346d9038df9ae476422be74e358536097p+113",
    "+0x1.776b053f0fcb703c8eec78730bac32d2f04c3af6a9c44a95p+113",
    "+0x1.1726904a826f4e3abd674d6962e620b70eff0f475b792d96p+116",
    "+0x1.129a0882c5bdba3c4cc8e556b9bc25a436ff9b04feb134adp+116",
    "+0x1.657280739555df9a497357eea3ab86d1622e3d93e7db8ea5p+118",
    "+0x1.605fd0ea003a54e5823559cc176b7a58553ce03f291b8febp+118",
    "+0x1.8c65af6a7a54788c9e654c8272f24581a70f5ef314403515p+120",
    "+0x1.86f5eae99a68519dcddbd727809a7a0b0b8447155c10f69ap+120",
    "+0x1.afcd3d883691d2882b890565ed8bf1ae957447204ccad84ep+122",
    "+0x1.aa11ef45c3faa1587c036fde48eb2c4fa40da9372c612187p+122",
    "+0x1.b7fc8d395efc457973aea89e8b3deb65735ce1184c751749p+124",
    "+0x1.b1a4a828051a5361e45849ac0c84c334d785c6eacc7ef920p+124",
    "+0x1.faeef1f8f9465ed444ffb5c5f5606fa248f3bc3535a5e271p+126",
    "+0x1.f4c165eaf62d85b432f165e96c96eb4279e991e3955849d4p+126",
    "+0x1.db7ebbfccfbf871707e38f83eef7719c0afe515aacf47e74p+128",
    "+0x1.d60ca753ab2b12dfd805597da392d6132e6f5f468454930fp+128",
    "+0x1.c612e3c78b7f3327382e74a1def737519dbb498acbafacb0p+130",
    "+0x1.c2dae4833c476dbfbf305b651493a87eea0cb6195d7ac740p+130",
    "+0x1.f38d250946f141cc1f8c668ab0e237fdf0bbf4418a9e1d02p+131",
    "+0x1.f07eccf7f8012a3a7d2d1ff83a8145e232337f005bb57e0cp+131",
    "+0x1.10fd4709bf643b51ad987f56d296664c3e35c80b1c613c14p+133",
    "+0x1.10bb5d333aa51775fb758da4bd1dc789b039f6ee2ef89bdbp+133"
  };
  static char *cp253108 [] = {
    "+0x1.444c92658cb34d443968dbacfe5a54462bb05e7f218451acp+009",
    "+0x1.286fe09ada908f3ef769e81c8acaafab30fe19ee817ecec1p+020",
    "+0x1.16e27aa9289888234c8eabdeacf9804f9759df07a9819c3cp+030",
    "+0x1.b77947579713b59f04398cc9b2f98b05129bd07ee7966a56p+039",
    "+0x1.cfe9f640e6d8e6d7d3b29c4a930f49c826b2c49d6a3a40bap+048",
    "+0x1.11ee5e0c059ab8324c9db3f33de5ecb632c3208af6933ffbp+057",
    "+0x1.89ba390abbfe70b19d6832a92ac69d7a67dc8ba2258e6686p+056",
    "+0x1.65556deeea384cb8ef2195d5d4fb64cc78019a94c5f2bb9dp+063",
    "+0x1.18afeb9fce9e40c5a18e8154f71bcfb701e4ba9a29df29eap+063",
    "+0x1.5b21e5242e101ef33e8f9489c1dd4ebb9d5b578c7c36f107p+069",
    "+0x1.2157e1e21aa6f6cd35883b1011c6cb06e0eee7b0436b29bep+069",
    "+0x1.04192fd776d52a5cde276c6a30c49566f2e9c72332d34ebfp+075",
    "+0x1.c0aadc183bbb8cbdaccea7f8d3953d78a4e801b2b0461a90p+074",
    "+0x1.400447c74991dbf48ef30052e10686f6574ee0b5f9bb8c31p+080",
    "+0x1.1ab17504575b45f2ed474994dbc6c14348d478417b55c173p+080",
    "+0x1.4daedd61ba3c55f6b54c3bb5085e8edbca4608e2e55b0579p+085",
    "+0x1.2c43c878c29caa26ac4a747ca61969de8e931fc00803f24dp+085",
    "+0x1.2a668e2eba9dd395c1d1f132eb00dd9a850f945a07bd99bdp+090",
    "+0x1.106c28c4fed05aedc0aa7f5fa3f44f970edef5be8d2c6650p+090",
    "+0x1.d0ebc3c15a009b6a2743bff3747015f9a7659391db8cf378p+094",
    "+0x1.ada0e57d48edb103e3884aac484ed4a17bf3fcc930b43ad3p+094",
    "+0x1.3c42ae6a3447c7658aa799b68a0d333e567b3337953e10ccp+099",
    "+0x1.273310e1eeef408a3da356708013c9eb9a44a195f9916775p+099",
    "+0x1.7b103af23ec87db8d30cdc4af5c4aab0f4f094f27aa61d0ep+103",
    "+0x1.64ee41ecfa123174649b01a31ed424758d70481d4282a574p+103",
    "+0x1.8fc2d9a865ea5af66523f1e9fddc03c518f9fddced8b2c3ap+107",
    "+0x1.7b3ab6aeedd167bacd9c416cd861403993786353808d7c59p+107",
    "+0x1.751511d1ff9c84c81b59b46cf5b96dd246ee895291ac71bbp+111",
    "+0x1.64446489a22f0b3417095e8900ef5e3f6a1a2f431beb35fcp+111",
    "+0x1.333258d3196213dc790ffc078362a2d24f1b46e6a0af6212p+115",
    "+0x1.2706e6a5fe8cec0243ceceffff48e93ecfa8b900a88995ebp+115",
    "+0x1.c0164d2f822d8437fa3ddd020ceed9568e39e3a9d9750a5bp+118",
    "+0x1.b08b6813d8d65b5008681dfc7399e08dc08f155ef4b0227fp+118",
    "+0x1.202a42c5cb78079e31cf83ccf755edcd4a0d07637bd09345p+122",
    "+0x1.17696d5e8c3fd8c9513da36e6d7cf234d523b6316386e125p+122",
    "+0x1.479f824363d891e6592069b9fd7f1b3abe0f5f9688a37a60p+125",
    "+0x1.3ef559e227afb9845deec9e7f3b950d9e56abc269f99148cp+125",
    "+0x1.4718e0c4f91dbebc64b668dc0d07ddad79e6eb86305e4e75p+128",
    "+0x1.3f93841bb628717e5ac5117f22d58b532ebde22628bd6e27p+128",
    "+0x1.1f12fec68b02cc474ecb1c8ca14ef1345a33024f23e7aaeap+131",
    "+0x1.196370bf51dd910e5fbe0d6338908bfc8f51cb013f95b20cp+131",
    "+0x1.b64d2a5939cb86babe8525ad7bfaf9f9a542651b0e336b5bp+133",
    "+0x1.aeda5e5a75d2ac07892346765cbd03bd6bd7cef89562715dp+133",
    "+0x1.22c70532b78e05b6e329907a2cb366548e8c37b391784f29p+136",
    "+0x1.1e9b66057b4924d2851224727a810dd1f31daaddd23e2e5ep+136",
    "+0x1.48dace0602f5af63ab06475f89083fd5514a05625cb7a0efp+138",
    "+0x1.44e83d1404c688c6cc7d9a3f27d9d83c5b38a1b07cdbaba7p+138",
    "+0x1.3bb5a822513f311e7ff8c1f63758fc15a7ad8adc3074b55ep+140",
    "+0x1.38a57738a0230d32ac31afe769f5c45ce64736ea0fb293bfp+140",
    "+0x1.ecea37b1cf5d7a0dfa3aebe0438a170b1ab3358678e6a295p+141",
    "+0x1.e91dcd1c18903ab3de71023a355ae3f0f827aa06ca6873fdp+141",
    "+0x1.35bc4712cdd9010a804e06bc969968864fb3f6e81b3ba15ap+143",
    "+0x1.34065053f597c289fc6e3c04aa8d0e0b3dbc7e9a8ac901d1p+143",
    "+0x1.10bb38328f8ceec62f8a7f184fc18c99962892c29aaa2eb2p+144",
    "+0x1.0fb31de79d4412638f176fd05cf7faf934921436e2e5fa0fp+144",
    "+0x1.4725bc1b537a9e02fed0a318205720ca17e8bcb1710a3873p+144",
    "+0x1.46d6beb0263197f60952066ea82ceca4f579337b8f472f8cp+144"
  };
  static char *cr000202 [] = {
    "+0x1.4d04121ffca003236349d57a923ca19f68f4ea0025565a75p-001",
    "+0x1.63b1467b37caa1e06ec9ce1eeae7b7ef533f054d94fc5df4p+001",
    "+0x1.63b1467b37caa1e06ec9ce1eeae7b7ef533f054d94fc5df4p+001"
  };
  static char *cr000302 [] = {
    "+0x1.6896c623c45d533eeb663d44a2b16f9761999361afe3dde1p-001",
    "+0x1.afbb2aca8a92239756edc9d359537388ad5bf37d07a3d039p+000",
    "+0x1.6d89d52c401425848464d4aa136defe099a3a49c5812006dp+002",
    "+0x1.6d89d52c401425848464d4aa136defe099a3a49c5812006dp+002"
  };
  static char *cr000402 [] = {
    "+0x1.b36d6f1f47d9230af573f0eeba29ae60e3d7fa33a26c7278p-007",
    "+0x1.79a805103a194fdf69225319f5d16ec1917e7019c4813118p+001",
    "+0x1.c86c669f169f56bef47336a93ef339ce7aa1dbfca02adb80p+001",
    "+0x1.99dda7840eabb8de2b549150eea58687239728f889ff5a52p+003",
    "+0x1.99dda7840eabb8de2b549150eea58687239728f889ff5a52p+003"
  };
  static char *cr000403 [] = {
    "+0x1.6718aa17cf1cf2424c9f8e67d955f02459a30eb665967964p+000",
    "+0x1.15a995ccfafd483abe7e3f20d5c265aea056ff3c06466ceep+003",
    "+0x1.a0e9b90e90b90ec3ddb315ea0a9befc3d02d16d3a20e47f1p+003",
    "+0x1.72c767bba7851c897cc55e1b4f1dd2cd5860d81dd65d01ecp+006",
    "+0x1.72c767bba7851c897cc55e1b4f1dd2cd5860d81dd65d01ecp+006"
  };
  static char *cr000404 [] = {
    "+0x1.4a5859988ef99215785fbdf4297ed6d1f150623107c1a67bp+002",
    "+0x1.d0bafe52bdeb52cf977f56b2ecff487acd19386d510099bbp+004",
    "+0x1.7cc4d21b602a3903f19a0c5491464fd555f59cb180e8fb2dp+005",
    "+0x1.51dc00a0f789691b32c3166f348820300c6b77f2c15b105dp+009",
    "+0x1.51dc00a0f789691b32c3166f348820300c6b77f2c15b105dp+009"
  };
  static char *cr000305 [] = {
    "+0x1.65216b65b5094d3f435c6d529e85a5df55615fe9c9d2822bp+002",
    "+0x1.326f57ca00e4be8efc67f98bef56d4b47efbc39028300dc5p+003",
    "+0x1.0f81da75170287d7c6ae9416b64b8621fbf28af610b052cbp+008",
    "+0x1.0f81da75170287d7c6ae9416b64b8621fbf28af610b052cbp+008"
  };
  static char *cr000405 [] = {
    "+0x1.7d117d986fccaeceba544abd74fdeb0e099c4cd7cf1fe58dp+005",
    "+0x1.1ab7ec7f0c94baad4d6bf936c3c5c6516544e527f46db01dp+008",
    "+0x1.e1446c38ebe81da33f2a6e6ed8f7469037d6ef8565ef3a38p+008",
    "+0x1.aac86d61e24d485a9b7628709a3a57c210b83049bda51504p+013",
    "+0x1.aac86d61e24d485a9b7628709a3a57c210b83049bda51504p+013"
  };
  static char *cr000603 [] = {
    "+0x1.08a6fcdd14e8cd57f4582e0b9f4af0a66d7fb6c3e2d7132bp-005",
    "+0x1.c09f796f58b50e385503ef599f96178459126234ea0944a8p+002",
    "+0x1.0bf489863e381c64674b2f56a52899ea51d9f909fbae15f2p+005",
    "+0x1.fbec54f6d09cb07e8864596a58ca944df27df3233e47039ep+006",
    "+0x1.8f29716959d6a2fdfc9224d1e4f6667d61d9045e5305e2bcp+007",
    "+0x1.61c9222bfbd659979667740b2fe02f380c5b22af04769a07p+010",
    "+0x1.61c9222bfbd659979667740b2fe02f380c5b22af04769a07p+010"
  };
  static char *cr000604 [] = {
    "+0x1.9b3f17ae4a0622eb05385c7cc56a9d15bf76327c71d45a65p+002",
    "+0x1.c3b302fef1344f9e7afd0036f367bb3b5f66fdbd8f76c321p+001",
    "+0x1.aeb05f6b85f08555212a8da04330b7e82a8b581fc1e3921cp+007",
    "+0x1.eb1457d628bfb9039be081aa87a7c96c554611e3ad9d3d52p+009",
    "+0x1.998a8b35fb269b0f400a53b60680f46331b9bffb17eacbd9p+010",
    "+0x1.6af3197c3e2d4455372732b1a08358396679bd429b41a76dp+014",
    "+0x1.6af3197c3e2d4455372732b1a08358396679bd429b41a76dp+014"
  };
  static char *cr000704 [] = {
    "+0x1.3d7dfc507d61c368ca855150687046e31ee4f6ce65fd8098p+000",
    "+0x1.f6f0ad930ab71c02f7a94fdd547781a644efc76fbf9e95eep+005",
    "+0x1.3f5f7bb9e8031127ccafc6e56adc6d5d0c7b7c8281350813p+003",
    "+0x1.957f1b555e73ed5be84884837bb923d46e8c8dbec08c4c63p+010",
    "+0x1.cbad09839ab02247b3eff7bb59c53b374267298fb7833e26p+012",
    "+0x1.7f77eb87d6842ad63c4a463ba450531c35cb62b9bd63f081p+013",
    "+0x1.53d6a7b615485c597b5776a295e2a0dfd396b824f2f5c191p+017",
    "+0x1.53d6a7b615485c597b5776a295e2a0dfd396b824f2f5c191p+017"
  };
  static char *cr020506 [] = {
    "+0x1.3639640484deabc674cf1fbd3d67efcdfce3912bd29008ccp+001",
    "+0x1.1b145f7517808c2a5183e1d428229793081127eedd8297e3p+005",
    "+0x1.164102ba397980003988493434681cbfd6e6157f7c4b7294p+009",
    "+0x1.a5c8ece3810bc80a96d8613aedb8ffed803c3b4e4eab88c1p+008",
    "+0x1.92ccc65244c897631cda5dc91dd770e7411178dce05dab25p+009",
    "+0x1.26496c8cfac3bd949173960a6c239646ad58ea3e0776f849p+009",
    "+0x1.80aaf85921d7bc4c81564bf00c5b2d41395d14a566c567ebp+013",
    "+0x1.80aaf85921d7bc4c81564bf00c5b2d41395d14a566c567ebp+013"
  };
  static char *cr020507 [] = {
    "+0x1.386d712585f6073b62315190886c1663a7fe03e86a6bb1ccp+003",
    "+0x1.1047f2e3c2aafc72ffa520c8d165b21af7e8b2fd5a8cd841p+006",
    "+0x1.ed37a31037b5b8dd0e74adea51dd56412ae862acfb4b35adp+010",
    "+0x1.bcc8ce20626e396f5d85c237c3304596b75458c001dfeedap+010",
    "+0x1.6bcc798c3543effaf2ccd799ed48236a9b7763bd51e27100p+012",
    "+0x1.5be592ab1206e0fab3536eac03b736b5b8d6b578ceaa1e84p+012",
    "+0x1.c2f79addb91382b08d8cc68671c3c7ee556d5591bc8beaecp+014",
    "+0x1.c2f79addb91382b08d8cc68671c3c7ee556d5591bc8beaecp+014"
  };
  static char *cr020508 [] = {
    "+0x1.71f4d37ff10712917e5dc5882454498aa07cb031e34f7b6fp+004",
    "+0x1.12070423fb4ea23a8ae5a5afbd7452b3337fd077aa38f2d7p+007",
    "+0x1.cb829df174f98d090583dd42f050c6db916180e844ff11f8p+012",
    "+0x1.b651d1dafeb36b87412755c35478831feb61cc7d2145cd3fp+012",
    "+0x1.c04663336fda7447985fdb71260bcefdc1b5c972065dde5ep+014",
    "+0x1.ba5d3218cf494f5b5892e52e2f363e9add4cec690cbc1209p+014",
    "+0x1.4f41f49694c867d34520c4ca98fa42c5893e423aea3f0738p+016",
    "+0x1.4f41f49694c867d34520c4ca98fa42c5893e423aea3f0738p+016"
  };
  static char *cr020606 [] = {
    "+0x1.089cd9af4cbef65e003fb407aeb3d1f31b93023a169251acp-002",
    "+0x1.3dba13f4636a00d928046e6c1fd1ea84c9f97ec86bf18538p+006",
    "+0x1.acf638d53d77bc311967ace44efd485ac1ba3689b4f62ac4p+008",
    "+0x1.21c4e7f05d0b37e1a6c6a9e9271489b7b6ae10297e504986p+012",
    "+0x1.cf8e38bf4c35101d6f9606e8b5a1408c51d851c67e548b73p+011",
    "+0x1.ca5f452e62c506390aaf882d48ea1908eb00ad09d1713509p+014",
    "+0x1.bed1b72852949110dd93de6032456358e78e9f61139c7ccfp+014",
    "+0x1.47a21a555413b75aaed2f14d96542abfd706db5f654f8dadp+015",
    "+0x1.47a21a555413b75aaed2f14d96542abfd706db5f654f8dadp+015"
  };
  static char *cr020607 [] = {
    "+0x1.e664aa6812c847abbe07fdd108df5d10adc1ea84692c024fp+001",
    "+0x1.93505f5d19adffb4b382b160be39bcc1ee4f83922a79d2d0p+007",
    "+0x1.13f3a629d2e275bd09c95a5d14aab42c8e292741e5f00725p+010",
    "+0x1.aba34736eb81bd6e173d6d73076e4097776174139f57a054p+014",
    "+0x1.84a8914d540ebb8a12877ae102fb18d3a7ba56020d32af99p+014",
    "+0x1.0554c46b8a74c520aac5a907a3965d49adc37d1523be0fe2p+017",
    "+0x1.00be123b7d6f8c96700c6d49c0e0f9f277b91e7c23bdeefdp+017",
    "+0x1.044308c6047f05acc7a492ecd09406dac062e157eeded230p+018",
    "+0x1.044308c6047f05acc7a492ecd09406dac062e157eeded230p+018"
  };
  static char *cr020608 [] = {
    "+0x1.5aaa5f0dd5255d3b828648913d1335c3803fb0e063e90cecp+003",
    "+0x1.1ee800f0a2c5938783fb7bf3ebb9437acd082ec8f94e3265p+009",
    "+0x1.8c7c04d604b5d7c92df8139f9b3af3237d3ec3e5031f8fd3p+011",
    "+0x1.39eb406fbf9a54fbe7a15c300bfc25d34cb05a980150c28fp+017",
    "+0x1.2bc11745098e53eef5fc6b3a98e0fd35d1728ade65932067p+017",
    "+0x1.69b69919170690f7751101941ac226b43068f01f426450f8p+019",
    "+0x1.663fc3562058f561a8946584f55514c8449b4e11a14303b2p+019",
    "+0x1.88f7f3bfc368b9ccb30382e008d7f258dd70d3e194885371p+020",
    "+0x1.88f7f3bfc368b9ccb30382e008d7f258dd70d3e194885371p+020"
  };
  static char *cr020609 [] = {
    "+0x1.5c81afe47f00f26d18d2921c575c9902866e64466e1539ddp+005",
    "+0x1.4ad3f5c13f52ff98b4719d8a5081939cb2d87f103e616087p+011",
    "+0x1.cc4d9a79166ad74756cdcbaa2eafb973a8ad2b1de5c70d80p+013",
    "+0x1.6ba987d80ccd514d9f867ec13ae4b998dba0ff865faf8bb7p+020",
    "+0x1.636912b0c805306d85118cfda8c0499a9924c4f186f523f9p+020",
    "+0x1.9f8a47f7de63d38bd81ebbf9fd482dc9cd5aefcf3cfc69c1p+022",
    "+0x1.9d80bef2e70c6f0534ca2fec2e26a2a06edad486c2e6d82ap+022",
    "+0x1.ce32d74630f8ad8a8016e276892f4aaa4b55696001e6d2fap+023",
    "+0x1.ce32d74630f8ad8a8016e276892f4aaa4b55696001e6d2fap+023"
  };
  static char *cr020806 [] = {
    "+0x1.60202d9d5fb3c7de0cdb31612c9225a8e5f51f61c3c4d077p+003",
    "+0x1.41cb8bede7e5b35f3083b216a3a14da071428b5465f3bb51p+006",
    "+0x1.69c118caa4b88a130662d278d5eb02985f001b5db4213ddcp+010",
    "+0x1.3d3c6a35b885d4c1f9ee3662b2098b8188bf98d4c8586c40p+014",
    "+0x1.8728700d8c7fee74af39a23504a966a1ddb67175f9f45ceap+016",
    "+0x1.8957ffb8d82958c8ec28007a919dee64978ab08f5e4a6b4ap+020",
    "+0x1.528690474a2d8ed51998d6b3d8aa41c371d2320c7fd3ce7ep+020",
    "+0x1.492b548a5187e916dfab8f970adc0084c07f264a07c9a0f3p+022",
    "+0x1.3af1601bb895fb9326b2fdd101f37e1bfbd5a2c9761ab05ep+022",
    "+0x1.937326531d319488fc329078870ac5da06e9ab28c39ab86dp+023",
    "+0x1.937326531d319488fc329078870ac5da06e9ab28c39ab86dp+023"
  };
  static char *cr030707 [] = {
    "+0x1.7a4c8a97b5b59919f4962cd874b852a30497e16c1996658ap-001",
    "+0x1.291e59b38a3f1a487ccf3483cda7faa24c5264d9282deaf7p+007",
    "+0x1.b7626badff2fb39dfe5cac8e691519c6c43395754eb94fe5p+010",
    "+0x1.0bbaddd0a868af43b5365d7d27ae9442688eb9325a4c6a56p+014",
    "+0x1.2567ea3aa0393d41fe0c4c592f7711c5decd1c2cc31ebcc4p+013",
    "+0x1.f96df7b869267177fc0995aec399d70e7cf5249b9314d0d5p+017",
    "+0x1.d9d8de77f86d614c9d176d5f892c3b47bda2ef414f8c7d16p+017",
    "+0x1.962ca77db12652d3a871cc1c5d01a37f7562555258dc6156p+019",
    "+0x1.8e7751c880db6c953fcec59c5ecee930b0223aa6d620f394p+019",
    "+0x1.b534a2bb872b20fbf14f56d8be1b01635806a88f1155ae99p+020",
    "+0x1.b534a2bb872b20fbf14f56d8be1b01635806a88f1155ae99p+020"
  };
  static char *cr030708 [] = {
    "+0x1.184e8b6258b11864e5f0f20d748047cadb2fdfc1bba3f51dp+001",
    "+0x1.696193593a92cbd9841e09f371f618374ef25d7ed42722a3p+008",
    "+0x1.8d4f9a8a2717db88d62fd0aa96c740a582924d06006b6fcdp+011",
    "+0x1.6101d7498d40a638e5e17bab54f1a18957c292cdcddbbd7ep+016",
    "+0x1.32bdb2eecf91fe2e3f859ba26f8dd4c1b0997ebec5f94b08p+016",
    "+0x1.a247c6a21cdbe6ad2a0491178cb057d7273b55966ff67865p+019",
    "+0x1.977c434e1515f82a0ec807493338c6a02db3b5d749050a52p+019",
    "+0x1.39e84360074abb33a780eb23cbcca8de80f850d4d8e39c57p+021",
    "+0x1.37913013dd58b67396dda4d9b42a6234bf0970439a7995fbp+021",
    "+0x1.0975578389d40d0da70efe13f80f9847200b94e4930a3bfap+022",
    "+0x1.0975578389d40d0da70efe13f80f9847200b94e4930a3bfap+022"
  };
  static char *cr030807 [] = {
    "+0x1.09af0e8bbf698bbb33e6281d81d528d970994ce612c5c67fp+002",
    "+0x1.f4d871c5881f3d8895a92b27c90666ea7d7f45866c3bbacfp+006",
    "+0x1.7ad7ce543c009aff0ffb639b26ee21052d0a7dea65e7c01bp+011",
    "+0x1.2701a668105d97d90521cbf7f5052130a75fc06c83474748p+014",
    "+0x1.b05f7d8a586fd4c350e9614fb2458fb0c4a2fccf3cad232ap+018",
    "+0x1.7a828c8ddba8c6bff8f41993b8c61352bca52effbe324c73p+018",
    "+0x1.1818a65024b09e655a63cf185fc60ecb8601ce1e9f0bb07cp+021",
    "+0x1.0dd967bfa8ee72e10df4615dea8ce666c45f7058bf7f7c3fp+021",
    "+0x1.77780dedd14c362ba48cea345bfdebe074631864fd350b46p+022",
    "+0x1.743aa928ddb616f6643cd65f79ccf88088fe6bc06032a192p+022",
    "+0x1.6f83f6b62b03964d4a8316d55aafc912214c00829b0a4d31p+022",
    "+0x1.6f83f6b62b03964d4a8316d55aafc912214c00829b0a4d31p+022"
  };
  static char *cr030709 [] = {
    "+0x1.8a73f73a9d22e9ae072abc89a97c04aa37532137a27d195ap+001",
    "+0x1.8f00037c5a78312e89cdff739b679770fb35c44ee51782a5p+009",
    "+0x1.95f5482fecfbf0ef5aa8400d36c739172dce48151575ff81p+012",
    "+0x1.8c02f32c4e4bd08e47a7432b0b92c5ed0cc1cf90f3a67201p+018",
    "+0x1.75cd12ca19b58896f9057cde63fac879a26cc9a9223d9c47p+018",
    "+0x1.9e3073c10114937f3c62552a668257e881bcc82117af8187p+021",
    "+0x1.994377b533d4df2ce669eec24cd7c8afd8460fd5266c1eaep+021",
    "+0x1.2eebdf7fabdadcedd282a04554ef4bacb09f2e9ce1bae4ddp+023",
    "+0x1.2deb88d67fcc569d4e08ac47247b651f6ec358db4e2a8afbp+023",
    "+0x1.c659234b1a0a15388f1ba5ac2952f223b5becfa3ea9f7fc4p+023",
    "+0x1.c659234b1a0a15388f1ba5ac2952f223b5becfa3ea9f7fc4p+023"
  };
  static char *cr030808 [] = {
    "+0x1.2d1c2ad4a6ac3a6a8eb563b023ed3a02c0d9393d99585133p+005",
    "+0x1.07b491c5bc44c4462fc0b018cc3732b22864cd91fa30c6cfp+008",
    "+0x1.37e36df472c01e8a329e4b7f11f7ba7465861755794d32bap+014",
    "+0x1.3344a9c2ab0155cf44ab681c6ef0e8c14cf9e6735f571a9dp+017",
    "+0x1.3f338ce6dfc238e0f0481bf4f64b8d3293dab4b938885917p+022",
    "+0x1.1de97217712d98912436f7644f75cacf282515e12108a0eap+022",
    "+0x1.39960de1799358b7af333d2db2e15a589e86783e20536511p+025",
    "+0x1.323c53be7b08552de177525b5612c7216f684b273a46d85fp+025",
    "+0x1.c68b36713f6a2bb9900f92af3b8e86b6d799c857b43811c5p+026",
    "+0x1.c391b0368be10cc62538f603bb428a58eba1e52c9f8f41c2p+026",
    "+0x1.51711237003f77104fa8e26b7d45e938c29d89b1c8998a81p+027",
    "+0x1.51711237003f77104fa8e26b7d45e938c29d89b1c8998a81p+027"
  };
  static char *cr040709 [] = {
    "+0x1.0f26677b4cae6d4d568ba79a6b4c04f027cbb747d6393cbep+003",
    "+0x1.5f10213fd85f8d6d5dea2b7a7369fb3654d12b1f8e02ed28p+009",
    "+0x1.1e5240e1f5ee1541c1996c5ca608a9ffd997e08913f8cd3ap+013",
    "+0x1.be557268736c804da446f9eb549fff801a0a563a86ad41d4p+011",
    "+0x1.58b5ccba26701d0f47196432582e7b0dc929a61b0a4b4834p+018",
    "+0x1.459443c9ecfef8e04b5d47cacbd46d7491263e8e1f092f3fp+018",
    "+0x1.6549a0cd9aba0345b5c5ef480ec10385ca0e985a265adbc8p+021",
    "+0x1.610603f325689590b7cb3db92b850f130e2b79a807563996p+021",
    "+0x1.03a3a5ffa1471b7459c6f37765401950a0740715111a8070p+023",
    "+0x1.02c324123a3208b0a3920954bdae87981c1542aa7382f3c1p+023",
    "+0x1.8dede24431eb98c6858d90450531288d2714e32a5459ce2ep+023",
    "+0x1.8dede24431eb98c6858d90450531288d2714e32a5459ce2ep+023"
  };
  static char *cr040809 [] = {
    "+0x1.e60bbe993c6545b4435f22c78c05b7cee3e9333aa93062b2p+001",
    "+0x1.964881145aacf14e0e9ccd3eed7bb0ee353079f6aac95bfbp+009",
    "+0x1.ac628dada9c49a062569cd24c03094541d63e680e62c5803p+012",
    "+0x1.967b10ecb976d8de856407d8e9b0b5f658389bfda0388fb9p+018",
    "+0x1.7db7ab6b4acf583440133420416ff9923a7336b3b667635bp+018",
    "+0x1.b372a15af701fc197cd749957daed7e7235631c6abdd8fb1p+021",
    "+0x1.ad68f582c8ac4a572cdef8a9d72a5a1eaaa4b3d2ba1a2705p+021",
    "+0x1.58ea580a084e79fb7af1f8a54c86b956a146f377d6949011p+023",
    "+0x1.57696bf7bd28d36377fbe46a569a4f215f51ae6274b17969p+023",
    "+0x1.1e640ba75f16fcacf3d0e9c3f9c79bc494b5e164159c9509p+024",
    "+0x1.1e2d336998d0ccedfdb3d8c0af38cafa503361a6855a8fbap+024",
    "+0x1.84d6b816759e74a4710dbfe1060c06bbf98a2afc80ae5c67p+022",
    "+0x1.84d6b816759e74a4710dbfe1060c06bbf98a2afc80ae5c67p+022"
  };
  static char *cr040908 [] = {
    "+0x1.aeba39db0df4d7f2ec6adc1800f2f56a2fc45506264f6b7bp+002",
    "+0x1.0b7d7f09b109d0fa4928df6514e6075101cba592d00bd839p+008",
    "+0x1.12e05c4ed6ce80f8532ee06d8e80baa86fef6191fe0e7cadp+013",
    "+0x1.59ccb13636da36e390c0560e54edbdcd003a27ea17d81251p+016",
    "+0x1.402be28056e462c73ebed275890e6e15fe1fac4c66e6a4f0p+021",
    "+0x1.0b0e1b2c79a7b858dfeb04b88be9da61fe1e5c131b61c21ap+021",
    "+0x1.5207e823e22e6f686bb8fc0990d5c5db4bf3fce8731c2d19p+024",
    "+0x1.3f835e902395c812af6f74eaeba41a3abc9146af84a96ec1p+024",
    "+0x1.9bcd8e1e17489e19a30073711de68f92cf091784ed9e01dap+026",
    "+0x1.94916f0a160d645b630953e5f501033870a4069cbf8f348cp+026",
    "+0x1.d5925fe30e88bf03d418bdd5e77f6d7c30ee7f2119b4422fp+027",
    "+0x1.d2d15d436e83d277c55ff5778c77833a44d6d9a9bd7f7692p+027",
    "+0x1.386647c0343e1a180eb91564b2f1d91b62667bbb2fbf91f9p+028",
    "+0x1.386647c0343e1a180eb91564b2f1d91b62667bbb2fbf91f9p+028"
  };
  static char *cr040910 [] = {
    "+0x1.0de56d4c17dff02f193e19734770abc7bf87294ab3a0e309p+005",
    "+0x1.5e745b7eac852d0e10373612ff664161f50698d2826d4878p+009",
    "+0x1.8f49dd918a4ebde6ca0f0bb84d664e564dfd82af40ff3e2bp+016",
    "+0x1.f81bddde3e8fcc0c716af657b4ab99fe1b27ef55931f66a2p+019",
    "+0x1.9e8e797d76c2dc0c186488d097150e83979195c4729f55acp+026",
    "+0x1.8c865ff7df231f8eccf27e03b79bb0e722bae8d26fe231cap+026",
    "+0x1.f267a4847f24eef9a73e2ad9ce45e356518202ed5fe47220p+029",
    "+0x1.eca64bc677a3b58b5214997eb5da82d39da58fed98b593ffp+029",
    "+0x1.0d68478ae0cf0e6016335bca5205eab7c27e7fc9fa5a468bp+032",
    "+0x1.0c60b0c2ea5b31e351a39e0c878ac26c89bf7cf60eb77e71p+032",
    "+0x1.21957fd619423534f85761b0a9d62e385c66575602d99fe0p+033",
    "+0x1.213c9ad9843448744f94d03b41f3ad449fc55c395e699522p+033",
    "+0x1.3b1f6ad07813a76c084195f906ea8a8a3a55751848cbdf5cp+033",
    "+0x1.3b1f6ad07813a76c084195f906ea8a8a3a55751848cbdf5cp+033"
  };
  static char *cr041008 [] = {
    "+0x1.a624b5a0f85ed9ef09c3489159836058a98cf9e9fdbf0d6bp+002",
    "+0x1.0fe7911dc3c5a781d1f67de84adb7664d263a03f4f43118ep+009",
    "+0x1.8164afa40019235c54fb5f4588170370cf74b61efb28d9bcp+012",
    "+0x1.2382a63bcbe94088a46dfc9481152a2b05ae0b24bed57c1bp+018",
    "+0x1.62e986260fde7bbcf4ae5a1d2303d6e213f7e6f6c24f7ba3p+021",
    "+0x1.3ff738fa788f72f8fda2beea36eb7d316f37ab946074ebccp+026",
    "+0x1.0d34b80ff68aba20fbd1d2ab15600ca1a94d75898a2a6badp+026",
    "+0x1.63b12d14655ce911834ab11e51c9d26023b9616c109f93c1p+029",
    "+0x1.536383628251b404cbd8b3bbc21176d9d6c253cd7a5b0262p+029",
    "+0x1.7dab9e9930c28b30f4965436a11e1ed3c422587186192b72p+031",
    "+0x1.77c9f0b2bb475761a0175db237e75a5d0e01b2425d9c64f1p+031",
    "+0x1.9b60b2bb28e48781f3f11c5d59837633745327f89d67ad46p+032",
    "+0x1.995f12e0cb57c36cbc4ae207a5d16cf369e73568338ede67p+032",
    "+0x1.c73013606693ccbab58628cd2d8c85d3e7873c81166cea73p+032",
    "+0x1.c73013606693ccbab58628cd2d8c85d3e7873c81166cea73p+032"
  };
  static char *cr040909 [] = {
    "+0x1.66f547277c245c6eed9c9c2c787dbc581ca857b32f39a697p+004",
    "+0x1.cc076805ede677707913916f9dec2d9d87ca3929f7ab440fp+008",
    "+0x1.11c4fcaa7a2109008656e9e1029e65e7b0c84d6a50d2af19p+015",
    "+0x1.559a9ba35f82d319dfe73169c37fe295fb5fb8901eb3add2p+018",
    "+0x1.2463933ea7f3618e981a5624158f5f368a6259f32ec5be56p+024",
    "+0x1.0bc20a33db979fbe85a0e135adc8040b1fca42f49ddfbca6p+024",
    "+0x1.51d0547ac93db1e06a9847f1dfb20f4125bfe1db3d4dd511p+027",
    "+0x1.49d893484c8df8635baa294ed55c5e7f020d0099fe7776f5p+027",
    "+0x1.72692860fcb162835b920bde2a077d145502a2e79e8db869p+029",
    "+0x1.6f842e2706be1b6285fa36e250fd27f1c5a3fcf6e675dc89p+029",
    "+0x1.91504a35fe92f7fb6df85d6a7d0c94e43910c6e409f97535p+030",
    "+0x1.90506dfc0a7c20cf4929729b7ec7b141f2ecc8ec95bad539p+030",
    "+0x1.c58020e450231404add7fd993d3d84d6524d2d98fbb22df0p+030",
    "+0x1.c58020e450231404add7fd993d3d84d6524d2d98fbb22df0p+030"
  };
  static char *cr050909 [] = {
    "+0x1.47d4096eb93c81eebc50f1d137b05bdd4f5f8ecb464aace0p+004",
    "+0x1.ed3b10a34f687addb665afca379f192210512c827edbbcd9p+008",
    "+0x1.f74575ead34c7515dba3968ee8e0867ed1cab99033638057p+014",
    "+0x1.5ac1ee056f9a7ce1e335e8412f82b48d536e73752dcc8910p+018",
    "+0x1.250ef1603cbf9f06b2247e8637d541548936b19b01fdfa2cp+015",
    "+0x1.0c8cd0982e7c3785765b0102837da5a15ae1b5b1f3da6f37p+024",
    "+0x1.ec8c2cb230ba898b847c8829a82b1fc140dad48f7b64828bp+023",
    "+0x1.325fd6e0bccd9b49719b4611822d93904957c409768f4624p+027",
    "+0x1.2b2d9cbee9e2e67576af1b7f1085dbdc229a12263cb3da6cp+027",
    "+0x1.4ed548e4b88dfbd0446fb498b4480f922dfede75ad24f750p+029",
    "+0x1.4c3854213286bdbe99e964fb894cb780bd7ab3da168a6710p+029",
    "+0x1.6a2e7aa75efe549f6eba384782cde2dbe646066d4bf78bd4p+030",
    "+0x1.69475cc3a4624263633ea703c3d243ca7b720c582229a5acp+030",
    "+0x1.99a4cf0dc511081b9a985f237eb186d114ede50286fd179ep+030",
    "+0x1.99a4cf0dc511081b9a985f237eb186d114ede50286fd179ep+030"
  };
  static char *cr051009 [] = {
    "+0x1.6a1a6e91e0508e54ee8851133bb24c3f3031215d0ee7461ep+004",
    "+0x1.cce0ea883b33d65cd9fe0be8269be96e6b4444d5e62482ecp+008",
    "+0x1.12f92c21706054ab0251f40ad441facf8922b68399370af0p+015",
    "+0x1.572e42d26e204bbf5992907b1e79fa4488c1cf3544100f44p+018",
    "+0x1.259b1a0998f9326a064c04415250eb12aed11284dcd70177p+024",
    "+0x1.0cd8a5201b7bd2be8e7c99fc6a58c0c5d5119c9b4e2c4e09p+024",
    "+0x1.5371647332c3343f040cbb93b076d7133f115a7127cacb0fp+027",
    "+0x1.4b6c3d4c236af9f47fb6761731b5f05ed7b3598bc3a8709bp+027",
    "+0x1.744df66d968845100926d0a7725554caefb336a90dadcc49p+029",
    "+0x1.7161ca253c08b750290fee40e8ee4ae7aae5f6156c9d812bp+029",
    "+0x1.94462becce2944c971f530d86de247b3b44cf6c7d24da18cp+030",
    "+0x1.934186a62e3dc27da709082d94031c71402d4e752579a0a9p+030",
    "+0x1.ca9cf76abc2a7efbcf54cd6a23d97f1bf8c8b55debc22470p+030",
    "+0x1.ca9997392d3006a125dcd8648ee64b8662722cbf1a71dba2p+030",
    "+0x1.7eef9174657bc748fca2813f3adf39b2acc1cab4dd551e9ap+024",
    "+0x1.7eef9174657bc748fca2813f3adf39b2acc1cab4dd551e9ap+024"
  };
  static char *cr050910 [] = {
    "+0x1.58d463c3c0f48e485eff3c8fe46ba709b5433ec4ab1e77e8p+003",
    "+0x1.8fb448e92d534163cb78e45ccbe4dcb150d471879ddbf74dp+010",
    "+0x1.de3e20d04899c348cd7c57a40940aa00a0c1f0d9689d2914p+014",
    "+0x1.a0784bcac995d4fa770da266c47923894615149955178975p+020",
    "+0x1.6898a4631acb065cc3e537a6890170a91435c892eb22be5cp+020",
    "+0x1.e8cceee02a66b6e9e4819d7f6fe1b051e94bbd7722f34350p+024",
    "+0x1.dab7b7d83b427efed41915c67c8a196e0b545e8082d1e74bp+024",
    "+0x1.b0a0542bb7116ebc99c752a2d5cf4c3694af2598c52132cfp+027",
    "+0x1.ac6d2f0335ab86f16d00df45b0d102b7047b6eff3ff7b509p+027",
    "+0x1.9ae99eacccd7e3cc84be5c613532a0704ca8b8cd0d4fe776p+029",
    "+0x1.997867a7b26a3d9097baeca493af3950971146337d5ea388p+029",
    "+0x1.9b945bb755d83800341e98b0b1a6c9cf21a2de5c0a3972cap+030",
    "+0x1.9b1ad235e7fbe71ed4ab53e659ab3f118c7834b64171f98cp+030",
    "+0x1.aed6816d0a6c50c11834317798630a5fbb35446b84b68baap+030",
    "+0x1.aed6816d0a6c50c11834317798630a5fbb35446b84b68baap+030"
  };
  static char *cr050911 [] = {
    "+0x1.4b1ea208dfc5533123b4e73de1f9d2753f1534f35dd96959p+003",
    "+0x1.c79f5fb338d2193b708c9b8e5540857eeacb698e8d2d864dp+011",
    "+0x1.878607dabe1467226bf7dff1a741bb74a92b33fb5e341520p+015",
    "+0x1.cea63e85e409829567239248ccee5f6a95cd5e157d4e6de5p+022",
    "+0x1.bbc7a787ed5c284a6b55aac3d402d06d3e66cc2732e2e4ccp+022",
    "+0x1.892d20edd1ec8a03f10f67b7eb3aba185d5fd6588901da26p+026",
    "+0x1.850038d423d7a99004a599bf7c730904c9febbf6aa1a6f9ep+026",
    "+0x1.1fd0f9c28040a76eb4845fbe5785fb4df2d24ded113ca61cp+029",
    "+0x1.1eb01e5a9cf576764ff812c802c81f9463dd571667ec6b11p+029",
    "+0x1.d76a9bef3a2d3fe8a18e0dbea10c2b39f7ae8360b24b3064p+030",
    "+0x1.d6b38221aef8a97338a45f63264b485aa739a75328be6cc5p+030",
    "+0x1.aa5b17f78ad24b2776f399a19ac297fb6fbb1c40ee886c27p+031",
    "+0x1.aa2362f3642ea5171d9e147688b4e591853821746a11f307p+031",
    "+0x1.8af3f8f123ba59b891910c1d43fd81967e091a525bedb8eep+031",
    "+0x1.8af3f8f123ba59b891910c1d43fd81967e091a525bedb8eep+031"
  };
  static char *cr051010 [] = {
    "+0x1.cb0a7612869cb64cdcb5e8cec60ca6f27175a4936e960987p+005",
    "+0x1.cc373936888bb89ecd6840437af04ab83438ed3eaf7a3422p+009",
    "+0x1.148271eb9380b9cc13bbc2ecbfa7a130807bb7af17ae139ap+017",
    "+0x1.90af9addb6da479f4790094016b0f4430a7783d965503b59p+020",
    "+0x1.1e8375f63cc499a5bcc3685f17bc59f28e00d78599991b3ap+027",
    "+0x1.0da8a37d090732c5a776bb5ff4588148edd4af6691cc7a4ep+027",
    "+0x1.906b20d81316ccdf4c0adc47546d41f116842db54beea014p+030",
    "+0x1.89d071b305dfab7c688ba17ab1b6f11463f2575fdc7f5688p+030",
    "+0x1.fe160a1c7de607badbfed1378f4efc8b153056674ec07f0fp+032",
    "+0x1.faea21f5c75f2204c9dd51e6bfa36b6ed4dd02975c805fe9p+032",
    "+0x1.6792107a4fc7591264a3efc2a2ddd053fd34daf892a66babp+034",
    "+0x1.66adfb97090091fa646e1de7618bcb0beaf7bdffc6e01a26p+034",
    "+0x1.1d817551b48eb815445159bc26b08c2efdb28f4e6328e55bp+035",
    "+0x1.1d4605626cedaf3c07bc40ca6615045d9c5a0dcedd7a47e9p+035",
    "+0x1.a5662b0a1252cff4462d3b0ca6e86cc2678dcbcb10160fb7p+034",
    "+0x1.a5662b0a1252cff4462d3b0ca6e86cc2678dcbcb10160fb7p+034"
  };
  static char *cr050912 [] = {
    "+0x1.6acbdbcbe60c751947bf707315a0b185f0b8dae8bb50dcd6p+003",
    "+0x1.e4e15f9749566c01553af79615f31ff970ec11fef99ef0ffp+012",
    "+0x1.7fe7188c145d5c9a37afb0255855987923bd9afd5af22763p+016",
    "+0x1.e913c98199ed8bccd56d32fab36cec3ece695c9f5b58a040p+024",
    "+0x1.e06eee4d8ce2fa6482723efd19fade7e804ddb78970dd3bcp+024",
    "+0x1.7f62900607e64b0dc78ee584cff590024689084f2d39f44bp+028",
    "+0x1.7d9466f7e5369e21c8eb816363c4916a8dc61e61d45d4873p+028",
    "+0x1.061ff05e5414c5ba84c00e0141aab66c05a8efdcb4bc765ep+031",
    "+0x1.05a95fb924f324034c354cdf960e4a4d15e879a57bd51f11p+031",
    "+0x1.90f7010f0545dc5ae5522126350dd2d66f8115760639c786p+032",
    "+0x1.90af6d951a522cb3f1be87660354cf3f6fce5dad9f8e78dep+032",
    "+0x1.5699a1d2b5524ab394abe8c2506e1ade21ff5e1a9d85083dp+033",
    "+0x1.568504fb150bdc1d5882d4da4e0329c4af3cd0665abd5af4p+033",
    "+0x1.2447acecfc0f7083fffa9280dfa4033950fa06b712d092a7p+033",
    "+0x1.2447acecfc0f7083fffa9280dfa4033950fa06b712d092a7p+033"
  };
  static char *cr051011 [] = {
    "+0x1.1a2f325b9156ebac9e29c25337b3fd9e906d2ec15a372588p+007",
    "+0x1.ec50143bf09092be6f354a6edc917d611d43d0b4a9deb3efp+010",
    "+0x1.2f4da967a80ee7dc5279bc3ffe1a4edb18ac5d213814f77ep+019",
    "+0x1.cf787169d23dfbbbca557c98e6ae2f1de707a09d31663d22p+022",
    "+0x1.34db549aa135b5d134e5770dc891b1000fc0cb924abb1a4fp+030",
    "+0x1.2ab2596aa91e83bf74bc010ad4d8acbe18cb5e7922c04cf3p+030",
    "+0x1.cf0c2e967f9b012b4aad5d66d08e19baca80cf30a0967bc2p+033",
    "+0x1.cae76fdd28ca30b226670589c78fbaf6aec37b42c8eee4b5p+033",
    "+0x1.33c506f76b3e77a91687da57437ecab8f303b2dbddaa2bc1p+036",
    "+0x1.32bb2cb88984d633b8d6e9215092435e3990d8a6656e2711p+036",
    "+0x1.c8f81f310b914ea3b54f3978bb29d6848ea45b330358aa62p+037",
    "+0x1.c85b67ae77fed14c1b20d191890395bf9bd9af5f2ce95c68p+037",
    "+0x1.7c743431c242a7d1f184de8baead638de58efc0817ba2712p+038",
    "+0x1.7c4868c7ed3afcad7554839060d9808b704560ff93b5552cp+038",
    "+0x1.367ed9f9d06d4001c371dd5ab8765b3161ff5c3bdb7b94d1p+038",
    "+0x1.367ed9f9d06d4001c371dd5ab8765b3161ff5c3bdb7b94d1p+038"
  };
  static char *cr051012 [] = {
    "+0x1.d0d1fe266ec5323850c3a7aa4b9677f8a35d3fb976e3560bp+008",
    "+0x1.71bec908d90e9e5417e1e0a6ea957e34fa630b87dbe8a736p+012",
    "+0x1.d3ef76946bb4eb70d4fd37b050847bb247439bf8affb4c70p+021",
    "+0x1.6b2ccc2baf45f937b35c5ea6b662275778ccc2b06c515d6dp+025",
    "+0x1.d858bad4674dd256fadff36753d98aa4ae29090170e50859p+033",
    "+0x1.d04eb0b05fa362c9ef00988ba56243bbcb30d08815463e75p+033",
    "+0x1.6a642992388c7251365a461cd882366592901bd3a94b95c7p+037",
    "+0x1.68bcf12a54d43b0d5f3c645e1482077790f905dc69836977p+037",
    "+0x1.e6f0c3334dc0649e684ecba39784036bd2ecb9927d49d2f4p+039",
    "+0x1.e61ad3bb55ed60dc3ce439d49f27e390f798524d922374e3p+039",
    "+0x1.6d8266a5962451a8698fe61fc26bdcb550f1b6cefda49758p+041",
    "+0x1.6d42c8d04227208e39f8d691b7fc548b64aff2f25c6ee55ep+041",
    "+0x1.3322c10960f0af2379a9436d7b4773b80636bc3f832421a9p+042",
    "+0x1.3310c34ffd81f9b11946e851edb60e325c69945b9ee1758dp+042",
    "+0x1.fe36efcf79be71d483a85034d8f99b8524dab8e2bb75e09fp+041",
    "+0x1.fe36efcf79be71d483a85034d8f99b8524dab8e2bb75e09fp+041"
  };
  static char *cr051208 [] = {
    "+0x1.f894c458a60c845ec08e3de58f13492c786bb2d94bf51a06p+002",
    "+0x1.5abca73842b62c8a8873a84665733ee08f77acb6121b0fb4p+008",
    "+0x1.d189407428a043a6645c769b1f750bc75cf382676b607608p+013",
    "+0x1.6dcf8f5412c02f2fcb2cdf18ec99c09734f5e3164093e17ep+017",
    "+0x1.f8d050c5b779de69330e1b1f515d44b211fe210867d6b797p+022",
    "+0x1.6c2004f0e052a037dc5e7a5a81d483f0b8b1d1664ee60da2p+026",
    "+0x1.1b4da5adb00bc5ce58845fb2b59d43d00c332a4a77d63ae6p+031",
    "+0x1.b5f3976eb7dfe9fba0f2e4d22835883cf37bb51618c3c88bp+030",
    "+0x1.7686ed40dbd2198ba22d17d16efcd44e476cf81dd216888dp+034",
    "+0x1.5bbea0181bd980a7e47943a40047a042e2b6b6fdba859b0fp+034",
    "+0x1.ecb2c022be0512af2229996eef1a14dbbfd9ed905af83d31p+036",
    "+0x1.deebb2cb595cef669238e4c5b102838fede8fa2401872e03p+036",
    "+0x1.759ab1875401686705cd6c2047e8bf75f0904dd774a75db3p+038",
    "+0x1.716c16c8c4b7decf9247d66f23488b5355ef3c5604e6dd5ep+038",
    "+0x1.3f5d1330d1fe71f4f4526fd2efed83308fd212418995f5a6p+039",
    "+0x1.3e25c9a2a0111b7456e712a46fcf1ef8b66d763ac3bab713p+039",
    "+0x1.13df079b810c69011efbdbd4cc551f7cf8f949abfb73b0a4p+039",
    "+0x1.13df079b810c69011efbdbd4cc551f7cf8f949abfb73b0a4p+039"
  };
  static char *cr061109 [] = {
    "+0x1.86613879347abae7fddbd5345c4ef44f3977151457197de7p+001",
    "+0x1.ce14563850bd3afe6dd188c01612d69289cdeb5f41014884p+009",
    "+0x1.e4d5cb9bba80af5f1bfeb68d202e5fe2ecd1f5164e05181dp+013",
    "+0x1.9ca54e85cae08110f63489ea0c4a8fcd3cec789448c895a0p+019",
    "+0x1.9afaab889069b5a5e39717d32d6490e46311da28582ada06p+023",
    "+0x1.a86b13d0f4de5ca9d8d17d079c673201118b613b4b921426p+021",
    "+0x1.b35ad8611ed77cc8e056449e0063f0d42780fb8289e1a9e8p+028",
    "+0x1.7cb69ffe690e635944b67a66e2757616823a5a99a5cabae5p+028",
    "+0x1.3542745e7a685677e0ad3676079bf9a885b9c1f2ee5d38d7p+032",
    "+0x1.29bc5524f93a9792110ed52fae3926e4db0561753badb922p+032",
    "+0x1.9f6e4a2ccd911be8fb7f1b748727f247537743a4d09e7a2cp+034",
    "+0x1.996b0482c40e9b5ea17711e30183d033de2626615b0dfd10p+034",
    "+0x1.424e345f8c45b00759cb0bf40059616cb8e4d55b1d4ab01dp+036",
    "+0x1.4073c98663c2075bf7655c9594b37923e095ecbc7ac95453p+036",
    "+0x1.1788e0d455803ad7865b7815b9e1d993f56bd5a12972618fp+037",
    "+0x1.16fbb21ac3ccd6516193d74dacd7a2343fdb849746de70bep+037",
    "+0x1.f47a9fb0addcdc48f792dcf0790f73039b1e20677760eeebp+036",
    "+0x1.f47a9fb0addcdc48f792dcf0790f73039b1e20677760eeebp+036"
  };
  static char *cr061110 [] = {
    "+0x1.2169ba8320101443bf902af1ac150ee048303a009f925f9dp+005",
    "+0x1.227ee4a41b6fad9f8722bb5726148a1ddd9baa2b69a5a963p+010",
    "+0x1.8e24cfc0a5bf7b13059b1aecd28e7513a03b6a98e861c1b9p+016",
    "+0x1.fb46d3f45bff712c1ca18e2281d5806afb5c0b49d1fc260ep+020",
    "+0x1.b5a98f0df1483c2814a858d0ab07ba3a7be6145a4b17df34p+026",
    "+0x1.705cd5ec632327932732452537f99ae439f992486f0b0a46p+026",
    "+0x1.010bd139b76ac72e498ff6ee6983765f72fb68664cac2da7p+031",
    "+0x1.ecb46b6ba6ebb078bc47ce9b1efc5e56fe3d0899a9a868d2p+030",
    "+0x1.11897dc3bff25eaaeeb1a4f94d4d23e771a41e508d795f0dp+034",
    "+0x1.0d6ba00d4ac41eeee3949559a4385ed1d5c09b6f26ec7e59p+034",
    "+0x1.3de8bf39faa59c5de7dd9d458ae1db0267975d0ca4350cbap+036",
    "+0x1.3be4c1ca30259eaca63dcb3fa2a6a905436f32a14f2aa64cp+036",
    "+0x1.c038617277d0cef76b8627e53ae6b41158ca87d870e62d1bp+037",
    "+0x1.bf094bfba7d87e21e5c5642549fda49c81c5210cc1f695b5p+037",
    "+0x1.6c86e6134fa36a88161ef6ae71e3fbd3704a576cb102ecd6p+038",
    "+0x1.6c307a0c0d3e2be6baaa65170676c29609d86c80fb8e2676p+038",
    "+0x1.325ba375df419a2de4dccb181875f04d8b81ad823bfd5209p+038",
    "+0x1.325ba375df419a2de4dccb181875f04d8b81ad823bfd5209p+038"
  };
  static char *cr061111 [] = {
    "+0x1.79b8737a2bfc74ceb347f5dfe0c4b2cfdbb8d723843cecd8p+006",
    "+0x1.d0ed3ae811c42ed8adc99b7e581b870177cc991eb8bdd16cp+010",
    "+0x1.b56c9adb744ac57fd12a64ad95dc2a639a2579189d2f88aep+018",
    "+0x1.a1375ec166e6217be74b9ef46d65f20054e06fe1256f65b4p+022",
    "+0x1.c2ba5401580efa2bcafb72d9b5eea0a1ab207b24c594ef16p+029",
    "+0x1.ab94614fa15105a40047c66ab3825867c0f1ba8085db505cp+029",
    "+0x1.a2023ec511b9d1560207a2b2162116a1c3a3478fdea5ed65p+033",
    "+0x1.9be378f0acdf1c4acd799ea781275980d368bb62ce187309p+033",
    "+0x1.666411c07e009f1fb120de7fb04d9e388d0a6b5adff88f62p+036",
    "+0x1.644e9d6684780ae2fecd5a2db00066dcaaec30fbdfbca590p+036",
    "+0x1.6311ccb1561890db89ef5bd4ab5677cedbc8cc07a6e97769p+038",
    "+0x1.62266ef2a354fcde1e8329e355a94c3901eb44589c7aaf48p+038",
    "+0x1.b3c1e4fe442d69a45108bbf2c913d3c1d9198f6add2e1172p+039",
    "+0x1.b343e9300fc338058754ce8f4a8f4c0ae574ee2962e50841p+039",
    "+0x1.3c31cf213d791e13fb84fe61a4118eac8d8a4d1b857ff686p+040",
    "+0x1.3c113116270047cba77d298d16f374c5075abde234ea332dp+040",
    "+0x1.ce808808c208da555ea17f7c192aef886113cfce9aceffcdp+039",
    "+0x1.ce808808c208da555ea17f7c192aef886113cfce9aceffcdp+039"
  };
  static char *cr061112 [] = {
    "+0x1.66452c04816fea39437ec951c328139e4f4bed8adfabea24p+007",
    "+0x1.88cae34f713175a0f6af1d70edb22eb675b8df94d7c78cf7p+011",
    "+0x1.8b9e588c9bd458a053f69f5b1a4513ebce063bff5ad2e2f5p+020",
    "+0x1.61ea9a3f13d4197c5f3ef3549e2cfe5e34a22317f28ed58cp+024",
    "+0x1.912f0e4bdbb72a2e6684b0b089aaa1eeb9f0337d4dff4eb3p+032",
    "+0x1.87fe05ece37337aba755e80e1b21b7d158093c759355279dp+032",
    "+0x1.616d5dcb1f8e7976b7e420b00ba3c52b6b1d14233c6684b5p+036",
    "+0x1.5f257b37f0ee237efc5f2bb1ea5812d2a8812fe39a348397p+036",
    "+0x1.1a97b53213be7a8a3b71b6e191e8ab12076906bd806fc40dp+039",
    "+0x1.19dcd95e2e31cd2adee7c799903c14e2f2917545d36b8dcbp+039",
    "+0x1.05b482aa581b526ac690c2192e08c61ee25c65b3071498a8p+041",
    "+0x1.056718d1a53ce62edc9c04405513e17457817f2dfc3e7d6cp+041",
    "+0x1.2a5043eef7260337297352515fd25bd29cf7e1c1d21282cdp+042",
    "+0x1.2a297e4d8c56d8fceec2b8c5d24b333f4a87ed5bed14d4a3p+042",
    "+0x1.91e9254cfa4de0e894110173984a5954fd812571e805bc58p+042",
    "+0x1.91d6a890fed7fd510c675e88bf790cb4cff8dab7f5576a4ep+042",
    "+0x1.06246cd78d6f3a03a893b39b649a39ceb6efc9b23186c198p+042",
    "+0x1.06246cd78d6f3a03a893b39b649a39ceb6efc9b23186c198p+042"
  };
  static char *cr061210 [] = {
    "+0x1.1a8671573edd7cd5a3b1ff309de59d844a054f24c8ee2704p+003",
    "+0x1.3a68e17c304704b40908783fd07383dac030b441b35fd186p+011",
    "+0x1.16766534b3ce667306853cd1bd1750efd616fb4999c12cdfp+015",
    "+0x1.3ddae17f983a7bc89fcddc2c60eb5051e3f5f5e1ac7c81b4p+022",
    "+0x1.13f608256fc71caadc5d73c8efa395fcc6a58b2cc4bfb242p+026",
    "+0x1.4c1338075893c4fd577481c8a08e474624ef38c2aa3ecb71p+032",
    "+0x1.2fc45041446f18a580b15265cb3532079a1b7d8ed8a62d22p+032",
    "+0x1.15fff1ba1c0f101af29fc9cf7887f2701d84bda98cc6bc08p+036",
    "+0x1.0f0b59b2b7a85a122a8507a11fb496cd0ff3f4bd4c1db898p+036",
    "+0x1.b437640859283cafc2c375d0e34c0d4b18a6a208b1b6a98fp+038",
    "+0x1.afcebae3b06623efdc9b24969b1f5ed89e27ec4508c5de26p+038",
    "+0x1.8f18d6cbe9e09ef887e4e251495ef6ec7ae0e6ccf554bd6dp+040",
    "+0x1.8d4a485834d3b66ae4c7c4ab3b7d77098cea14c7453133ebp+040",
    "+0x1.c10de37962fce4bc3f3096fe3c46167fb34f60cb4c9adcabp+041",
    "+0x1.c0292d23a00691ad44a43fbb30d7811cdbcd847abe304067p+041",
    "+0x1.2a82113521b9731786ac40d1c19397ce93722b68110ed49bp+042",
    "+0x1.2a4c93fc491a26b49ad90844e7a7bc985afce008a0ea0511p+042",
    "+0x1.7b3a6aa9ce868c6828db71909c67ee59221764c5c6a66416p+041",
    "+0x1.7b3a6aa9ce868c6828db71909c67ee59221764c5c6a66416p+041"
  };
  static char *cr061211 [] = {
    "+0x1.1da7a914cbef5f1fd11eefc571c9fc7756bda37e11915899p+005",
    "+0x1.d94c9cb0d05bbacddd82dccaa7880b6726e950bc907c035dp+012",
    "+0x1.da89d92576452518c9b955e52546898fcc334f3981c1e5c9p+016",
    "+0x1.f5dad17bf71be4327465ee383d6eb4aad71b05c2e7a4d80ap+024",
    "+0x1.c02a965cf893ed247c3311a9f48f62f914b0967732c94ed0p+028",
    "+0x1.014d20f9d9ac8b247002d4b7dfe76b87c5e6850ace8ba949p+036",
    "+0x1.eb378058ac1553151460505a3c0cecf9cfbe6929af1bb71dp+035",
    "+0x1.c0dd1e3c5327bb2d9f789d566fff3d43370025a7458461b9p+039",
    "+0x1.bb06d4d7fa5d882b0cd6b17c894589989c674c248479500ap+039",
    "+0x1.681984b28c91bea79e668797f9f666a2f9a16ca50f987f53p+042",
    "+0x1.663838a2ac69b9b94c00bfff3f5dd8cad85a95f64ee845bcp+042",
    "+0x1.4f68d46f498056f6ac5d4d8e4f77687973f8074b05b46cb6p+044",
    "+0x1.4ea004ec5c8023f24f28acd90478c47b9ee6dbad2c45aa5cp+044",
    "+0x1.813c887ab4fec21c96bcab839f70cbeabb1c191f79707b3ep+045",
    "+0x1.80d7271f2b8e1e30189760b0685321bf25424c43dad2a7dbp+045",
    "+0x1.05b93fc8b20bd6c6494979170cf37d4d29ad91f79562c1c7p+046",
    "+0x1.05a0d27a85bd9e31de974ed324db295c6d9c910d6a3ea99dp+046",
    "+0x1.5a5d8fb69af2358775e9d5349def46bf44fb1ed0bc462642p+045",
    "+0x1.5a5d8fb69af2358775e9d5349def46bf44fb1ed0bc462642p+045"
  };
  static char *cr061309 [] = {
    "+0x1.854ce01dd7f71e047974801d706ac80f87807061161a937dp+002",
    "+0x1.66ac4a305d8493892178696a4e16b9f407aed1eaed212cb0p+009",
    "+0x1.28ca26baeb12c489364ae904a4843eb56132aef315849683p+015",
    "+0x1.3325ab1717fb7df8b42b6c2cc435f7e5b9beb33ebde34a29p+019",
    "+0x1.4f118d6644bc82caaaa0ff21abb5778e8f9ddecde0d54b3bp+025",
    "+0x1.23dbb57cc26eb939e52bc5f3b554ced595c7421f17f6207cp+029",
    "+0x1.6f5287008ca87b3c6d492530429dbf37f36088441c0f501dp+034",
    "+0x1.3139afcda1e0a3c1e32ca1b07cac85f5a2a8f5e45c373e7fp+034",
    "+0x1.2967e06f3fddce3291022710bc02204ea0cf424d1c9f53a2p+038",
    "+0x1.19712e675618b3dda2b7f4f80864b9cb5c6df2e1e58dbd92p+038",
    "+0x1.e32457e0c74559248dc8461e371221524c138e5c94b258cap+040",
    "+0x1.d880101dfbae7a6084fef1ce16a495bb63739cee83eba448p+040",
    "+0x1.ce493bda37ab46a68ea913f71738b0f79d30327bb66bd63bp+042",
    "+0x1.c9ab56cfd82648a9f5602aa73aa8d9752e94d630f0d01a86p+042",
    "+0x1.14c4a809b9404727f5ee4249138bf25a1c185c325583a439p+044",
    "+0x1.138cb1b96601b9846e5574fd4981ed5b45291ba7e7a7f997p+044",
    "+0x1.89555f930a35d228e32d3f41fc8f98f8a725325ce914305ap+044",
    "+0x1.88b574b93300706150ec1904a6b30700962ce144b46d804dp+044",
    "+0x1.1b72395816b3a40b584e0a477e5607550c90d05997a683c8p+044",
    "+0x1.1b72395816b3a40b584e0a477e5607550c90d05997a683c8p+044"
  };
  static char *cr071309 [] = {
    "+0x1.7cf486297aefe0033001a48b077592b109d025b0c5b633ffp+001",
    "+0x1.a43d6387cc016e4c68dcc21d1952855998e554bd29150277p+009",
    "+0x1.b072e28286f9243f630b0cace51ae01ba824258b6e26bf59p+014",
    "+0x1.70a59deefd68952beae75f383f59fce3eae8a4888000583dp+019",
    "+0x1.e7d30a43d3805c18e5d0acaba667ca5c4791b7722cccb8d5p+024",
    "+0x1.145a492add8c43506402966f4d1358fa1ad1360743a1622cp+029",
    "+0x1.42701f7f59c0d652fa8350684740e17973375809fe517433p+027",
    "+0x1.08d9c93a02bf73c3eba023cfbf14a552a16ebd3dfa02f47ap+034",
    "+0x1.c0cac166bb3bb8ef662800ecde0d47ebb79566ba9c0bef4cp+033",
    "+0x1.8d512388e3f04208b3cc23456d702a4cff9aa72308e3ececp+037",
    "+0x1.78c859725baef8fc6c0675ca69d613c0208bf3b1d0d3199dp+037",
    "+0x1.39d84de9b9f3ba6435b5b23b031ae5f8b94eb23c090e030dp+040",
    "+0x1.330a3e502ced31fc21f3cc6ec5b9d1724b17a60d0050cf34p+040",
    "+0x1.288107fb162887e3313ee622d8e34b4a975f1d4a52a8c132p+042",
    "+0x1.258e96c2e5470c2864d7ba4da71bd9a8d8da5fa5917fa32ap+042",
    "+0x1.616cb7bb5d6d8bf25ddd5133907c9e8204ce3827f5a10ed6p+043",
    "+0x1.5fde17f23e2be78f42b7f0441ad08ec5abe7f6c3e7cc959ep+043",
    "+0x1.f5b3180a5dfcca1698716c4bc6fb9f1cae5dca51780a0886p+043",
    "+0x1.f4e5d9858c8c2403c709429ec0bcd4ad7bee04f115907d3dp+043",
    "+0x1.6bc930980e93d1e5ebe9b0057e99e816e26901163662616dp+043",
    "+0x1.6bc930980e93d1e5ebe9b0057e99e816e26901163662616dp+043"
  };
  static char *cr071310 [] = {
    "+0x1.31ba6fecaa49827a1abda6647f862f4743da984c24709b32p+002",
    "+0x1.16f62de1d39deb7da735435427c184ad8312b733698abd2dp+011",
    "+0x1.2fe1665b1571db2fa3a2feca8a3a3cd7514392c66259e794p+015",
    "+0x1.0f50722b6e5a8ac0564b06f6bd517c4b653f431bd31f7a1ep+022",
    "+0x1.3aff57f13db8c6fbea1da5498f52a07ae558246c2b38288dp+026",
    "+0x1.241515302bc56bbefc2656fbc6a62ed67d9d980cd8f97d08p+032",
    "+0x1.f188acc6f28fdf6be9878c8152865c2444a3cf3dddd3cff2p+031",
    "+0x1.4166dc27926cb8a5a01897154a478e448b4868711b91c696p+036",
    "+0x1.330b7a1d050c83bf68169a21fedcf8c6de0304718623eaeep+036",
    "+0x1.54d197d7720defa16b69a5f2865addbdd34eb9301da889e1p+039",
    "+0x1.4e8a1f829e3f9b64e0641e012769f7bb08185772735c4815p+039",
    "+0x1.afba941e1c2edd41c0c8c28d618f7d1dc3f4f4bd16129719p+041",
    "+0x1.abffdf68363f860ee5ccd89b3c96137a8117db27badeb63fp+041",
    "+0x1.5eab5b14522c4d338ca9873237e18c8c9c3914fa644549f6p+043",
    "+0x1.5d30261e4de0adf7ad631e62dcba10903f22cfce43d07301p+043",
    "+0x1.73f438e524e5d05592932104c760bc7922bacdd028d20a21p+044",
    "+0x1.7339c193e7055fd09524083879f64683d047fe416c8c86cap+044",
    "+0x1.e16e2ef281e9a52c09ed4cf70fc7273c7eac6a83c018e56cp+044",
    "+0x1.e1144eec53c52b9eb33a642355c9964f51158c753daa3a9cp+044",
    "+0x1.3e99526d794102686ba4c11d6c3fa74d8cc5efba25cc907cp+044",
    "+0x1.3e99526d794102686ba4c11d6c3fa74d8cc5efba25cc907cp+044"
  };
  static char *cr071409 [] = {
    "+0x1.f76b4cc0127e7d9b76e27534f6c30df15d0d8eacd319dcb0p+002",
    "+0x1.668f8c514ac1de72a33594509a811203d59e57c6bcdb4544p+009",
    "+0x1.36747b7e7f5c9d00cc1ec65400437ff358e2170661db84f9p+015",
    "+0x1.416615eb18d410e841a734777403e141dcf059bf73942cfbp+019",
    "+0x1.5b5dc11909a0d2c9ebcd290867f2c9db5dea651e67e2887ep+025",
    "+0x1.33d0e56516f0d7480651afc9595eb577786932d1dab479e6p+029",
    "+0x1.7de20216c9d0d225291aff0736b3109d90e0b1a74ab5aa46p+034",
    "+0x1.3ad9949287021f8c44e4a50948382810425f0f8a9ee24a86p+034",
    "+0x1.3a47a2246a4f326793908ffb30f0a83b8898f45bf4b08241p+038",
    "+0x1.288278d67d330d27826e8c2a4f8a9b9b90fc655a0bd3335cp+038",
    "+0x1.054daedc73df5f468d4de090e7cf5418bf84c7f85eb9dfc0p+041",
    "+0x1.fe3e707d0c090b875de36b067c64db8b0efcfd37effc9facp+040",
    "+0x1.02cd5d190cf8054b32024cdec8918243b467311ba9b578b5p+043",
    "+0x1.ffe25d2ff2dbdd0b1fa0eb45e254561d3e9d121fb1fa114dp+042",
    "+0x1.45c998a674ae2e8aa9585e0bd08027193ee68e2809b3a49ap+044",
    "+0x1.441919f3f74063512b65a8a3886989edd492216b156e0bccp+044",
    "+0x1.fad6d474cdff002666bd56a76415f643f4d70912901b3bf6p+044",
    "+0x1.f9b7d0bc1eb8dabb347ae7ff20d82d5861d8df4d62c53452p+044",
    "+0x1.ba84500e4abd3fdd506ecd24f3a2843394cda7cbba2ee2b5p+044",
    "+0x1.ba41fae0758fbed82b3a9c74cb30ad663eb111605aac9870p+044",
    "+0x1.d6496cb8522c28b27b4500e3ba9c5cb7648364e239b012d8p+042",
    "+0x1.d6496cb8522c28b27b4500e3ba9c5cb7648364e239b012d8p+042"
  };
  static char *cr071312 [] = {
    "+0x1.42c2be4b6b186e2fdea0dae398bbab03aac5f6b924642c70p+004",
    "+0x1.7118d2b655f74563d143c9d3bda9392f4b1e18a4627091ecp+013",
    "+0x1.9462bc73f2eb164652a408a4b0aea0483b2be1cc334ba9fbp+017",
    "+0x1.7938c1f9caf4b652186c51359bc1d213ad081afe71a2db47p+026",
    "+0x1.887cbf23f3c26a8c1534c7f9be7c490c3b041735b06779b4p+030",
    "+0x1.7f9e0af764c48e2605a980356dfcc2600080a2223710bbadp+038",
    "+0x1.7399d97f8f6d28307f118e690754305b43f6870369e4d113p+038",
    "+0x1.8909e174c911022be7c0000a6a98e378bbb5bcca76196324p+042",
    "+0x1.85736757b90b5f90e8efde2d3e0a9b489ad2384062ff2759p+042",
    "+0x1.755d6b8d3796aed6b80f9b222bf3a6f5f19a1851dc64a257p+045",
    "+0x1.73effa853ea414053e45e3dba55be93830d1f8c05aafd23ap+045",
    "+0x1.a81019ff6134fc5326faf7c581ba5c7c8ac38c8f02ffaea6p+047",
    "+0x1.a7493f3b1ce6fb4c5de635749a244627626db6f8846beedep+047",
    "+0x1.373b7962ef1074ec2f9777536dc829c74d597532be71915fp+049",
    "+0x1.36f2d07dbaf45fddf97fd72bda79c5a08f60e3a300d70832p+049",
    "+0x1.2aac062757899afe60e91ebe9ff71da754d65185a5ee2cc1p+050",
    "+0x1.2a8b1d09899adc6273100153694801c41972ced00279540fp+050",
    "+0x1.5e9df85df76cc2c8a06b620b14b58c08d3ca45afe690ef57p+050",
    "+0x1.5e8f7613939da6ee8d7cd1c10a3743098fd356673a57bd53p+050",
    "+0x1.9b7689d63fabe8f244b5f7a178d8fbdbb074d7936eb5ddcep+049",
    "+0x1.9b7689d63fabe8f244b5f7a178d8fbdbb074d7936eb5ddcep+049"
  };
  static char *cr071410 [] = {
    "+0x1.7321f2658663cab95cb14fe7901b781f78a9bcd590222ceap+005",
    "+0x1.458137b8bc5cb5c7da768663795bb77f2009979142a354c5p+010",
    "+0x1.781f514b1a8388b42a682796ee7a694c8787abaa9c190fc4p+017",
    "+0x1.8c37ac61e7672d776e333d6e68a46056dc98816a1e0262c9p+021",
    "+0x1.86364e91f5883a5de44c2cc95101727b754faa5b7e8d21b9p+028",
    "+0x1.883a0d745441c41949369d7709aba36011586eeb33bbce3ep+032",
    "+0x1.9e039fee8a08f46279d9c480f9c69b160c543fa2dec0e369p+038",
    "+0x1.6e6b822334cc4de760b77a3b9f41e8f3f67419a9c3c4ff0bp+038",
    "+0x1.8da036cf56a310687af2bfab3773419973873490c7aacb70p+042",
    "+0x1.7f79d25fb06eb574e083b7a5efec1dc8078cf31526e9ba44p+042",
    "+0x1.738e5b09a553d2b638ebf2b127ae80602cdc6c4ad39e1bfdp+045",
    "+0x1.6df13f52fed5b29033d1fe43a14de618c5742ea7572e72cfp+045",
    "+0x1.a2f82ca66d401d86072419c3d5a7fae4eab95be47e5126e2p+047",
    "+0x1.9fec2bc72aa4741ae1915ca410cb1a58c9be7376520f7ec6p+047",
    "+0x1.32327f31749e6cb19efee925ccb1769bfe0956ceac253320p+049",
    "+0x1.311645bef09fd717f508e6600fb98d66925d620ef725ee8fp+049",
    "+0x1.24bbef288b19e9df9b76c148317c2d1456c52c499e621ba4p+050",
    "+0x1.243b9de2c6d3b07e64a3c406249c9f2c116b9d817fa0b194p+050",
    "+0x1.5666419a7c26a489f6337038c02497981808bde63143f6adp+050",
    "+0x1.562df6d6c7eb78571cb214536e7576d7fd226497435c41c9p+050",
    "+0x1.8f19a8efd0a1e25b192ec28416e2ededd7e52f7142e12504p+049",
    "+0x1.8f19a8efd0a1e25b192ec28416e2ededd7e52f7142e12504p+049"
  };
  static char *cr071311 [] = {
    "+0x1.5cc5838ea74a860d5217e9b922d6acc426e7e27722fd40acp+003",
    "+0x1.43c0f32218a75fd3fd9e462f16086546782fb092a1053a5ep+012",
    "+0x1.563016e26a8ab55e039b205cac63506cd57e113c563bb4e7p+016",
    "+0x1.45e3a6910b7ae118904211c53c0fa0576d4dbc4193e1c4a8p+024",
    "+0x1.54538ef73976aa89e50f1ef31aa7386a3127f3b65b252931p+028",
    "+0x1.5081f918f1b9acc9d7de5ecd861889bbf6304f164eb6b56ap+035",
    "+0x1.3b6da658b20d1b07b68e3146e642e45de89102088d9cc9e8p+035",
    "+0x1.5663201e4b77271424bc5a2949903dbb8e4bad669a2a7be9p+039",
    "+0x1.50038a970d985b083b9d99e68ff1c057d893c4016aaaa1e5p+039",
    "+0x1.484eec0713b7f5c6f4227dc849480dba99d3d6c9e6852aedp+042",
    "+0x1.45bd62a232446f6ae93c1ed997709725f25167ecd1f8494dp+042",
    "+0x1.79afd2669d50bdf1d18428fa0e442785a6afd3e1d0dfb97ap+044",
    "+0x1.784557f57f149389c6429c415e0b29c9293a7f46eb7a463ap+044",
    "+0x1.190904e8bb42479871fe77cae63373607d1b0c80e9291893p+046",
    "+0x1.1882c783c3ba345be2d7b4e000c32624fac2376547ff3fb4p+046",
    "+0x1.11d32d12e17e3c724cc91873ada6c54d868dfd06de4ca6a4p+047",
    "+0x1.11957f9be9fad1bb78ecfe4aa5009d2ca12efa74e4547d38p+047",
    "+0x1.46bb1c26e611828f1a116a25618d69827458cecfd76cac8ep+047",
    "+0x1.469f75601ecaeaf13d1ae55d0b375105c117ea0aed05fe40p+047",
    "+0x1.88166fe110b83400d60840d71ba6a013c875516c2c44ee6dp+046",
    "+0x1.88166fe110b83400d60840d71ba6a013c875516c2c44ee6dp+046"
  };
  static char *cr071411 [] = {
    "+0x1.0879cde904af319788afeb05d5b2dd7046f01fade3fbb8dbp+009",
    "+0x1.c30f314327cdd67b3b014f3b3da8ab3da2ced7e7fe227025p+012",
    "+0x1.6961fef723dcebea41b0ab79dbd6e8b8a52b3eb992e8e1f2p+021",
    "+0x1.7edbb99577bb2b36a6e3dd1fb28bda9ec5551158be9bd4fap+025",
    "+0x1.6d79a534dc96baa3e8a5e4a840a6a2360e5ae7bc4dad359ep+033",
    "+0x1.7b8fdf69daa34919878a6def27625f98f1e048d7f4e7d193p+037",
    "+0x1.794c998ba3aba0d082e14c0a0b928e19d4c5ef65e1957fd9p+044",
    "+0x1.61e90fa20002f2d9707bb30e6183c3f5d95e03431f7bdf86p+044",
    "+0x1.7dcc7ee12c8e73cf5505710a307062ef01d5eff93b40f262p+048",
    "+0x1.76c2eaa1c4ba904ff3e7d7cfa26f1515d7c32d30fbbe877ap+048",
    "+0x1.6c2a98b09036c3280005a576cf50bed37153a84db1f3b223p+051",
    "+0x1.6957eea209b09a483174ef8252b63913bb98848368b2aa46p+051",
    "+0x1.a0be8168a136f1fbc6c95b601a642093b510ab8839b53683p+053",
    "+0x1.9f31f294208923d97f8e95bca969318e4e4182827a074cd9p+053",
    "+0x1.34822207d3b451b090821584453daef4471c18c4c24e9740p+055",
    "+0x1.33eff3799aef14d2378bcdac460dc455bcc31d14cb41bc9fp+055",
    "+0x1.2af9e9fcfb93c84348f43c1b0c5dce4ae3938bc531825432p+056",
    "+0x1.2ab71297e9b03cc9aaa4541c61a386e989791ba4d285b784p+056",
    "+0x1.62bf475309fdef1311cbca8fb837be14ef3e5eca872231dep+056",
    "+0x1.62a17a42e3452c9f43dd3a3182f8d99c3442da56643d3bafp+056",
    "+0x1.a6914c4bea5476373b783aa1fa4a68cc649c6d5bef940c64p+055",
    "+0x1.a6914c4bea5476373b783aa1fa4a68cc649c6d5bef940c64p+055"
  };
  static char *cr081412 [] = {
    "+0x1.910a7561ee8eec3bcaf51675c40b4c20c352ef08b16c84d7p+004",
    "+0x1.872a483b7656c1192099ed6a0c68bd5d72c4b16cea18886bp+013",
    "+0x1.c3413f75d809bd9262c716fbbb276021dc038fcead58424fp+017",
    "+0x1.91c3469f6903274a121cf7d250773e4db251f6c6dbebacd7p+026",
    "+0x1.b56f67e5105e458b550db897c3cf95e3d45954ad107a4d4ep+030",
    "+0x1.9940ade07bdcbc6d75cfe983e92c8878de9ea8143b0c259bp+038",
    "+0x1.8b1fac8e2a109f1c976428e849ec6b2bbf24b4012064c7b9p+038",
    "+0x1.b65da529dea629f11802f290b174afab0159477e49a9fb09p+042",
    "+0x1.b1de2d6c6be95ae2b29f3eb4197117991ff3a699dddbe3a4p+042",
    "+0x1.b85aa369a7635fa692a739cc429adfe9715101c6fee0421dp+045",
    "+0x1.b66a8d71a2504a2f2b775c76481bc67e3259190095f6980fp+045",
    "+0x1.0bf7b53632ecf849365aa6726b95e8ab03308d5d4f17135dp+048",
    "+0x1.0b61fa33f268fa8db14ebbb6dfd3b65b983356bdd29d0b43p+048",
    "+0x1.aea0dd3d94b579e44f41fdcca3b078308ba396096061309bp+049",
    "+0x1.ae2256d6126f060f208729d112a35b5326205ae4299eed78p+049",
    "+0x1.d48fcfb1f6bd1e5b0adffe23fe2df8ae8fe29d620b8b0865p+050",
    "+0x1.d447c2aa1320f817aad4903ca8d6e86dbf9ed3e8cdb3acf0p+050",
    "+0x1.503710ecfe971a05d69bf1d5dffaa6fcf42b5536eecdf9a4p+051",
    "+0x1.501e0c91055723bba630363149ba35c9f717a87f344eecc3p+051",
    "+0x1.237effa2fb71a9186bba4e80e2f9cd434ed3c9719ee71555p+051",
    "+0x1.2377179608545a6937fce3eac0a15655aa6be0ab7a10b7c3p+051",
    "+0x1.c07128fc62dc881b4cfc2eb72e965d1768aeebe4525c10e7p+049",
    "+0x1.c07128fc62dc881b4cfc2eb72e965d1768aeebe4525c10e7p+049"
  };
  static char *cr081510 [] = {
    "+0x1.84b6127955914c9651e89670aeabf076dd2d11c0f8b270acp+004",
    "+0x1.598c0816a6f91f53294f2d8fd423a4f74436a7873d7de5d4p+010",
    "+0x1.11edc766390af455b7ebe5ac49a165a2e42d1ad834a7c97ep+017",
    "+0x1.6fa4843e09471f63ceb0af2d85faba11b94c2be4eace09a3p+021",
    "+0x1.261d15d16f62eb98ca24a3fb1f12660c4991d2390a76aacep+028",
    "+0x1.69f7ec40fe4befd171e83d3f6df79e55bf81479bfb7b8e8dp+032",
    "+0x1.41bf81477c54fe9eba234391798937f07b9a516052aabf49p+038",
    "+0x1.0b16aab2c89f17eb0914fad39d9e26cf44df50513255600cp+038",
    "+0x1.72c6c0da773b54b4c7f16fe2c2a119d7e532914b5b955b91p+042",
    "+0x1.5e5c8017781517c5c76f3b2161aeb9347ed5f8d5251b14b0p+042",
    "+0x1.b12ee738dc55d66cd69113914b9daa223545c98ca1a5b35fp+045",
    "+0x1.a6d75998fb1602e143301e2177e2e52119cf370812122f57p+045",
    "+0x1.36cc479c867a49caca10dff5536d4f639ed3c7696833f254p+048",
    "+0x1.331baf6b574430dc9a582ca873a7885a7ebd950d725af0dcp+048",
    "+0x1.29c8a055510c860c517cf76b39f483c227a389bd970e897fp+050",
    "+0x1.27ec05d29b6cf2cda912385b796118ce34ba1629e330b845p+050",
    "+0x1.86c91c032dd9031bafb1353601ee46cf67034ed1f37709b2p+051",
    "+0x1.857ed3c3634b6aba37efe5425f5bf2544d751ffc2eb39f06p+051",
    "+0x1.5b58ca9faaafb14b4c6205dac6f7d703dcfb52c6bfbb2ccfp+052",
    "+0x1.5ac892229a58e6f2aeff92edaafa565f9f6f39b2efab804ap+052",
    "+0x1.82fc622ca1256da271019df7d3916c822c5e56b261742babp+052",
    "+0x1.82be30f4b8a5bc819a037e434b607deae9e8003bc21ac062p+052",
    "+0x1.b8ee7fd866dbc77814d577fb1e260e5787ef20fa4449efc2p+051",
    "+0x1.b8ee7fd866dbc77814d577fb1e260e5787ef20fa4449efc2p+051"
  };
  static char *cr081511 [] = {
    "+0x1.7d25c39ba73b4fb7c4847402674ceb6dd2000bc5791a2a01p+005",
    "+0x1.1982bd72c6688f8cc5e67985172159ae05c8c5f8f6c8d4a5p+011",
    "+0x1.cd25b83d496d2a6f0c6a89618640366470edc2849d1256e8p+018",
    "+0x1.1e435f30b37dd29878f7adb881be4dd7abb9874c18754cb6p+023",
    "+0x1.e0e4dfefa0b566162c6d03d3c0a94884e64aa46202a7dd12p+030",
    "+0x1.182241ec87b0e9a73589344c2b0cab1d177eeff76d82505ep+035",
    "+0x1.f4f969f58da335746c9170b1bd519d0e2769ac28631942e0p+041",
    "+0x1.cdae56152b70fc3aa52eafc3810f03acececf3e8a1bc1b7ep+041",
    "+0x1.1aa7e167ac6116b4313c3c31eadfd721ab5b609dbbc05e8ep+046",
    "+0x1.13d33ea93fcd0c12bd6aebf5603af64eff62ef0318562b19p+046",
    "+0x1.344f8a24bc6a6ab3e2d40783699f947f40986832fb0bf9d3p+049",
    "+0x1.3113a28ad4742a10beefc4801d4a270064249f86b928cf6ap+049",
    "+0x1.9b9ad6d4e14ca614ad94b947ddb05bdd41bd3967dcf1f11ap+051",
    "+0x1.9970ea24aa235406ef91a86352b6774735f0a53deb1d9abbp+051",
    "+0x1.6ef8fef1d05b90fc0282f4a8329a024e6fe5ad3401bcee5bp+053",
    "+0x1.6df2629cce8104cd7f15094764a11e053ac58f8edc985f6cp+053",
    "+0x1.c108ad21d39aac33de02ce5c7b3f2ea1388f2da38f61745dp+054",
    "+0x1.c05d9ef9298899d57e3af6edce4bb878a88d02acbec3d57bp+054",
    "+0x1.736a91215262203df9715a134fcdb1e25049d4f464d969f5p+055",
    "+0x1.73247883d6f602456ff1e6388d65389f675c862e5228ff16p+055",
    "+0x1.80938c1f8d4ddc2e41dd6600166d19e813d2faf124c17970p+055",
    "+0x1.80776f7e6d8150ad84a3891f6e315f0db503701da0f68368p+055",
    "+0x1.8e9d8c3e6cba48403235ce78b83f7a0422e52abdfeeb5838p+054",
    "+0x1.8e9d8c3e6cba48403235ce78b83f7a0422e52abdfeeb5838p+054"
  };
  static char *cr081610 [] = {
    "+0x1.62234bba562dc66f721b6df697ced620a10d0bbba5024eb9p+004",
    "+0x1.954708dbe7af9e6080c447f6fd472b98a5ed6cf2dd41d8aap+011",
    "+0x1.2ebb28fb5da20ec8db43527760ca0a2e5304ad2627603055p+016",
    "+0x1.5043b00106998cbb0f50fe9528312f72c203ae6fa8f85ecap+023",
    "+0x1.93808f5a5054016a705fd99f1d22fc71ddb75158aeaf836ep+027",
    "+0x1.5e9b53b7612e1c3a685c838d4a1e78cb16d1aac551b51abfp+034",
    "+0x1.90e0c848f9e84d97957bbd0b3639fbb9bd05006aeca2bbeep+038",
    "+0x1.7ada634e3edb7efaa4c4e58e07ba97a276dc93f9aa7690bap+044",
    "+0x1.427911acd54e615007e09dd5b79c264fcf3f33303e233c16p+044",
    "+0x1.9934c2c641464b545d24cabda7e5464da60033daa7b9d96bp+048",
    "+0x1.85787d439d1c481812a6d2ab16dd05f9478dcec9b21b345ep+048",
    "+0x1.bcc3bd2a85e5461b596f43a89a34267d9a30a947cba37069p+051",
    "+0x1.b358735007ac845dc2d252d5a54d305b8e129cab97eaf989p+051",
    "+0x1.2a503214e81f7ecf446b0000065914ce9fcab178ad94d80fp+054",
    "+0x1.27229edf126d22d0e92216644f9360474b96300709df2ca7p+054",
    "+0x1.0c055c820a28c778e088224e6fbd68fc5a497bbce10782b9p+056",
    "+0x1.0a8033a04c808ad904887f9f019873d062b4ee1bfb9a08f9p+056",
    "+0x1.4ae893738a55ef80b059f3b208fb380c86b2dd4db1816b18p+057",
    "+0x1.49e8b2db5c6b43723cbede3c21d3f313152f3e7b52e49ff1p+057",
    "+0x1.1486ab5213d55f6bc66d44b8d402a2c24cd25e45c27292d1p+058",
    "+0x1.141cbef3fbe57be5eaac6d70a3f2acd24cd47d3151a770ffp+058",
    "+0x1.2193b66413a8fefae7b9f3487aac091c98a78d80c94f9c89p+058",
    "+0x1.2168b6fcd6893d23126e7f7b4e1eeaf80cee4ab863c55fbfp+058",
    "+0x1.30d87511d0fe3605bd101122d9a83351ac0efed696ef1ad1p+057",
    "+0x1.30d87511d0fe3605bd101122d9a83351ac0efed696ef1ad1p+057"
  };
  static char *cr091512 [] = {
    "+0x1.31de4b88da68540dd2ff8088608b1de2cc1ae69fc43c9cabp+004",
    "+0x1.474492b80554c93e2028a09c26988096e5a31ebe02e9ae53p+013",
    "+0x1.1c98afd1499996e29297487693383188ea14670bad639ddap+018",
    "+0x1.49d2b375ccf2743a8ef40517b588694824938cf9c574b2efp+026",
    "+0x1.1d73aca8044214cfee493f3a4ba550b1cca6a4d9acbc63f5p+031",
    "+0x1.57a9fb2d261571e6c9b85b479a400345a4cb1bba839db353p+038",
    "+0x1.3beb45a35ff0b7d0478cafd219471cbd3dcf67ba11e731fep+038",
    "+0x1.204d014b6da4e3cc7ed78a2b4a893e591077bd6bdab96e37p+043",
    "+0x1.19d81b495f9425ab4168915ecc958aa91bb2eea90b08dbbep+043",
    "+0x1.b81acc28b8fb7cb9478fd1fa441a263c924465556b7114fdp+046",
    "+0x1.b4118fc257a87ed1d588c567e110f301a9db3434894b3507p+046",
    "+0x1.8eefa8ce5ab514c4c57f7a5be13bc6424ab0dcf05704ec18p+049",
    "+0x1.8d2640e2a81751733acf309162cbceb455c6fa1bb67916b4p+049",
    "+0x1.deebbe19855fae3c98dd717e4e645293188b5c75ecfd36bdp+051",
    "+0x1.ddc71cf610ba84145782f248358a395799b0e60139b861e8p+051",
    "+0x1.8f6af7f14ed094472d9823cf02f4a3cc1dbbc5a86d78a895p+053",
    "+0x1.8ee46d589ee3d3068a1d4ede9fddecd53d7add701bca94a4p+053",
    "+0x1.d39286e62480468dafd3c71d17aafbff41697a847651865ap+054",
    "+0x1.d33cb54a7fcd92cf130cb73b15c4c8fe3e6949e644911ae2p+054",
    "+0x1.7783ebe23559cee1f49daf174c9dfa4acf27506e77c82de5p+055",
    "+0x1.77613b8059c03d05199b205c4a303d30947adbe7855ea780p+055",
    "+0x1.7d5d697b8c80462b23f6d9dd95c5b178e1d7c135042ed93ap+055",
    "+0x1.7d4f983a512cde4c07441c7c0c2175a86495af1775bed110p+055",
    "+0x1.87d9ef41b17bb59eb457272afa213cc636e99d2841daf0a9p+054",
    "+0x1.87d9ef41b17bb59eb457272afa213cc636e99d2841daf0a9p+054"
  };
  static char *cr091612 [] = {
    "+0x1.4f04f5dd37c1cb407ebe323a8282442b40d98b101a05dc8ep+006",
    "+0x1.00b8016e443594e65836b2dc19e3553eab279b95346ccf88p+012",
    "+0x1.6d5a0c88cf93b353f44a1f62f345a3db1bac266dba533999p+020",
    "+0x1.10397e7827514681e916af76158bcedced6c9552d1dc0852p+025",
    "+0x1.7843e8e17cc5817e9d63e4e30a3990cd9cee4252a94675e7p+033",
    "+0x1.0be9f49c7f0bac98dc9096461cc03222db6423e8687bbc04p+038",
    "+0x1.83e106359f1cde670e834346038916a6707d6c37489f3e92p+045",
    "+0x1.6d1e4099705a915d1d815f9c2022bbe602ecc73916c66a41p+045",
    "+0x1.0dc77d2cdda7883a6610dec533b5c15e57d97187675fa2ffp+050",
    "+0x1.08fa39a2407409f83bae48645700e2ea39f825d739d21676p+050",
    "+0x1.673ff056b098f92ef239df9ce81b4522f7d2cd2fea0aa716p+053",
    "+0x1.64772bcfdba5db81b351e2a7c075fe0fecc9961ed16768d7p+053",
    "+0x1.2655d3bbb20e5441e61e8dc998cfc27122a395f469f2f9acp+056",
    "+0x1.252ca365a447aa43f4271e603c08b9d77cfd26751b33dbc2p+056",
    "+0x1.46c895a15ea2c854d4d25d25e57ab5ad4f604b8a3fbbb343p+058",
    "+0x1.461398b366a25a78f3cba8fca6deb93f815f3a42297bd951p+058",
    "+0x1.ffe26a17215721d97ccd3953696d9a6915e349630aab6bf4p+059",
    "+0x1.ff42c7f5d405bd67185b931078f9f89d29ccd1faaa878da9p+059",
    "+0x1.1c631c627748f679c5d5e5deb726587a9924d7a9e504583cp+061",
    "+0x1.1c320247a2e8f54e127eb50f72a9d861f53cd836afee807ep+061",
    "+0x1.b4b6cd3fd2d8f0aca575895ed3344b8170b9887c1dd7769ap+061",
    "+0x1.b4905f462c9fbfaa3d9624858abef105992a8874e62ed431p+061",
    "+0x1.aa31c92ca813ea24c680152297e6c6c58b51456744522bf5p+061",
    "+0x1.aa22f11ce7529a55c272387529d897ad23607c645bbbb345p+061",
    "+0x1.a4f6f070cae66f421d063abb3572d22bf2ee154de90bcdbap+060",
    "+0x1.a4f6f070cae66f421d063abb3572d22bf2ee154de90bcdbap+060"
  };
  static char *cr091710 [] = {
    "+0x1.14c2aaea0ec67953b6ba1a652e6217fe6d24da8927230b4fp-002",
    "+0x1.57a15beed3cf087dc589a9f186edf5bfcd10d93eeb62cbc2p+011",
    "+0x1.a884ee292e4e35d9ca3a57041da97000e8c5f40446152e85p+015",
    "+0x1.dcebf0a8e6d9de907a1accc95ab7b4e07922fc01caf6d1e7p+022",
    "+0x1.52cc2cd89550cd92929b624429f0418eb7c7f31b79f67ae8p+027",
    "+0x1.ef145bb8d5738be0e6a98a58c86d7b71f5fb97d06eb881fcp+033",
    "+0x1.56207bf24c1f36fe4b02bc19c873d3de7d24f45c60c45d27p+038",
    "+0x1.14d7bc0ce03adbb7e40807a2458360315ce4192aab9acf5fp+044",
    "+0x1.b3d5f0f2868688d1419ff01b608aa35a13313f1f420641a9p+043",
    "+0x1.61d588e4bfd5434237ef29e788c28e2a81e7ed7f8cecfecfp+048",
    "+0x1.487c01226c8633d0dc38303a95d799087cbeac23110e2b30p+048",
    "+0x1.d6cc00197ddd12e9b3ff8a86e09349f11e2e0599d17b69d2p+051",
    "+0x1.c7ce72518e6927f9e06cf9723202f39a18a0c63436162a2dp+051",
    "+0x1.8775fbcd4f9a584cea7e764a4a070f89cfa62fc1ea85bbaep+054",
    "+0x1.8117716285a2139508e1ac6a318e6155f0961b70d9dde558p+054",
    "+0x1.ba984cda6261bff9dfa8d3f3b001e80332584a9462e9c01bp+056",
    "+0x1.b6a538cb38f8a608e0dad70ab29549d5cf4de60cd8b0695ep+056",
    "+0x1.614dc055c7c68352590ef03f9bf086ede4bd1dae456118a5p+058",
    "+0x1.5f8800255aafa37d318c2abe15633671cdad4001d816c960p+058",
    "+0x1.9019f15ae7a9e60b14ce962dc3e534d198157dbe9a59ae41p+059",
    "+0x1.8efde9db688fb39c05d952b84b0e8b029342951a7e566bfap+059",
    "+0x1.394829a889b53831ee6afd0e06675570b5525566e1e41527p+060",
    "+0x1.38d70415ed5dda77705f43ee5ff2b38bda92215fd9e74f6ap+060",
    "+0x1.37fb746d41db0de531d113951c4cc9819a1848f280fffb02p+060",
    "+0x1.37cedadd04360185bfb5cff4a92f3e0a35f2b3b02f94168bp+060",
    "+0x1.3c346aca8cc800aaeeff2a7746415e4810c508961aa157bbp+059",
    "+0x1.3c346aca8cc800aaeeff2a7746415e4810c508961aa157bbp+059"
  };
  static char *cr091711 [] = {
    "+0x1.dd58ccea140d9851688217c383ab5889e50ae30bd1df958ap+005",
    "+0x1.12b81d5165a463b658118ea4792e78bf2b8cc7099e0dbc97p+013",
    "+0x1.04730ce009a32029c050edc7f88c3689091972f09cade059p+018",
    "+0x1.dc3adfa0aff15f67cfb63ce3523b8fa2d9c80e7c7dee3c2ep+025",
    "+0x1.50f4c904bba1e4bb4e993fdce72711229452032e27e575a1p+030",
    "+0x1.eb7c0e031c59d3c749c35869bbb665011f6073f44ab6826ep+037",
    "+0x1.4eb2a363b46073f08a8c6075c34fbf91b545506b653f59abp+042",
    "+0x1.03abd12474d2bdbb63872ed33d752f95cac78fd22d00a620p+049",
    "+0x1.cfee78fc967c66682fafcd439484830e510d5d17d28b77d5p+048",
    "+0x1.539a7de5d80b113da0913e15e26b8e6cb3928b82650296a8p+053",
    "+0x1.48253fb0400fce19c7a5cab59d7e0fae71fe4b474eed5d62p+053",
    "+0x1.b6727efe25904f8cc1bdc1f38fc6a8304d74d025c839fdfap+056",
    "+0x1.afea2675be831ce8a454317e4e8a6a25acfe8148976296d9p+056",
    "+0x1.5f3996d82af8c8809c97af296c80bbf0a8f71e228387d1c6p+059",
    "+0x1.5c8a8efed09b024775630fcb3881d2ef2d4d5faa3bd58986p+059",
    "+0x1.7ec7b8639038b8240724484c8bc63e889812aefb3b2330a9p+061",
    "+0x1.7d2ae3c8773a2d3cb47006d48bfe66dae93a3ceff84cc657p+061",
    "+0x1.26f50290411325c4d830f322344a04331576b9def6205af1p+063",
    "+0x1.2641335dee6be08ec77a0468a07a88b7a6b6d861fae1512dp+063",
    "+0x1.42e95f95b2c87ff8c205165695516313d054757c8edfcf25p+064",
    "+0x1.427c103e3ba5b55b64af285fb7b57680d28f83e7ec3a2b3fp+064",
    "+0x1.e8e5171dd143c1c7b6c21a103a15d7ecc5a7fe92ec9b155ap+064",
    "+0x1.e890892a50292ba6db8cf0cb7a1bd0939358cf1fdcd6f6e6p+064",
    "+0x1.d686a7ef153a9a9e3d05e839fd221e3e0556c25a9808f16fp+064",
    "+0x1.d666671de1bbbd6c57fafc015ecb743717481185006cf921p+064",
    "+0x1.c9569e92ad3419330cc8ae0cd23ad565dbb2534cae0dff7dp+063",
    "+0x1.c9569e92ad3419330cc8ae0cd23ad565dbb2534cae0dff7dp+063"
  };
  static char *cr101712 [] = {
    "+0x1.c9297c7c15b0c1713d62e895c598e70e80e16572a5f08a99p+006",
    "+0x1.33ede1d338cff5462fd218b73d4b0d1827be839b5aaf62bcp+012",
    "+0x1.b479057c3234d1eff6c4935d3a0bed8ecfa11b6e7666a93bp+020",
    "+0x1.786629ff0c30fd6923cd805b011b27917797b685342af5cdp+025",
    "+0x1.bfff7812d5b060831b3e7ab5c8d6dfc8e3e57fcfba32767fp+033",
    "+0x1.75b63f124e366b2d41a119defe6c148cc49ee9f39e216325p+038",
    "+0x1.d2868870586470ea25e64adc5eed8949ba01fb0f5199c2c5p+045",
    "+0x1.adc6c76f7ec6f25a3139ab47f61582b1da42e85c8eec1a28p+045",
    "+0x1.79963c5ea88b57257857d8561dbd538132842f5c6ce14d21p+050",
    "+0x1.70ac91b314df80f775104049d5158b827639290e2b7e5463p+050",
    "+0x1.239608596fb01a0c7f78e9f4c266d4d4c19d544ad39bf1d0p+054",
    "+0x1.209da9dee5d85a6de5065dcf140c710714d4a7fdfeacc918p+054",
    "+0x1.14018de842506ae115638417f473e386d48598d040b9d754p+057",
    "+0x1.1292b56ae943e779c7eab6687b910ef498ef09c8532368b9p+057",
    "+0x1.631a44ba3b1e0eddeb655df9f7f3b9a52aeda46b18d8808bp+059",
    "+0x1.6213ee365b1ce79528cb53d4cb3b41fc6f89e95f1e627967p+059",
    "+0x1.45d751919e282de6e1280b0c747496a4f3b466ce08396fa0p+061",
    "+0x1.454bcbbd17767a0971f7e1f4ac2f0d670e918d547173ea69p+061",
    "+0x1.b2024551213161c59a5b8e82e5fed2680d5044032e33a850p+062",
    "+0x1.b195ab261c39e57d60a45e465b4bf835e438c1d58e3bc8dep+062",
    "+0x1.a0c242305f83492353f3ac5b3835ddd456a1e2d86ccee133p+063",
    "+0x1.a0870c628ea89555cb929cbcd8c340205d011bf54eb46736p+063",
    "+0x1.1617f767c3cfa4b3d43172fdf815c214dd41669cdfc87e63p+064",
    "+0x1.16037974a1dc95951a077513947fb99bf9a601526b4d4a4ap+064",
    "+0x1.d6ec15372e09e99be19d3135378ad190a833e7e05213526fp+063",
    "+0x1.d6de4d74feac68f0e988bdeb97c6bf1d39371c139dd499f1p+063",
    "+0x1.86cca09110869dd803ffd6d94faf1b80f6b152a9003e4351p+062",
    "+0x1.86cca09110869dd803ffd6d94faf1b80f6b152a9003e4351p+062"
  };
  static char *cr111812 [] = {
    "+0x1.917f9c99af8d921fea4372dd870ed8f5353b7e6cc5ccb0f4p+006",
    "+0x1.238a1a325fa00c8ca2990c139bb39cfd3eee5c23c4b3821dp+012",
    "+0x1.93c0a6af3408846fd9db1a6507b7b239c07042fca25cc888p+020",
    "+0x1.535e75432af0556db36751464468b259df9bd54904c1af16p+025",
    "+0x1.9f8c83c4df1c1e0c6883179758652857e73ea364d335d862p+033",
    "+0x1.502ad89cbc4c8a5bc22eeaaaf228537c955eaa81cf62a2c2p+038",
    "+0x1.b07bcb1a1602360037daadb9526511d6b03ede799fa5ca5fp+045",
    "+0x1.8f0240a8d707fe30bb72bbab52ca4c9cdf56b4eb8854734dp+045",
    "+0x1.53dc74dc2338b98d3ed945a166f240d493e6f2acf0c44685p+050",
    "+0x1.4b59b42441853d549f4bc51efde8f2bb187a45a0898c83b8p+050",
    "+0x1.09c298098ba2cff5d3960645bac526568bfd9e257a5bb5a0p+054",
    "+0x1.06b25a7c6b93600034a33d78d6c5796153351befe0911446p+054",
    "+0x1.08449745dd57deaa309068ecfe8f4b42671d083531e2d3e9p+057",
    "+0x1.06a01986758d1e0a194aa1bc8efed48c1bfc25beddfc5ef4p+057",
    "+0x1.7136c660d97213ac20db6077b562a6a3d0aad9a3e205c525p+059",
    "+0x1.6fde60a3f6817bbe67881365599a0ef4c08e34cc982d4eb9p+059",
    "+0x1.7c54e4b448b3e762f77bd8f75ff5746d55886b786759164ap+061",
    "+0x1.7b7b9261ea17e5ed6bb4bb2ba3e614e0d2e8c7dcde193219p+061",
    "+0x1.27218659bff6afbb90dad47e7d28d2a024cd568dda93a87dp+063",
    "+0x1.26b86d77f63f8dea4de1dfa5ec384148f148537ed1c1fd26p+063",
    "+0x1.5a29ca76a303b77816bcb50adf04645f2ef3c051330c1b16p+064",
    "+0x1.59dd8a15148310904f0a008dd980d4f6419db44edcbd78bdp+064",
    "+0x1.2e27faf4f1d8c8a148290a08e2670aa6875cceb9f5a203e1p+065",
    "+0x1.2e005baa63f3406a84a531b5e855cf96dab3b0b9dbb3046cp+065",
    "+0x1.7928d360c30905b88f1987fd1933587e317671430e65bff7p+065",
    "+0x1.790e19f11a4f3204614ad3aa33c11d431e75b090b5ec121ap+065",
    "+0x1.32c5bfd7e2882fb0d8ed257b3d5b6b1744ce6aae15ac1302p+065",
    "+0x1.32bcb9de3df3f2ddf8e99581a78c63310ef04dd98eb9309ep+065",
    "+0x1.ffca6154a3a4c106d0b2951620a5f5e2549f3aafc5c9e732p+063",
    "+0x1.ffca6154a3a4c106d0b2951620a5f5e2549f3aafc5c9e732p+063"
  };
  static char *cr111912 [] = {
    "+0x1.f5ce0c14d3221c23626e0b018ceec61c3642bf7c1b2a706cp+007",
    "+0x1.13e5966a94b50d2550607018d9278168e168e586342a04ffp+015",
    "+0x1.676ce98976fed8d6c62a706c81bb6abb2bc50665fe35ee96p+020",
    "+0x1.0015b57f4a33d010227c7bb1cb9e18485e22cedd7f7fa401p+029",
    "+0x1.b8be21c97cbbd313c6320b20142d45ba8ad6ebef8db1ab57p+033",
    "+0x1.070b4fc1de005f9c8e27d33060f8b86069304f9467a9942cp+042",
    "+0x1.b573e897457540f0839553afc059976ceaf02f0fe659556bp+046",
    "+0x1.122d4a86713423067318412dd436064ec787ca438185423fp+054",
    "+0x1.f83d00aedd1ee2b5e4abeed2cdfa838cb07e7a68b23b04f6p+053",
    "+0x1.ba5ed0ae8527b8bd51f024e22322221f4103b6b43007415ep+058",
    "+0x1.af25b5fb885672c89c36c1817f2c4d9e8ec5240e585e843cp+058",
    "+0x1.5e5fb08fdf4e3db79159c200d1749a92f2230966e79afc8cp+062",
    "+0x1.5a5e9d50b1ace1db907852ba3177e2cd1484c5c8b9ea1795p+062",
    "+0x1.5c8b7cc1271c28498660183796d8e780c2996e37d79186fcp+065",
    "+0x1.5a6ec87f24497efbc7e1dde4077ea080de6a23cd4b3eae29p+065",
    "+0x1.e23ac8c02d39b18aab9c6aec3cc4abb089276aa5aa004ea5p+067",
    "+0x1.e089c3e39cedf81702554fe31031590995b8e37a3a8e53e6p+067",
    "+0x1.e7cd1583152f26a285a9af3c624097a279f786e346b9b133p+069",
    "+0x1.e6c3438d5540c921302def020810bdeff1f3e6285d9b14c0p+069",
    "+0x1.7111e1c1ad14cbf1c1ec64826588ba9eb0f2af5f7d9e104dp+071",
    "+0x1.70955e15750e2ed636bb775b7ff842e11429c433d5c55178p+071",
    "+0x1.a36d6340ea869ba4560bee7be2b2e76eaafbdeb9b70aeb40p+072",
    "+0x1.a31639f3888b9bd2934463790ee0d390a7f4b0f8107d6635p+072",
    "+0x1.60ac1ba98874351833d71f8e1741981e220c4940c4c2763ep+073",
    "+0x1.608092673fdc9e1bde777f9510f403b4046dd4525cf3d7a5p+073",
    "+0x1.a59614e91de435dd14a870c2b83c8169f1fe247a9833c220p+073",
    "+0x1.a579f6931658f6265fa3c5fd0d3f6441c8f648d272e40879p+073",
    "+0x1.46584042f4154da709032ea6764ec649f7ec874f375a03c9p+073",
    "+0x1.464f34024ba4572c174dc0886ceefb1ec3bc6e40de340f26p+073",
    "+0x1.0097366d33fd92b27192b6a80d367e3ddf25d890dd260222p+072",
    "+0x1.0097366d33fd92b27192b6a80d367e3ddf25d890dd260222p+072"
  };
  static char *cr112111 [] = {
    "+0x1.92d29bc17231b707a122a5baaee46e1867bf25321d58f877p+005",
    "+0x1.c21be8ba33bd842159bfb69ba9a01607132ccc9032320bb9p+011",
    "+0x1.786057770c1da0059a1ed83c256f9d770b10075df28881c6p+018",
    "+0x1.a359b5967f74e123f77d3f64fece5310b35d5e16e86a6bc3p+025",
    "+0x1.9eb425dc87d3314521b967a8bdd12c9246ee940911bd9dacp+030",
    "+0x1.60ab45e1e640562617dd6224bd23e2b5d64520b68c57b6d7p+038",
    "+0x1.1c14ac3cbdd504c5b8009a393ce6500bc4541f607498666dp+043",
    "+0x1.6cec139cb8a5d106972248a091c4473683a829a47bcc7581p+050",
    "+0x1.1c0c3694e46ffae012052b8cc33671efcc8d5d64b190e2e0p+055",
    "+0x1.8895ab6bbc09bea9fd90fcbdc0dcf98ba2b0ce65479dc928p+061",
    "+0x1.51626ed5be12b67221f388b9aabf75b8277e0c4e080a7eeep+061",
    "+0x1.2250683828a969064f15978aa7e4981649156d27df70a5f1p+066",
    "+0x1.149d5b1ed1a5a864b62572c5c8a0c3bcc78468deab77df8cp+066",
    "+0x1.b83e4672fd73aef7e3422c83dd19d146bca43182c41714c3p+069",
    "+0x1.aea06cd109d44dedf0b45336921ec1351b10884f1dfb601cp+069",
    "+0x1.a9fb3f3ab31fccfd5417800b2861252ac309d187115f197ap+072",
    "+0x1.a4f544662409d56139374bea0851d68c1f68ac8a52306b74p+072",
    "+0x1.21785160d963bc07604d3c58f30ae9035687185fff33bc37p+075",
    "+0x1.1f777a4312f0c7f412af4a6694c1a2c91a6a4d0e197b8276p+075",
    "+0x1.21d424e3e7bad8fe23ebe285306b10744aefefa349af8174p+077",
    "+0x1.209900cbcc35e066ed92a7bcb9e5a85227342445bac951abp+077",
    "+0x1.b4ef36c3f225863c7ca642dcf50de01c98027842d7a6b765p+078",
    "+0x1.b3c6439cd411a714f90f76ea39a17564d324939a0359dd9cp+078",
    "+0x1.f1b650b39e483c18f454347b9f03c6a264ad733734dd1c0ap+079",
    "+0x1.f0e441edf6876ba6669b7cbcadf9541c02c6dc552e6f0501p+079",
    "+0x1.a5fbaf78192bf2ac44d10681e9f8b7a9d977168a9875cddbp+080",
    "+0x1.a59124505f2fcd9f8d9f4dee6fa404901179fde6c96fe863p+080",
    "+0x1.fff2ab3f1b6759555514d09cfcaf506a407f5d90ec966104p+080",
    "+0x1.ffac6a1b6b591797646990f2c137cba6617ca90f641434d9p+080",
    "+0x1.952430a19ff824748b768208adec2802e306354e3b11691ap+080",
    "+0x1.950cf0f171d625c0372df3d25fcb40493b2749a28dc01b8bp+080",
    "+0x1.49a8bdcd25f92c6a4194e374025a245b71cda48e3c07f81ap+079",
    "+0x1.49a8bdcd25f92c6a4194e374025a245b71cda48e3c07f81ap+079"
  };
  static char *cr122111 [] = {
    "+0x1.16d60f98e7e06fcc6599c5d993f628915f1deee549c1014fp+002",
    "+0x1.bf71244119652e4d70c3b4818e01d2785656da56032987e1p+011",
    "+0x1.93c89e13a046824dd36dac3264a9b235fa7cbce3733762d8p+018",
    "+0x1.a4a763ec2771868c0776752b08fa99e32ec02446650f1db4p+023",
    "+0x1.5c16a76cd2d2903af610993a6c65f00dcedf0ad1b5affa96p+031",
    "+0x1.1ddfd5db097b74de6e2403e51d8a17fa555198f55ace8440p+036",
    "+0x1.68bd1d3e77e5493f52cd93315534d91a392c2cdadf42d3c3p+043",
    "+0x1.1dfc0063b559bd4ee5456c27c37a95b6fcdb6742104db3c8p+048",
    "+0x1.85405174eceb4bb76dff9fc248dc1c18d00ac5fd1e38b4dfp+054",
    "+0x1.4c5cfbd37613bddba7b60726b03a121a648703befa8de5b0p+054",
    "+0x1.24aa83a159d29ab9a705f9628b151d926580a5c31a2704b0p+059",
    "+0x1.1627148f452f29db22a67a58325a59385751d8fa5e731e29p+059",
    "+0x1.c640f6de0b8c175654e50abbe7f5643e00bd523d9a5a00eep+062",
    "+0x1.bbbaf0966d7fa24cf4e920dc0f6ac5dfb90f537e8bd43407p+062",
    "+0x1.c42c9bdec0b84d75c5a4aa333d763000dd46662753505b06p+065",
    "+0x1.be7675e8dda37727ffc4a76c8e51c7890a73c7df9fc10631p+065",
    "+0x1.3de6b2c89b4e4050140f7578ab90c34e410bb56e28ee104fp+068",
    "+0x1.3b8446bca30efb107801d2b3269b8055f22fd93e75e8fb31p+068",
    "+0x1.4b9fb4f91fe9192fedf4666bf1ed9c0fd46d0cbb43c98e67p+070",
    "+0x1.4a12fdec02049b84571a6b90da1334e3a36bf00131be90a6p+070",
    "+0x1.06e4b63a5f2e115dd61618a357fc7b10c7f51a046f1f8ab5p+072",
    "+0x1.061c1d6b573edab4b5f5b9f1d2d24998141253d8a1d03047p+072",
    "+0x1.3f25a6fa5638253b830d752cfd7cc8ade1d124189bbd5db3p+073",
    "+0x1.3e89db3cea949645387363ec98b91c12f55334cf2acfea7ap+073",
    "+0x1.265e7333a3efebe3258c1262ac62a2fcf8a2d0fcacacbd83p+074",
    "+0x1.26043adaf14d923372c881a429e287da7fa82af8e9d77ed7p+074",
    "+0x1.92546c6965715ab40fb84e6065963ec8dc8546618cce62f0p+074",
    "+0x1.920ae1a1a207ed10bb0a9cc980d6d5167353ab49bd73db61p+074",
    "+0x1.8186c1fa5b0f444fb41d95c9d8f47b564ec62f0039215ff0p+074",
    "+0x1.8161421ce9acde91d0ab3342667910a5cbd730aaf1654cb1p+074",
    "+0x1.cdfced51b3a434ff17996a2f7b80197de79a8a132cf68b68p+073",
    "+0x1.cdeb7bbc2acf784f0d3eeedf8607fb6c2769475e52f80fc8p+073",
    "+0x1.eeb0ab156eb05e42f91d07d11b1954ce5f6a75e44be1370bp+071",
    "+0x1.eeb0ab156eb05e42f91d07d11b1954ce5f6a75e44be1370bp+071"
  };
  static char *cr132112 [] = {
    "+0x1.2e3a0afb777e64563a6907a4ca59cbd697c6eb528501ce33p+004",
    "+0x1.8545d152632d46f8949c8e2bfecab1238ff75e61df732fc1p+013",
    "+0x1.e9c39ac1d8b0c9f37be4142500f889239d686f24425e72d8p+018",
    "+0x1.2244677a4c9f0bed29037bb311afb5879c415bac4ed7bf7ap+027",
    "+0x1.71cbaac49cd3677cd80b672bd6498ba9bb6a49cf8cd85a0dp+032",
    "+0x1.2ba7d2442e1766b03630cb43c68f925b093a9684166c1b03p+040",
    "+0x1.7471fa5643556e51f451bcb04070b41e71e854f61dc6927cp+045",
    "+0x1.471ff014f0f5014c1c4d419e5b30072bd4f057f67a57f31dp+052",
    "+0x1.103a860caaa470322dd135a2cadf99e7cd904c40a08e9b7cp+052",
    "+0x1.7e1d740dec5d920365f98366af2cc07da05ac4eed1695c2dp+057",
    "+0x1.6a21c7eaa74c47b01e3ce968b5b874746bf2926b0ea0eb76p+057",
    "+0x1.b968da087f9cd6bcca8bb324ed004ffa6b5d1cb113d17e75p+061",
    "+0x1.af4f748885271e521e35ca206f16bd646af023c47a128c41p+061",
    "+0x1.3c12e761487d57961278c14610a37d4e6940614352bc673ap+065",
    "+0x1.384d5106636236a9c6277ee790da2cf77f8038ecb0315a38p+065",
    "+0x1.393a2c6f082dcf3efde41a527b2eddd77870d06af50dd249p+068",
    "+0x1.3711bdcafc15017e96e808414f12adb0142a8aa0ce32e866p+068",
    "+0x1.c812f88e3c774154828cd1d47a43de6241876643741d5d8dp+070",
    "+0x1.c6250ed099b998dbbab1c7c0cb299c79262634003531b4d8p+070",
    "+0x1.f89009d18a6f96b68df4e983f374c3915489f4c57f3e2148p+072",
    "+0x1.f733fc86529f92bbd73660e54b38505c6f2776e0bba1f9b2p+072",
    "+0x1.af94a977a21e1e916d887415d25e0ed8b9fcce1cb93dfe8fp+074",
    "+0x1.aed38ed974bf12ccb8a383d667ea5d32ae95effb3481b625p+074",
    "+0x1.1ed5e6d00fc92fffa34a5109ab8ebe9ecbc26a11ebe8e482p+076",
    "+0x1.1e8285f71e8d39441fa39ee135a08a59d2718be1e95fc967p+076",
    "+0x1.26357dc819b47bd79458f80da392fa4623958cec674c127cp+077",
    "+0x1.25fee2d453d898b31e066948cea21da469d259e9cabd66eep+077",
    "+0x1.c7a59500654045f19d420ddbfdb720aa98cfd6b1f50bfd64p+077",
    "+0x1.c771f9ee6099be07533a7005101c06f9d6ac6b2664d8ff0dp+077",
    "+0x1.fd0eb4fff44e05596dd7b7c66111a85718cc1a9503875805p+077",
    "+0x1.fceeeba053f825d962e3474ea2f6b2813d8f73ffd92c6f8fp+077",
    "+0x1.746fa648495adaff3e7a5f124d313953c2eeb500d0c85d6dp+077",
    "+0x1.7465dc81fac650a2f772b68fd241267f9cfe9a025b391c60p+077",
    "+0x1.1595eb207e6892165d4e2f79dfbc226a4a0be7ae953b8b3ep+076",
    "+0x1.1595eb207e6892165d4e2f79dfbc226a4a0be7ae953b8b3ep+076"
  };
  static char *cr132311 [] = {
    "+0x1.f515d85e13bd165683b7befedcccbfdc707411cb4bd432adp+001",
    "+0x1.88d069b1c9805764d8fd8b334a694b6e6ec4bb6dd09e5a5dp+012",
    "+0x1.cc2896fafebcc9da5766238a8c570ae6bd6114f5deaf8aa8p+017",
    "+0x1.7da81466d5190b0117cc04001c4660bc9771ff3d2bc89b1dp+025",
    "+0x1.b5b1a2fb16c9524de5b0ed1583b2d7d003d3739b5e2e9eabp+030",
    "+0x1.2a8f60d19b03b14bc483189b12e2d1028bf6bc94503e7b9ep+038",
    "+0x1.44b9aa7f95f9bdb235ece73cfaa074461c420203cd3920e1p+043",
    "+0x1.3a2b91a9329f7d494de9af8a667502381f75cba06567051dp+050",
    "+0x1.48f1fa397961fe54784647e48fc97581fb3eab7ce1bf4e79p+055",
    "+0x1.66cfbfff570da8f16d0b8384faf795fc411c7642022b38e9p+061",
    "+0x1.0dccdb66ac7de6b3995aaa409f48a6360707e5eca26e4f26p+061",
    "+0x1.57f705a20337bcba8e0f95218befe9340762d5097d2953f0p+066",
    "+0x1.390a536f94946578c0e6d2c370d2fdc96781dafa41ea9bbbp+066",
    "+0x1.68e108b16b95baf78729805dddef6d6bb6226272956d373cp+070",
    "+0x1.59a5e5b0679035926398b5b5e59fee22da241549364fb08cp+070",
    "+0x1.eaedff08be98caad27dd45604dad0fe72f425f4a2d3f1c3ep+073",
    "+0x1.dfb53540c9ce2c5bd6e4cc35d58795de77b64f590b709747p+073",
    "+0x1.d912f80413f28da5245da2e66443a97018cc77122a376649p+076",
    "+0x1.d2b1dc26debded2f6423bfaea5ea3fa0626267a9c73dccdap+076",
    "+0x1.53669732e9d1968eb1da28248fe5633c67b44475686f4b2ap+079",
    "+0x1.508dd2a28dcf99173006536c67690ae21bf605fad61263fbp+079",
    "+0x1.75019ec34753506aeaf02de34e5766e8c2b2684687159634p+081",
    "+0x1.72ff6c5634e5d22e9e5871d59e2d100d28fcf873a1414541p+081",
    "+0x1.3e8e8a50ca4e528248d19132cc97d9bcd4064cfdceaa8816p+083",
    "+0x1.3d704e6d64260b48599fe2c33386b74499eca42ece4981b0p+083",
    "+0x1.a82e69f0708fd65d49b8cd77da10f6b8f085a6845435328ep+084",
    "+0x1.a736095ef4537dd0449aa4fdccbf8a9498f14a4cbc420e2cp+084",
    "+0x1.b4defeffe0ba59ef75bf3f57a7b2a686794b206772dad701p+085",
    "+0x1.b43b586d00544082f84481071d3ed01198d58095e478fb3bp+085",
    "+0x1.5447ef705b6fcfb3b34256ab4a1c542d007a6ed335f7c0a9p+086",
    "+0x1.53fa0bea88028c87a8fb1a1d679db6f1b8e487ed85db5fd6p+086",
    "+0x1.7f08d24108e16cc085c58c28b946b99e168bcbbe5c250403p+086",
    "+0x1.7ed86fa103b160ea424add87c743ada38ce4fbaade2ceddcp+086",
    "+0x1.1ad3a626f45cf47ac3678e25f01368295c3b8e63d21bce0cp+086",
    "+0x1.1ac49675df74948de7f6234d0a9e3796ac2a3051439ef065p+086",
    "+0x1.ab209201edc4651fdb58a677b5fa5b32b72598818cd3f0efp+084",
    "+0x1.ab209201edc4651fdb58a677b5fa5b32b72598818cd3f0efp+084"
  };
  static char *cr142311 [] = {
    "+0x1.a9075d75a9670833073ba00189a164005a90fb205098a4b2p+003",
    "+0x1.dfee15682de48d640d43b88ef2221344127d26ebc8e86cf5p+011",
    "+0x1.b1e8ea13d8a86532e70a5e4325103d6846487c06a1064bcdp+018",
    "+0x1.1f460016d3a6a84a5d44d161fb1db9ef8abbfbaa39a416aap+024",
    "+0x1.6f2e9cf98b4cbdee0370a7d412cf6d0bc2cbbc6915cb401fp+031",
    "+0x1.9c2f0ff2b75d4d007a0d8f2dbea7e8455aaf677cf1bd762dp+036",
    "+0x1.8627755813d3b1812ba0db9edf81a0dc62312cc8ff71a49dp+043",
    "+0x1.a2c66eb2368d0721f222ce927592714d9fdada572c984114p+048",
    "+0x1.c4dabefeed60b68f67f2a714564add2f1b6c77bf03c910b5p+054",
    "+0x1.4851213d11e509cd1ee45c7eb5b0ddc41dffabb666a7ba36p+054",
    "+0x1.bb2038dced08282e907b106326047a7248ce2b33706f55f1p+059",
    "+0x1.8963f36b7a2e49a107ea5621545bc06f2fd493e955abacbbp+059",
    "+0x1.fd2a13e59d019465856da1242cb8cf5829b5f6f547ba9311p+063",
    "+0x1.e04f164015b6725c53661b261b0336d9ff637e6c1182d589p+063",
    "+0x1.8e17ed1e53779c1b9397c88970f71281a3c55960a6ea2a38p+067",
    "+0x1.816a7e38f602f6960e4480a195279f24b94ba8629fe2bd6dp+067",
    "+0x1.c5494e6fc5edbb61e6e29bade78620038aac0ed33f85e9cfp+070",
    "+0x1.bca1f39c750acd91793b521045b8da36f718077a11f01dd0p+070",
    "+0x1.85ff30834ff4104a82a584845ab1457d34e7aaa924415fe8p+073",
    "+0x1.815574cce4d687cdb6af5c8b680fa1daf027662e8d274450p+073",
    "+0x1.035c50b39e6f65a250edfcad884282deb510823e7668e5d3p+076",
    "+0x1.015c1618b1e610020b6386f92dd5091e4c39b6e22f32a616p+076",
    "+0x1.0e4836c841420e24236a5d3e35fd371f817a8803a1750194p+078",
    "+0x1.0ce96dfddfc512ef62eac1346cab2b576d733cb764a529d6p+078",
    "+0x1.bc0397b03d3660e8d56b6fa9d64a7e0857b29d454aa93ad2p+079",
    "+0x1.ba862ac547aa8a67b01dfa2a501505a9a3ec129ef07ceaa7p+079",
    "+0x1.1ef2d74d69d2fe26f64d60caac5c6b3a206c70f7451582bep+081",
    "+0x1.1e5085e4829ef959448dea6f97419988cd4c3b2e0abfeca5p+081",
    "+0x1.209be94a438f1c46572f6220693b06f3c7b8a2dd5b011786p+082",
    "+0x1.2032b4ee3377065e79a3ea2478eb13e4a667b58fe27518a4p+082",
    "+0x1.b8d973334388962f761e5e5b6de16a8701685f7e46f1c274p+082",
    "+0x1.b876bff2ea43f1c4cdf4bfae83df99b0932e6cdfa0706527p+082",
    "+0x1.e7d3e7cb5e8a9f84f75c7aa3f108690550301478a81dcc0dp+082",
    "+0x1.e797687d31bbe3cc0ea028ba9089a5d6691170f3b7cac60ep+082",
    "+0x1.62a1a1807db5e44ab2c2e78b8a554fd65622cf4376e80b5ap+082",
    "+0x1.628f0d0d9846771c10764bfeec4966a1cced547199849fa4p+082",
    "+0x1.0774b02921d2f6b731b078bcea3edce88f9bfe8cb8a2fb52p+081",
    "+0x1.0774b02921d2f6b731b078bcea3edce88f9bfe8cb8a2fb52p+081"
  };
  static char *cr142411 [] = {
    "+0x1.688981c09d4780a10ef1f69ecdf989fb1571edb11d8ea4a9p+005",
    "+0x1.add803a7cc6e6f1aa74e4882f228b54a592e9487f6c8b8cfp+012",
    "+0x1.7adfedb4514a664a6551dd3db24cea2f0c9106e4baed2dc5p+018",
    "+0x1.06dbc9cc1c3b4207e433f86da1b04a03721408fce46dec57p+026",
    "+0x1.2f569cb47957b39896d7c809e9f871ebd9ca8a0ec15f68acp+031",
    "+0x1.a3d3f33cab8cba8b349cd2d7b4a04faaa74a495e86e5b5a7p+038",
    "+0x1.bc5aa43d5b323fb6bc0e6855929bc5e3fb673fec8aab29cap+043",
    "+0x1.b9613276b968e19455dc382e638dfe625786051d66e29e6bp+050",
    "+0x1.c1b702074c578de82d0b2ddac7c01bbd7b84dd31f1a44cd0p+055",
    "+0x1.f57f665a8bfdda7428c3b24ff86b7e08f9fe05b238bed903p+061",
    "+0x1.7dac15f96106cb5ad190f8a010632774cd2b92a275780373p+061",
    "+0x1.d5d83385ca74e7b977818b4915fd21367c61c0e72bfe6270p+066",
    "+0x1.ac5405ad27021f7ec9e6985023f13aa35f597458a69f92b2p+066",
    "+0x1.e5b97a84891182c45aa6f15fcce388e8d3f93f5c3df4cba1p+070",
    "+0x1.d11caf84ad93ec3a8e86eb4131ba38492cf14d7812c2b5aap+070",
    "+0x1.498e89f9e7f4af72fb4798aef185d83afd67e9f68880b172p+074",
    "+0x1.41d4c8840b52e7859f53a519471ec2311de1c3e30eaaa856p+074",
    "+0x1.404e2f4916abb912ad833ed0eec192b9aff132acd1de4152p+077",
    "+0x1.3bcc876dd21d12ff1e0bc0749069195597205b54b6be408bp+077",
    "+0x1.d42369fd5448c13f4d19084821fef3aa4dada1c5a3fa383dp+079",
    "+0x1.cff9be18e73a43b79fb4fccfb33c8acbf8066a8c531cb059p+079",
    "+0x1.087e0bcc87718ee7468f3f572356ecaf2722092cfbd78a2fp+082",
    "+0x1.06f5203b6ebc05d19b49f5c6784093ec870ab14d8a9c8adap+082",
    "+0x1.d51be336741c619c1e29b629745a58e09e5bd013ea767de8p+083",
    "+0x1.d34d1e5b4e9de542c556d1ec27979e95bbc1b0061ff3e624p+083",
    "+0x1.4823758333cf0c200be23545781b3ea983ba06766121fc76p+085",
    "+0x1.474b7f7091a6d54bd7b0fd243a578a447011c6238e6522e8p+085",
    "+0x1.689c032e235c61349ad1a4d698216574bd282b1f9b0dec65p+086",
    "+0x1.67ff14823cbb85587b3a4ae10933643a72bab0f806ed0694p+086",
    "+0x1.32af3806efed19a8af94b85ed8fdff90d9762da13ab3f6c1p+087",
    "+0x1.325946e0a9eacb7f61cce0a35d8f474c289d7414345fd674p+087",
    "+0x1.87bb547b359bea42245a65cd18fd4744fcf613ef647a8c0ep+087",
    "+0x1.8778752db152b4955a4c6e4eb53bf34c9d8d156f31e5d318p+087",
    "+0x1.62c88c910d7127ef597274deb48dd494eb289b30443e1797p+087",
    "+0x1.62a7aa6a06560c0affbb80d13c125b5c455d98a6739d9c30p+087",
    "+0x1.96040521976eab67c2b5e86d04e8f4a710f611830be1294bp+086",
    "+0x1.95f4f2adc2e5a7c3a957b3f7021c99925b959847de336d28p+086",
    "+0x1.ab6edcdfd9ac4e534f817bdd4341f31923ed48b96fa79b0cp+084",
    "+0x1.ab6edcdfd9ac4e534f817bdd4341f31923ed48b96fa79b0cp+084"
  };
  static char *cr162412 [] = {
    "+0x1.e8634054f50fda9947dc336b19d6aa50d1171de6cf6234fdp+004",
    "+0x1.0834fbdccc60df20a7e912eac34835af92ef61a8374b87f7p+013",
    "+0x1.217e59a449d12b495c86248d8343902a930b8a9710ba2015p+020",
    "+0x1.610418dfc31011de93f56bd34376073269396b8a2e06b239p+026",
    "+0x1.d1e4755939556a32e6172ab81301b4c9c3a2e23adfc2c752p+033",
    "+0x1.b63d6ec8d28c2bc279daf6ef8c582353208d0080ccac1d8ep+039",
    "+0x1.e12cc0b817e6b752211ae3478f9ac3e0cb55beef769318a1p+046",
    "+0x1.671519834f5b1021660f1a4b4c5be47e029ab502f116c64fp+052",
    "+0x1.43ced6c6396201a573f26d7008a46a12e3e6a689f1b00a83p+050",
    "+0x1.055304a8d51d5f6f9a13125fe662e5e63125c5dfdf05dc5ep+059",
    "+0x1.b7cf993769be54bcf78ca27a81caebfce7a6abbc57e40a60p+058",
    "+0x1.1dc27728e8f3aeaa8076b067b219d1a41278f82e669fe61ap+064",
    "+0x1.0dd39bbee20f2a32f644b67d6c6cf031e34f58edd6db77b2p+064",
    "+0x1.4d9059f902e2587fa08ca3dffe9b51e1d892240716f2a5d0p+068",
    "+0x1.44c4d5b4dcee7d141711a10f73115cb49c53262dbf41663fp+068",
    "+0x1.f952232bcaa9523d1fa820d5a722e7d1dd98dd855e7f513bp+071",
    "+0x1.f1f03ba6e4d050b97288f6b83adacbfd4480e4c320fcad7fp+071",
    "+0x1.123f7957dcf8e23b929873735e41f667a0fe1288237e0b2ep+075",
    "+0x1.0fcf2fb7ef0b6adc87ce180c973e7bbb6b447556a36f42f0p+075",
    "+0x1.c31567cb630f2cf9c692ca7f7365d599353df29aebaa1594p+077",
    "+0x1.c07e769eb196fe5e8c184cf9152574bd6dbf77817364bf7dp+077",
    "+0x1.22904e42a313d44596473d50705ccc1aaa52dee2b156e49dp+080",
    "+0x1.2172113bbf07ea867ac01562a821567c9957458ae81c3e0ep+080",
    "+0x1.2afa6036e323e0c288f456e72022fb840705a9998a6c7794p+082",
    "+0x1.2a306c26c177b70c8a35a62f33e32b5dedc40f551a6d58bap+082",
    "+0x1.f059d0709cc709313c5edf875d6ad307435e1af6a07984b0p+083",
    "+0x1.ef715b75a6d1f19d2feac3540e52a2ee185689804d51075cp+083",
    "+0x1.4d1e188da61738b8e70cb6dd8ce0a1ee8d4ff2c76f14de52p+085",
    "+0x1.4cb1e12bbfbac606e873766902ef5ffb07dfaa25abdc9888p+085",
    "+0x1.6791c38a13b3d7496cfa7f3e598a9c56e4faabf82bcd0c5ep+086",
    "+0x1.6741a3d8e8d9e594838e269da18b283ea5be3760dac84ee4p+086",
    "+0x1.33a6a4351b5d02561c87603630be6483e48bce8e43b4cc74p+087",
    "+0x1.3378dcadca60d55f254348cec00db056c2873a5459b2ceedp+087",
    "+0x1.95fafd4eb398089e33cb41f655b2ee38f08748b263c3a820p+087",
    "+0x1.95d4b6919177f7ca20b5987890805355959eae33d8f1da3fp+087",
    "+0x1.88eeccfcc5a21dc3256f685bf5a9a299da9db64a5cc39ba7p+087",
    "+0x1.88d9b633fff4aa7a1cb9e8cbb49615d00a910ac73cbf988ep+087",
    "+0x1.f870580eed35d699705e97c2d9d3620f5f0904bec43fccc0p+086",
    "+0x1.f864a32d7eeb1161dfa7bd733210c98d9d3e642c4c39b0e0p+086",
    "+0x1.4bfd52167ecf568dffa9cffbd8267d96a36cf3f87109b175p+085",
    "+0x1.4bfd52167ecf568dffa9cffbd8267d96a36cf3f87109b175p+085"
  };
  static char *cr162512 [] = {
    "+0x1.7e399b1f3dc4c31e717f0d07997da3ac5d7697420748d048p+005",
    "+0x1.b1c620e25a69c25085b3c3bac89339702ff737b83a29df4ap+012",
    "+0x1.89d1ac1b2d12d24fdc6e05a3bc5a11b065bd3bd753edbaebp+020",
    "+0x1.1d742f993dded40f852a643aad78d21fc73085b8ac43efdfp+026",
    "+0x1.3c692dd2c362e340530b07c11fa9321b885028b12f5ad8e7p+034",
    "+0x1.9f4fec650935c4774ab99824de4a8232b526a538f654bfc8p+039",
    "+0x1.487205c3155fe5ae0873ceeda5d662a4815eef847b30f288p+047",
    "+0x1.a2a54f5101b4592e26aa3998b5f23bfb610d1529d1be3989p+052",
    "+0x1.699803ffc181ba7577ae91aa395cab2c9b24720fd703a92bp+059",
    "+0x1.27789adccf371e9d7bbace1bb947e6d7e1bc29245fd97a40p+059",
    "+0x1.af9e1b42e2248d55d99ae2212223ebc65d8064275f2ef3d9p+064",
    "+0x1.94f8aa4d90b205062e0dd1c8abf18bb301a886e89ff018adp+064",
    "+0x1.0ac9dc3500e41c44304c224290833b30aba7310bfba38e64p+069",
    "+0x1.031f700da00d46190b7ede264eac6e51061985be516c1c4fp+069",
    "+0x1.a760b4fcd1b3059037f4c51c093e9d72dcfe1144a0e73c95p+072",
    "+0x1.a0af234473e1ecfcd476a795e8567ea5c737565ba645fb1fp+072",
    "+0x1.df41d7d0fc92464f4baa20dce29aff2df1d5aca8e28b9a86p+075",
    "+0x1.daa893b8866924e364752eef58f3d826933b858dd1ad4b58p+075",
    "+0x1.9a611c747ae53a6e8b89c903ac6947e2dce19ff797865796p+078",
    "+0x1.97d6807644c0c13402a303300e11f9f987e761a1b5af8aaap+078",
    "+0x1.133fa520efe54d8315307c46f3f639ff3afda629e41cca9ep+081",
    "+0x1.121aa4e6db7f11af6b02ba9f73c6d8df2081e4bff5935624p+081",
    "+0x1.274ee9aff952bbf74dd2451a761cb80e4b43737226bf63bdp+083",
    "+0x1.2676864a94acad23a1bc1c6443fe046a8a527ce1fcbb5f22p+083",
    "+0x1.004ea186fca73b6552f7da328aed1d0ad79c7c7e718c7737p+085",
    "+0x1.ff97180107d67adf5c73350e2d3b537cc21d8c5c83899ac9p+084",
    "+0x1.6963d4f750cc85358c258d6c6fdc6d795bbfba0237182dadp+086",
    "+0x1.68e243989462f89515774eb0bbfc82634ab7adee5b3a81b6p+086",
    "+0x1.9cca3bde07b89bac1624fa3b851a1d66503c8e1066a99227p+087",
    "+0x1.9c630469d2779a3c610101c3f969a0ec76ae1d10ef18aec2p+087",
    "+0x1.7a25fcaca93414c5ada14dffeb80a97203ad88dc19bb9e63p+088",
    "+0x1.79e51f8bf8db114a3ed97ec47f3f8fe5c5d8caa66119315ap+088",
    "+0x1.106aac300fb265dc4508f7ccf4fdbacb00e99123b51aae13p+089",
    "+0x1.104ba692d74e47d62a1ae03ebe54a16ec767e702d6462027p+089",
    "+0x1.2a39dce40fc3fc5236aba0030f606c520b486a60b6b91133p+089",
    "+0x1.2a24a4e6564463ac1acb71f8b358cbe3d94ed54eccb17344p+089",
    "+0x1.d299ce6ca7e61114924a69c10a1436b41970dda9e944cbe6p+088",
    "+0x1.d2876a4d19f473656762608bb1b8fa9b06186df6f720dba6p+088",
    "+0x1.ce3f800a1aa54f52aa4794efb74a9a59801be499aa0f7457p+087",
    "+0x1.ce3815a6af2cc8d44221b127c357d3c01d59b214755aea41p+087",
    "+0x1.a499c8c2656f2a57f1b67bbd2db6db87a0e2456cd1e5b767p+085",
    "+0x1.a499c8c2656f2a57f1b67bbd2db6db87a0e2456cd1e5b767p+085"
  };
  static char *cr020506x[] = {
    "+0x1.4589d802b53e9ba7daeea9ff50fcc38b05ebf64d0fe159e8p+001",
    "+0x1.1ea9a3aa1dfc34c0281df9998a39451cc8df3c136e613159p+005",
    "+0x1.1dccbc5bd982d92f935d47f1b7eb05b75cdcdc8cb2944e19p+009",
    "+0x1.b44186674c12a19786b50f4701ec4e8c4a258746496ee52ep+008",
    "+0x1.a84f239a05825d6413104ed0f4645c1a58138c91a0e3cdc6p+009",
    "+0x1.3bbd575adfe3e7619f45ce04b71c391f422493d5d679da08p+009",
    "+0x1.86e1a8858f8b5ab43ce150702ab6f0acc0476f9f223c50eep+013",
    "+0x1.86e1a8858f8b5ab43ce150702ab6f0acc0476f9f223c50eep+013"
  };
  static char *cr020507x[] = {
    "+0x1.3bf4141f894c636519febc36f07dff35074fe6d88a2229d0p+003",
    "+0x1.1270b9572fa4cd837e1f9cf6eb04b4ce267682c16bdf2c4dp+006",
    "+0x1.f482dee371a27345cae598410213d38b173a3eae06976ffbp+010",
    "+0x1.c3ceb9a2ce9586f19538b6dc3facb2631bbc0b3f7e62cb67p+010",
    "+0x1.72ea3ad5d82d8a23affb6d58349b07f830de36be5c22a7b9p+012",
    "+0x1.62f5b84a7f6ff03314f7a09dd0250ca1676128e70cf1d930p+012",
    "+0x1.c802784bb89613a32e8ebed974ed5932f338ab6a60a8b5f2p+014",
    "+0x1.c802784bb89613a32e8ebed974ed5932f338ab6a60a8b5f2p+014"
  };
  static char *cr020508x[] = {
    "+0x1.738c0a3a2026db640f64d976b37ba73900ce5b28d9bbd946p+004",
    "+0x1.131529abb334e59f12a38a75c0aa447cfa24e19313773f01p+007",
    "+0x1.ceeb8653281790e18111485f9302f3f03cdd1ff692d4096fp+012",
    "+0x1.b9a87d90b1e5fd96db9f8ca6b78503c3030eadbda6a7dedfp+012",
    "+0x1.c40db6adfaa4e9065df02af063ad20226e8ccd1c93b8e642p+014",
    "+0x1.be207cc8e5e2829b89b569e6ad5711f406bda6d0f6c4fbf7p+014",
    "+0x1.5176edc7c5aae3051e1d81a86888e84f82878554ddba540fp+016",
    "+0x1.5176edc7c5aae3051e1d81a86888e84f82878554ddba540fp+016"
  };
  static char *cr020606x[] = {
    "+0x1.48ad6b5404cf23f3a8a199ac8fdb52769dff2785aa2017b4p-002",
    "+0x1.4410c60217d349761d218a1cd51cdf72ba02f6688a430d03p+006",
    "+0x1.b5b0bb0a9d03a0b9752eef41703059233ac873d391274e77p+008",
    "+0x1.2e1669df27f17ce81017023d4c407267a68b94a3cf4d2d69p+012",
    "+0x1.e59fee83b7e8cce0a8c0651c9d4953727b332e24f1bcf5e7p+011",
    "+0x1.d8fdf6d39644da6e9810c0a0ae4ca018cb6610333425c2f4p+014",
    "+0x1.cd18e366364c4d106690d9818636bf8c6568723c2303adf7p+014",
    "+0x1.569973960b3449ecf8298d9cc060b6400cee3180ab6b6e35p+015",
    "+0x1.569973960b3449ecf8298d9cc060b6400cee3180ab6b6e35p+015"
  };
  static char *cr020607x[] = {
    "+0x1.ecf6eab67f32b755afb47ddb36e8114792e396ff5fb9ea68p+001",
    "+0x1.97c1aa8a48138623add353a12c2024480787c2b02c713828p+007",
    "+0x1.1706bf5c9e0969d815d8adb50656e5ae4301c1ef2765fceap+010",
    "+0x1.b40940dd5e4fe2223706be428004929eed35e6f9d8ca4acfp+014",
    "+0x1.8c9d0911abb13e189fffa8d475c896f946323f1dd54cd81fp+014",
    "+0x1.0a1d055297bbf5e75b5338e6d21ba701fb685748d6c3d552p+017",
    "+0x1.05780398643f153198f091c47ca553c8b92b72b8e5f7a890p+017",
    "+0x1.097d94c5d660655cdb61b61cd1693ca27803fcfdb90b48dep+018",
    "+0x1.097d94c5d660655cdb61b61cd1693ca27803fcfdb90b48dep+018"
  };
  static char *cr020608x[] = {
    "+0x1.5cb41ab6509159211004b2f2410ed11240c7d228244fecb6p+003",
    "+0x1.20c7dfaaec820cebbe64797efe16845a998081b2352e52bap+009",
    "+0x1.8f17f8947e0b3b742da9a73fe82578a4da208c4ff67bd485p+011",
    "+0x1.3d39868b6990451826ef4e9ade218e3795a3c91ea7500a50p+017",
    "+0x1.2ef761981af05ebd1cf43a9c2ea29d40c97d0ac74a6409e6p+017",
    "+0x1.6d7a557bbb0d8068a55d1a41cad1181da6dc21c127419539p+019",
    "+0x1.69fd8bfcbf156ec5d1b4fadca379e38a413d1750297b0ccap+019",
    "+0x1.8d26bed5df15988744f86e0c8712e2845fb7f3219eaf7bb9p+020",
    "+0x1.8d26bed5df15988744f86e0c8712e2845fb7f3219eaf7bb9p+020"
  };
  static char *cr020609x[] = {
    "+0x1.5eabde8f78bfe3a3f0456d964cc4f784ab5111003639952dp+005",
    "+0x1.4d032fb4027338161da3cc84a9d731a3d685d5357f9a6ea6p+011",
    "+0x1.cf5975f7c139b7d1aa554ce861ec122efaaca4ef99cdb2d4p+013",
    "+0x1.6ec776c8fa0080c3830a275235cd9af2270411d2edeac974p+020",
    "+0x1.6679038543fa673ad66e14eae82d36287be3d500eec787b7p+020",
    "+0x1.a319da8ab27b1c88394992062c76d70e198502dcf7946803p+022",
    "+0x1.a10cdb747eaf2a7de742c7e6d0ff677446efa6063e267413p+022",
    "+0x1.d22cbb0ed556acbe3b4e8ce69bd220fce62dc4766c4ee948p+023",
    "+0x1.d22cbb0ed556acbe3b4e8ce69bd220fce62dc4766c4ee948p+023"
  };
  static char *cr020806x[] = {
    "+0x1.7f59e48331a5f281a68bb83ee172522da4c1749198a7e2bcp+003",
    "+0x1.46105979da1b773f253544e6a543648df6d8d9d28bbd708ap+006",
    "+0x1.80cd21055a0e69069b258e918f1248f0ed82d20a2158fb77p+010",
    "+0x1.530d1a3e2faea5c1fd58c3b7ca458f2bc46632c1b4ce8280p+014",
    "+0x1.a1c53bac0f028513d48fe176f27f9fd0f5768c851b0dcd91p+016",
    "+0x1.aac8ceef773b1bf0cb71f86ca78872ef533f90f6004ec269p+020",
    "+0x1.704abe4aadd5e2424441bc7e3ee8b7cd43621bc64a2f89bcp+020",
    "+0x1.64df27539cad96e99b7dca1de5458fc2410ca3939890ca63p+022",
    "+0x1.55b33e385f9970b8879b8ed042d351b6996ebfec9c6c2170p+022",
    "+0x1.b4f9d976c2ab1c43f4b5dd3784fab3d6cadb329a7a22d74bp+023",
    "+0x1.b4f9d976c2ab1c43f4b5dd3784fab3d6cadb329a7a22d74bp+023"
  };
  static char *cr030707x[] = {
    "+0x1.80f6dd019101dc41a0c34835f64899b015fda16f3a5a5b41p-001",
    "+0x1.2c3d7bdb557443f52d08bb6451ee4b0d1d90af215c042293p+007",
    "+0x1.b9927417202b79e151b47c158272bdffe093f537ce081787p+010",
    "+0x1.11128938146ed8f86b4b3d514f18eac6877986fbd690a9e3p+014",
    "+0x1.2f7ce7c85ab023a313573ae98a4e761832a33aeb1d56b471p+013",
    "+0x1.ff316eec1f6751c2f40a080bef3987178f9c77cf0ee9207ap+017",
    "+0x1.df93ed068e49390d78190a2be9154d81bbe9b8d986ddabc5p+017",
    "+0x1.9a6bc1708abf6f56b01da705ead15c2cbbbb1ec13f964dd7p+019",
    "+0x1.92b71441b120f47ac5787b00693d1daf8753a8fdbf91f175p+019",
    "+0x1.b8796ada2d514db3dc925219bf186e1a5a527e2e8a138a31p+020",
    "+0x1.b8796ada2d514db3dc925219bf186e1a5a527e2e8a138a31p+020"
  };
  static char *cr030708x[] = {
    "+0x1.19536fa5110c7b15f190e9d79b3d6f5d863b020597b8f95cp+001",
    "+0x1.6b18ca42d5f5ee5cc2196c1fd3b839439a3ceaaf3b71ba3dp+008",
    "+0x1.8eddbd06aa6efaa0142a51412f89b00642b0fc61fa91fc09p+011",
    "+0x1.64243a4d0f79c0d550c1d1ca88ad16548ebfa99c9e082924p+016",
    "+0x1.35b8d7be08b265e175c8b2535e95f10ad6eb0a1a125f2811p+016",
    "+0x1.a56e92f5abd9c2739127511025f4f08a42380885a261fa9ap+019",
    "+0x1.9a9b2d382daf01cc566d449563abec2c5584753e22ea191bp+019",
    "+0x1.3c312dd110d4685f4f68ce3aaa09e683e3b1f556a82a9d83p+021",
    "+0x1.39d8b8ff3edc5952be335bea741a10aca05588f6730ecf8fp+021",
    "+0x1.0b1c100220f19d87a055ae0af4d106be1281cbf304d7afd6p+022",
    "+0x1.0b1c100220f19d87a055ae0af4d106be1281cbf304d7afd6p+022"
  };
  static char *cr030807x[] = {
    "+0x1.12dec0df1456c69c6c5ce307f258a9d0a2e06e3b691d9d33p+002",
    "+0x1.f8354852c359ca24347943d7c30459e4182c4d5b838bb2d6p+006",
    "+0x1.81ddde47b6c09e53d964abfc78676dfe3f84da60118a3fbcp+011",
    "+0x1.2e05ee04538fd0590d098b3f1646f2ed6110d05bf7bd0fe4p+014",
    "+0x1.bb0848948cdc10b809a8c9f0271116f645524552f1a9a54ep+018",
    "+0x1.83a00b4de378162be217c0c3be47fa49880f7b4161ff56bap+018",
    "+0x1.219d51a5830dd9ee862e0bd2ed4ed1c96c17fe083ad9a9bcp+021",
    "+0x1.17059bdbf0bf609911bb8084dec0773a8f25c387d0b64c4ap+021",
    "+0x1.8500b61862bda6effa2191ae3f89e1b44325750711474554p+022",
    "+0x1.819ec1c7e023bc2227b81335f149a5869ddc1595cf396119p+022",
    "+0x1.82b6bc7a559c580430c4af1c9801f63aefb352681a2b36d3p+022",
    "+0x1.82b6bc7a559c580430c4af1c9801f63aefb352681a2b36d3p+022"
  };
  static char *cr030709x[] = {
    "+0x1.8a8255d67bcb5daa0d906d06cb82843b3267714296e00586p+001",
    "+0x1.8fd4a91aa7649c87b9fa36f79cccbb417d5f55463d537414p+009",
    "+0x1.96c4fdae1ec2b448a2c9c59c3037cab833d1ce81ea7079e8p+012",
    "+0x1.8d9d25b498f3ade480fedf70fbcb76f2a1bffc906fff877fp+018",
    "+0x1.775c5cd4ae8a0985cac157cca964a392674bc8d4365a79e2p+018",
    "+0x1.9fcf3acd8512fc7060670f63a0d50e8a3a3b51ea6c1a658bp+021",
    "+0x1.9adfea3f936cd9d66db38a803b28a45e0ebaf0e2d01660b8p+021",
    "+0x1.3018fcfcd4d5f9723e548dcc733b841fcc906859aad610cbp+023",
    "+0x1.2f183364fcb392713f95954e2c840992ee968587d0efe555p+023",
    "+0x1.c8086c0c06db364a257ebb64640e20a85086fa2e047701ccp+023",
    "+0x1.c8086c0c06db364a257ebb64640e20a85086fa2e047701ccp+023"
  };
  static char *cr030808x[] = {
    "+0x1.3107a1b381b93f612d5efc094552eaa041617445893a20e3p+005",
    "+0x1.09634594782066aa152ffcf95a32efaaaa0ff9be9ac554dep+008",
    "+0x1.3c2fdda7fe42e062dc65f1c5648975881db085f90dee9801p+014",
    "+0x1.37b000fc40b351329ff41da851fe797d16116af2f21c8268p+017",
    "+0x1.44bdee3d4321eb7c6620d04ea19379ecfcf39f757c6a2a8fp+022",
    "+0x1.22f6825c6d2d51fd11f38489eb791e6abc4d1876bb67d3a7p+022",
    "+0x1.3f5f9f85bd02fa2ba5c8dab9258f331cee9f131a3d20b436p+025",
    "+0x1.37e9cb822734d56e861cc1ac049fd02fb4ba78b1ee12cff5p+025",
    "+0x1.cf0376e87c001ba7bf3c9d185db1b9160e2a00d9b12693e9p+026",
    "+0x1.cbfe56c2028deca2a6b547728f1609c5c71175c4c4d5764ep+026",
    "+0x1.57ebaa5cf395bd71ed4466952091630476151ad0dac08388p+027",
    "+0x1.57ebaa5cf395bd71ed4466952091630476151ad0dac08388p+027"
  };
  static char *cr040709x[] = {
    "+0x1.10bec6b505c4152ba401ee9184b1ee5319c936141216f83dp+003",
    "+0x1.5f78c8e1860435fa3bd3af176155da8a11e9dbbb5e404a41p+009",
    "+0x1.1fa82bb198b5d86e17fc81f6f3c877aba2f6a6a9717e1f1bp+013",
    "+0x1.c3104558a62f2679b2d8bd464e6978d83fb60a661d00f492p+011",
    "+0x1.59c45baa179acc0d51ee00bfbe0707d60029970fb7b5ca54p+018",
    "+0x1.469f09203d7489782f7aff4baddb707303b02010232f1296p+018",
    "+0x1.6648eb5b3a830dc5b88eb7eeee76625369e9ff5fd17e8516p+021",
    "+0x1.62048528f676b7e7469e114ba3c0903aa88f29450b7fdfd8p+021",
    "+0x1.04571b1bd75cc0683b0ed339f490ee5dd07d91e144ecbacap+023",
    "+0x1.037671a57ccc2e7a7c06c266350aa97fdc687084d56dec17p+023",
    "+0x1.8efb0f29fd44ed66143832eb0ac1647298239154cac29292p+023",
    "+0x1.8efb0f29fd44ed66143832eb0ac1647298239154cac29292p+023"
  };
  static char *cr040809x[] = {
    "+0x1.e732056dcc15511d4218e0d613b3bac50985e9a8ce547c8fp+001",
    "+0x1.973517e48b199f7e0b8cb6e852834cac97786d8b18a62907p+009",
    "+0x1.ad873ca7263cca89d36fc944b1e2033d0575385dd7fceb9ap+012",
    "+0x1.983c4b8b560b8474726f7c603dad6aff937da6479e909f9fp+018",
    "+0x1.7f6449c6a1ab707240d82ca2191c072fd771a7c73e9bccdbp+018",
    "+0x1.b56dca41dbc4db406c41a4408c84b112df204d84849626d5p+021",
    "+0x1.af5d9be90881e68e0bd2ca39e373816935f7497e6c1cf43fp+021",
    "+0x1.5acb30fa8e12fb297a6615a2f47997a1b985d3fcffc774a5p+023",
    "+0x1.5947f4b59c32b3d488eaf4abca62afbc315d80e4f3f64414p+023",
    "+0x1.2039763fb412eba4ec1f48bb2ff1d1cc7841208bbe51386ep+024",
    "+0x1.2001d66f73386c078a6a16583c5a7a7eb5e1d687329647dap+024",
    "+0x1.8b22d4f9dbe9a08f5a12f8c4f02ac2dcaa2e3ca657cc1055p+022",
    "+0x1.8b22d4f9dbe9a08f5a12f8c4f02ac2dcaa2e3ca657cc1055p+022"
  };
  static char *cr040908x[] = {
    "+0x1.b3814d0c328cadfe3462966c869dd12ada018793e45fe613p+002",
    "+0x1.0c44a0f7fd395b6d5fed3c8a45067916305c38e3d89b8a2bp+008",
    "+0x1.1532692e2f129a17ade5e983df06c6d72f4a9991377b11abp+013",
    "+0x1.5ca028d2f9d680a8b42c4884e9f74f0f1d7ce445d811d003p+016",
    "+0x1.43da15a394ef4c6e1f54d893c8c949bc4d3691560a260279p+021",
    "+0x1.0e57a4c5f71419aa66db98a352ee384cc9405d2e94a1fc98p+021",
    "+0x1.562d4dd7b9de4d65df8c770986a21226d9131ac2219c8b17p+024",
    "+0x1.438987d098eea5c3f5ece6753eba034a52f2eeef13c6f7cdp+024",
    "+0x1.a055dc18c03ad99a59ba92055455d2e627020332500de957p+026",
    "+0x1.990ee0f3aec527b04a0447ce9e2b6c6b6e2b5a411dcfa5bbp+026",
    "+0x1.da79ac78ce21e59452341e8c0d5fac103b0ee87748fbe451p+027",
    "+0x1.d7b526a9bdaefeb8046f786d1eddf9631c385eac591607a1p+027",
    "+0x1.3b2ead65dc646de1ad7a20613eddf4b4bd5ec391ba37d8a3p+028",
    "+0x1.3b2ead65dc646de1ad7a20613eddf4b4bd5ec391ba37d8a3p+028"
  };
  static char *cr040910x[] = {
    "+0x1.0dec95a299f1bb3f4e4e9c5027229e2bbb5c641b291ceb13p+005",
    "+0x1.5e977e172a01d06bdca160921d1a352ce427ed7f77599ae2p+009",
    "+0x1.8fc60703484355d349c9aa10dc3106254cf2e05524fbf893p+016",
    "+0x1.f8ba5b6ab3d2798343ff3956aa6a8cddd253aae5fe98cd83p+019",
    "+0x1.9f7488081f647175f7e616cfd649414d9bddf6badac01693p+026",
    "+0x1.8d66c7373b7475a7d0f12486e50c1af47a353ef0a3d381b4p+026",
    "+0x1.f380ddc83ca8fd6a4b81246dad215cdeb16616cd636a5422p+029",
    "+0x1.edbdba0ad34808c0f96d215537b3630a68251d61d79b2c85p+029",
    "+0x1.0dffe08ef17abdaf12e919c16733975283c58ecad474367bp+032",
    "+0x1.0cf7f849c0fc4881c3a1330944685486939dafa8bc6eb5fap+032",
    "+0x1.223825ea70d670af4cd5f2ad48b88f2280867ce53839a561p+033",
    "+0x1.21df25c9ee7383b0f42c3552d05eef4c01659a1278dc6b30p+033",
    "+0x1.3bce807b3a0f635f9801c9575ff1a559d9b3aa94d03aed73p+033",
    "+0x1.3bce807b3a0f635f9801c9575ff1a559d9b3aa94d03aed73p+033"
  };
  static char *cr041008x[] = {
    "+0x1.ae4f7099d82c740fa5956f97960411004fb53870bc61a6efp+002",
    "+0x1.118fcccb05c21df1c39872a0bb46a6f03d30e5aa14cb783cp+009",
    "+0x1.8518510b3d7b230c979a893d7a7ab0cba70612060b6003a0p+012",
    "+0x1.26fc08773b622cb06eb0f92b6c0814dcc93152366e38516cp+018",
    "+0x1.67322e8ff87d7dbe95e3cd09315671fee109d48f44077690p+021",
    "+0x1.44fe97df884e05760b694b66733c5c482a0b6e9912e54620p+026",
    "+0x1.119e28c178e1e21cb0de69ccef5999edd7b6182ce2dc3df0p+026",
    "+0x1.69585114cc9f45e28e0dc02f50d0910c025db8bae453d786p+029",
    "+0x1.58d781120c264fd06f79f4761e8e15cc9c6afdd81a02dd55p+029",
    "+0x1.83d39abdbe0365944dc7e2b95a278a0233cf9095206c3f54p+031",
    "+0x1.7ddf4e7bf8f0a7490b192f3de4ee0240a37d0964acd13c65p+031",
    "+0x1.a2095722075e49df9dd1b16bffab134707de0fae6be8c937p+032",
    "+0x1.a001433dc5c04a70aa2eed3d1dfa1fcf6aa9718867d0ff94p+032",
    "+0x1.ceb5104ce9f0700dca0b730a458f20b189497c567648dff7p+032",
    "+0x1.ceb5104ce9f0700dca0b730a458f20b189497c567648dff7p+032"
  };
  static char *cr040909x[] = {
    "+0x1.67a56a1582d63c35c04a2895883ce618b19c792c85544f93p+004",
    "+0x1.ccb2d0d1513ef14740e6917dac53977de9f5aaa566d4afd9p+008",
    "+0x1.12b6b69d7cd7fb0ed61e42301f04be42308a2e980a930157p+015",
    "+0x1.56cc2f76b01ab76d8490b9623d1fc57fd6b077fd2df0eac8p+018",
    "+0x1.25ef6ce00dacbd1299be2cbc64d4898e85c5ff2cbb6c389ap+024",
    "+0x1.0d381cf06e989d25bc17ced7401cc78503215dea6ba32990p+024",
    "+0x1.53a86404867a2b65f66c0ac8302aec69466b85f4db1af751p+027",
    "+0x1.4ba9b9e42932a7b6aa57047b3d241951ae459ad6a7987d02p+027",
    "+0x1.746788c4fb0877bcf88ac87be3367a1d5199a0538786a4eap+029",
    "+0x1.718019d35aa2b6476496d194507f642eccea59685fb909b7p+029",
    "+0x1.93754592192ab3d6e3085106955ccfb3f306e53df77522e9p+030",
    "+0x1.927497a508198d06ea6448f348612107009604ab357a2ecbp+030",
    "+0x1.c7d749a366af71e9e3a608610c7fb1d41ffc2fdf6a50006bp+030",
    "+0x1.c7d749a366af71e9e3a608610c7fb1d41ffc2fdf6a50006bp+030"
  };
  static char *cr050909x[] = {
    "+0x1.46c11fd98c8b8a3743f6fc3134aca486a617984b9eb6b5f5p+004",
    "+0x1.efd5ab81769ea8dc7822909915e1a5cd86d415488218a765p+008",
    "+0x1.f6913c0a3457bd252b497bca2d74e3723c01e4bd5d6ca534p+014",
    "+0x1.5c4928c0a0fc72565df7268a1cf93eba149aff011fe12ef3p+018",
    "+0x1.3674cb132c17f2aa698e2bc668b5fe6b81bf354c84fc67bfp+015",
    "+0x1.0ca77c3b6840ee222f526b3053fd2d7c3039a5627cfa2d9cp+024",
    "+0x1.ecdc5ae51132f0726710d2d2d2ec04967632995c125768dcp+023",
    "+0x1.3250e7c9b1a5350eb5385669604d1c6ce01a7d02df60c8cbp+027",
    "+0x1.2b234a2f916c0f242c68bdb7d4f391e5f0f73cf7b7791eafp+027",
    "+0x1.4ead4e6fdb7e89c499865fce67fb217bc2f919042bb5379bp+029",
    "+0x1.4c12175a3fb492a09b7ccea0bd010116445aa663810e18bep+029",
    "+0x1.69f68e0ca74817060b1adc549eec1f9827a678ee9b3dcccap+030",
    "+0x1.69100f1d721f21a2d808e185261e48c8e0e53fc36da182bdp+030",
    "+0x1.995756f8c70514acff2a059fb69ea7a7ef88594cf2249b69p+030",
    "+0x1.995756f8c70514acff2a059fb69ea7a7ef88594cf2249b69p+030"
  };
  static char *cr051009x[] = {
    "+0x1.6b010fdf4967fc7a1e704f5e127a2b7d5df3664a65ccc3dcp+004",
    "+0x1.cda006006aab3eafa0cb349e08a0a52143458e64061942b4p+008",
    "+0x1.13ffd385a73db90abc6742699115256dba633b8e5109dd61p+015",
    "+0x1.5882f66fa4aac21f772c7a7becaad5c49e670e6a6025fb95p+018",
    "+0x1.273d3443e83ba868d46c7807cf339714013d1d134a4c3f4fp+024",
    "+0x1.0e6170ae532fa7100de25615a8fe7d6dd9fd0e99d9c2b673p+024",
    "+0x1.556ee72e4a42a4d6031d4ad3c7d3c4fa45bb4e30d74c304bp+027",
    "+0x1.4d612aaef326fd2d55783ba088cfebb7a2d3df5babee1c13p+027",
    "+0x1.7682ecaa129208e89d53736f33c21d93e56917edaae7956cp+029",
    "+0x1.73934f146a21c38fb1f34cae7829662a2050a4f6bc35102ep+029",
    "+0x1.96ce53effc9bfe8a84c64c4002237b936e55fc4c46c970bfp+030",
    "+0x1.95c82cebd31ba7ff16221542037083395b1c165b1c33442bp+030",
    "+0x1.cdb4c26adb544b9e2a3bdfdf17f0e672215a80669a9c9b2ep+030",
    "+0x1.cdb0e7abceda9f6088b3b2ed12c6939e93cce9a2d34f4c58p+030",
    "+0x1.b61834508936a2c4a7812f0b452f9b83b548919c0c7d8bddp+024",
    "+0x1.b61834508936a2c4a7812f0b452f9b83b548919c0c7d8bddp+024"
  };
  static char *cr050910x[] = {
    "+0x1.58b7b36bc35256b37474c5fa866fdc039c5175a56c7f5c91p+003",
    "+0x1.903573554f339a64b0d4fc85d1c50a9dbc24bc9b4c2b65f6p+010",
    "+0x1.de71f42b7164c545a7220d04fd9fd2e7af31ed6dcc570af9p+014",
    "+0x1.a15e42baf08187cf4810c4995249499e720f647af04193d0p+020",
    "+0x1.697de4ee5d182c485be5e8f9f1fdca04793001acefa9d23fp+020",
    "+0x1.e9771f010826931424ef051403e2a3bdaf3c9e8d822e0506p+024",
    "+0x1.db62805a4ab155d3301683f194e0303cd1d949f4e10b0a75p+024",
    "+0x1.b10eeaf4cc624b4319cb561f8bc401e77d60a6b0821a6048p+027",
    "+0x1.acdc1b21eb1ff71265364603483a5baac195623800387bddp+027",
    "+0x1.9b39983bfa7a4467665574246aeb8f6ecafcaeae3e419726p+029",
    "+0x1.99c888b56bec23ee2108c16f9fbe1d3da263c5cfe9a640b5p+029",
    "+0x1.9bd532de33b4da6c624455d1b77303b5ef1516cdc76eb3efp+030",
    "+0x1.9b5bb9666381cd501b4efd1da9fde7c3e54e4a20f5202bfep+030",
    "+0x1.af094ecf63cbbe5875e313084ee3350844c58299a5dfcdf3p+030",
    "+0x1.af094ecf63cbbe5875e313084ee3350844c58299a5dfcdf3p+030"
  };
  static char *cr050911x[] = {
    "+0x1.4b22b9b785c5e93513ecb045c84509688a8256995b6dff67p+003",
    "+0x1.c7df49512f57253be585bd3ea554a19fca0d0d9e5bf36d9ap+011",
    "+0x1.87b20efc7e259197ecbaa1445a456f472c90d32c6bcf14bep+015",
    "+0x1.cf2022560bd331c28f753f1ed8022bd77a9219a533b8d5e8p+022",
    "+0x1.bc3fd22070e0c0b6a1ea77e7c22d4d5889e683556ff047dfp+022",
    "+0x1.8989d73c138885e54a2af9194946cfdf393dd5e1d6cd0e56p+026",
    "+0x1.855c9f7bfcbf8a1fccb388886bab868cc486d88d37d6b250p+026",
    "+0x1.200ebde36ab9ff6d340a955ae3aa8f6e979644e92963cdc6p+029",
    "+0x1.1eedd1167b34eadb67530c6e528b3b7916d286f2c6fbc8d0p+029",
    "+0x1.d7c67f9055f041cf21ce07cfcec99eb3a285899cb35dbc3bp+030",
    "+0x1.d70f5d116bb083eead04f20198e16e02854f1958046d8692p+030",
    "+0x1.aaa7a75ed65af860625b576f613b4afb6320e6e5fdb299b3p+031",
    "+0x1.aa6ff0776a02660873b3f7b47c0291e3b5804c88d904f7b6p+031",
    "+0x1.8b32bb6c3fc51317fde29b95675f3b77529187f28cf824bdp+031",
    "+0x1.8b32bb6c3fc51317fde29b95675f3b77529187f28cf824bdp+031"
  };
  static char *cr051010x[] = {
    "+0x1.cb9f659778b8a764e3d5677215c1ffa4ea8a5da08750bc5dp+005",
    "+0x1.ccaec9e716b2bdee6344fd99665622c114007b4f97320e78p+009",
    "+0x1.151145d2406915674bd3793606b52d69f400114fe480c624p+017",
    "+0x1.918c47cd5c4c54acc55b6b42818b5904fca23c9ea6177815p+020",
    "+0x1.1f5cd28504c73b9f21be967eb5acb2db978ad02e64e7ee4bp+027",
    "+0x1.0e7838a01b95b6ed7c1d065783b7c4f1458cf13099f36d76p+027",
    "+0x1.91ac4e5686c20b61a2c4cd44cffc71da40ca045201b43b61p+030",
    "+0x1.8b0d97707ad4f567c8981a2c127435d9f7495f2743294ffbp+030",
    "+0x1.ffbe5754ed9ae5c8b78473b0fc34c476223ced0ba23b178fp+032",
    "+0x1.fc906446f662333badff2249ceea5fbff87b6bc7e7766e14p+032",
    "+0x1.68cb38ecd40698802a1ee5f6acef41e410c6c9937ee3306ap+034",
    "+0x1.67e6881482c34dea89a138143229852b088f5483fd0bc717p+034",
    "+0x1.1e84ea531655d12f40d7fa7c559f03cd7c42bc584268cc41p+035",
    "+0x1.1e494e18a49d161bfbc02f1ba89d6776eb6770eca6ce0e59p+035",
    "+0x1.a709dbac1f455d6a0169dcf35fd1e18d1d8a710aed66822cp+034",
    "+0x1.a709dbac1f455d6a0169dcf35fd1e18d1d8a710aed66822cp+034"
  };
  static char *cr050912x[] = {
    "+0x1.6acf151dbf9b0378637c8cfb3641e2e1f1728a3ce66e7044p+003",
    "+0x1.e501addbd2b4998d3e2c4643533aeb0c46e722d8efbabdc9p+012",
    "+0x1.7fff6805b0161a90f9c7d9058b1022161bb6358e39581f0ep+016",
    "+0x1.e952c0f7aa8c70757d93999ff0e6a9152916e05eb332506fp+024",
    "+0x1.e0ad605733d673f453922e78d67c36e27abe26d2841fc5cap+024",
    "+0x1.7f92b4633d39f6a0eaf47313322ded0c2358f4ad544b4136p+028",
    "+0x1.7dc470be578daad18014bdd33f97f751333bdfb94f19511ap+028",
    "+0x1.06400e51fb616897b6f69f9c145082ed3accca729f2e517ep+031",
    "+0x1.05c9772a73998e777249045e26f3577cbbc47b65b2475785p+031",
    "+0x1.9126cec51615e5a321fb554362d8edc945c7e5751151a1c0p+032",
    "+0x1.90df378ce6b6caedfbb7d8dc88dfbc08dc76fb47af8f3b82p+032",
    "+0x1.56c179193f9b2ce7722ffa1c6588dbdb9ea47696e559dfa2p+033",
    "+0x1.56acdb3df6672ca5eac863b62498cc7e1ec61b279b0e3f5ap+033",
    "+0x1.2468542f7ce15e270c5a7034d94b9af94ac1aea430bf36a6p+033",
    "+0x1.2468542f7ce15e270c5a7034d94b9af94ac1aea430bf36a6p+033"
  };
  static char *cr051011x[] = {
    "+0x1.1a5f27f7fecec124caf521ca54c439acf06e773acf5ab0bcp+007",
    "+0x1.ec9a297a20d1759bb417a579d91e91bb3a3cc6c90df96fa7p+010",
    "+0x1.2fa2bccf326211259dd599c19f98832d0a3ce19091f065dap+019",
    "+0x1.cffca937906e01573322530b082ec9bfc6ff046ab83faac3p+022",
    "+0x1.3557ee42e30c9ad45f5e32f23dc23dab5d3c8cdf6fd48d10p+030",
    "+0x1.2b2c04a61655ef6a676310d5b0e1dbd11c67512e4c672697p+030",
    "+0x1.cfca1dda22cd81e0f2f361223dcb43e006e0b75d057f2702p+033",
    "+0x1.cba429fe8b20f8c315741e1620eb30a0f6369610b05e5ad5p+033",
    "+0x1.344455f7e9dcf9da78f5f3eac90b378fc338fbeba5c43422p+036",
    "+0x1.333a2d754b9ecd14c541d5df66f0e56b7bf014e82e620935p+036",
    "+0x1.c9b6e0024e0453a0335fd70689b16907a19dd22dad8cb624p+037",
    "+0x1.c919f9de6ffa5828094f1858d9c41306cdd7ddbd38fd70bfp+037",
    "+0x1.7d144090ba2d7f1d18c2ca413be47bb2b2849764e5afff7bp+038",
    "+0x1.7ce867eeba0080c88f93553131b7adb6dda39af9d8cfa0cbp+038",
    "+0x1.37036ead8aa6b9a0ab759e485cb0ffc12a558aeb808117f7p+038",
    "+0x1.37036ead8aa6b9a0ab759e485cb0ffc12a558aeb808117f7p+038"
  };
  static char *cr051012x[] = {
    "+0x1.d11b0bff69cfb9b102b4a4f459bdda752af42ebb1e3d1f12p+008",
    "+0x1.71f61e6ffefcda82900e3a063477f2a9e0ae0a67d564dfb2p+012",
    "+0x1.d453e0447c60338498f226c08792a17bb95388dc6b65d3f1p+021",
    "+0x1.6b7b02f4378f334f9f574611ae850900fde8577a0576d475p+025",
    "+0x1.d8db61517e1c09c35966754b84cf057947cc78b830a8baddp+033",
    "+0x1.d0cf9b180c54eda18bbd1a09068ad128db3a85732242c437p+033",
    "+0x1.6ac8d75ee7f700454aaf6b9b0b974935b6113a5c2c225ac6p+037",
    "+0x1.6921437f5889d6925b6896741bce6469b1806ed330f626c6p+037",
    "+0x1.e77848296c28de3912d8f1e15c6ae3f0d0b251fb3a005108p+039",
    "+0x1.e6a22a62cfea132fac5e62d0b9d3b4cd395de538aae21010p+039",
    "+0x1.6de84a84badf268db6ca717f78e8956cddd3770634b4d72ep+041",
    "+0x1.6da89ee4b1daa4dfe5bd1d434bd2ae155fca432535953847p+041",
    "+0x1.33787c0c2f6530d38b693ad7b89bcb38f56a1767b7e6ef37p+042",
    "+0x1.33667a6a3340d61a0a50a34a300aebec6eefcf60c3799784p+042",
    "+0x1.fec5b259ada8809d32e5326bd417185dab4020d6491a6056p+041",
    "+0x1.fec5b259ada8809d32e5326bd417185dab4020d6491a6056p+041"
  };
  static char *cr051208x[] = {
    "+0x1.0348edd38387c68da3efd71a33d989ceb34f68fae7d5232bp+003",
    "+0x1.5b11da3c6169d21d01d675c6750f7e7bd422ef0217438bdcp+008",
    "+0x1.d77ee162b6ff5e9e8f7f2e8736a5a24e5b42d8079e7a5a04p+013",
    "+0x1.71d12aaf14a16d5f99fddeb006c9791737c9f8383cf1bfa1p+017",
    "+0x1.00322279b1e59302c2469f9e0070629e7ed2abd352013d58p+023",
    "+0x1.71e7117d8f00add7bfcd312437d444a6ea1ca085bab780b6p+026",
    "+0x1.2090a89c62116cbac866184b1964b9c8f80cce837311fb91p+031",
    "+0x1.be5f7ab39170a67f6be5f4c25d72ef881fb18568a1f9638ep+030",
    "+0x1.7df174bcb57731b866693f75c0372a1d25017b93114f21dap+034",
    "+0x1.62b6a45dc3e7da206baf5cb4f81c7ab583ff796db4bc5325p+034",
    "+0x1.f6b0b249565119d10d78112f27aa158c9c5adaf61629ad0bp+036",
    "+0x1.e8ad860195ed5a8436aa46c3c38a1cf9fa1e24fd06b69b96p+036",
    "+0x1.7d5e63cdc9d57c421a7fc30e502cbb76e90ec65d8419f8b3p+038",
    "+0x1.791d2ae9bb7d12dd8b414829b9be767461dae728fbb8647fp+038",
    "+0x1.461bc557ba6b8ce0922bd1aa2b4843135fb2b0b284381e57p+039",
    "+0x1.44deeb47ee1c99c6fb2f7d3fd52a11df080b782d26799409p+039",
    "+0x1.19e644a394915fb49a752ddd7a22f2e9779142e352fc1cd1p+039",
    "+0x1.19e644a394915fb49a752ddd7a22f2e9779142e352fc1cd1p+039"
  };
  static char *cr061109x[] = {
    "+0x1.8eaee7f85997d704e108c012b8c256782fea7a7331313399p+001",
    "+0x1.ce3c17e8b9f9e4256ad011c0d86c40d0959d505d0637bc38p+009",
    "+0x1.e80ab99afc290ab5f95b62428668c6fea3683a04f169dfaep+013",
    "+0x1.9d8233312f8db78c58633008dd167661024264484a87fa79p+019",
    "+0x1.9d4f92681d3222e13c532f0d0ad639c3370f7951c5671220p+023",
    "+0x1.b01414547b9efa3e26b5ceb1b0257b30312def4b8e16ffc7p+021",
    "+0x1.b50a3b124659c820a32341386a37df8df9004a96fce359a9p+028",
    "+0x1.7e56ee829af573221ca497480ad176be78295f2d188fa601p+028",
    "+0x1.3643675c3b4da394a6d96bd504217e9b5deac8e6b4076461p+032",
    "+0x1.2aba8ffb08f56ef28709b1e84466c56863ea790ed4246b91p+032",
    "+0x1.a0aba24796eaa430966586cc1ed1c0850a0c7d4e98d6defcp+034",
    "+0x1.9aa718bd3291bd9e71330564ac0ef366b13c96eb536e1ca3p+034",
    "+0x1.4337b0aca052429a50c8e12a9a0814e89eececae6f13cebdp+036",
    "+0x1.415cea9c90ed92e6811b8c52ba70eb11a953279bf2fa2718p+036",
    "+0x1.184c741979f6e2dbff94c72dd162438bdf8005d7b0eadb53p+037",
    "+0x1.17bf2c536ae48f9da912644ad92b6f021bcf1e35e3733424p+037",
    "+0x1.f5cdd515878b721f15f469406c0a0357b13d7c97f0fd20a7p+036",
    "+0x1.f5cdd515878b721f15f469406c0a0357b13d7c97f0fd20a7p+036"
  };
  static char *cr061110x[] = {
    "+0x1.21e9475f8529bab14251f0bb39225afd3fd4d35b800efc00p+005",
    "+0x1.22a4efd7ef6174f1d54b146e8de905aca4174c0b42486748p+010",
    "+0x1.8f0b39d953533c0e9a7652dab1655a5c1af4648e94fd5751p+016",
    "+0x1.fc0b7a09545dbcfffbb4f299df0e4a852e7fc4c4a2328c91p+020",
    "+0x1.b6ff0932ce788d2188dd43bf7cff42e126aeac95709b9759p+026",
    "+0x1.719ecdb521d1fc9f1eb8ae6ed67e95999e9b90fb15397c1fp+026",
    "+0x1.01adda48f7a053dbd940da572a3c22045ad912d4e3b7cfd5p+031",
    "+0x1.edf3df8e4df12c21600767919692b1e1617a81b6536d32e3p+030",
    "+0x1.12185ef4e9fb63a87e137eb51de743c10fd3eaf3c1733712p+034",
    "+0x1.0df9cd64603d052196aee5b8b1f2e8be503550b044314ff6p+034",
    "+0x1.3e79ca44db6c6b1f5545cb79460e480bfbc7d1d66aaf0ce9p+036",
    "+0x1.3c75865f9c172b180d4974bf9b0080a485e52fe724b20430p+036",
    "+0x1.c0eeca14747836b6e4f3750a3e958122686cc3d88a70b0d3p+037",
    "+0x1.bfbf938f5abf4173926a965527b23659ecd197581f257950p+037",
    "+0x1.6d0e3da13a10cf6e2f52c50565dfff091fdfee7011c4270bp+038",
    "+0x1.6cb7ca6773cecae063f14770df4672c03d1e58717a5de0e3p+038",
    "+0x1.32c1c44b615bf7fe255088f14225603e5f48844daa0c097fp+038",
    "+0x1.32c1c44b615bf7fe255088f14225603e5f48844daa0c097fp+038"
  };
  static char *cr061111x[] = {
    "+0x1.79ed7337ceb036d4a978b55989f6b8e4b56523cecea4844cp+006",
    "+0x1.d11a825abe1d523c4d004763eee2107c9c7d327073ccb126p+010",
    "+0x1.b5d9bf04f648efd24f96c36ca39c8de9e8b9838475d4dfc4p+018",
    "+0x1.a195e1f84b431f6800cc9dd9e5b6c37fd6a7c56c3bcdded4p+022",
    "+0x1.c360f8abb2ea8f367b194322126dd4dbb2e76c4cb28148bcp+029",
    "+0x1.ac36474d1da458ccf5126acd65fcc4f93df2f7bdd3171da3p+029",
    "+0x1.a294d40f2694b4e60c83f6b836ff1bc14b9d4c1eb1b6f59ap+033",
    "+0x1.9c74eb58d7b105833c852eab012137b167f23fff0fa1f081p+033",
    "+0x1.66d9936e1ab50d2da75f2e0fd91bf30bb10d55b1b8bb7075p+036",
    "+0x1.64c3c5774056ae4b8f928d9e61aa6ebfee2aef897a446a11p+036",
    "+0x1.637ef8e2a27b44a13f5e094add31dbf9651a8809cf67c934p+038",
    "+0x1.62937790a1795dea3e3db7e26b4dbc08568ce112653bf4cfp+038",
    "+0x1.b43edac2dc8ff192077c59ebfe3839d638f6d6a5161f6733p+039",
    "+0x1.b3c0ce024b3cb135cdbc88649b655180c03c5622fb696d26p+039",
    "+0x1.3c865f3224f7bda93e8578931d14880076649d10536b8d5fp+040",
    "+0x1.3c65bd635ff786c656c376b3ad9163f63896abc98df6f3b5p+040",
    "+0x1.ceefbf6c9f1b2d443c67dd4d223cf62123e83b1851d17861p+039",
    "+0x1.ceefbf6c9f1b2d443c67dd4d223cf62123e83b1851d17861p+039"
  };
  static char *cr061112x[] = {
    "+0x1.6654c1e14edfdaac38b7aa26c6b875e48932e53c32e8f814p+007",
    "+0x1.88db46ea3ccb72f858aee4773950f72721a6480bed08ac08p+011",
    "+0x1.8bc7c5cd8efa1bdd61200e2cc7fb193e05273cbce2903340p+020",
    "+0x1.620eee46512d644e0350bf82bb9a18479fb7bc25679c15ddp+024",
    "+0x1.9171d2af4eb954961eed2d97f5d25a7f3721efe96e0f4784p+032",
    "+0x1.883fde9c9e8360950612c2bee45a6d616f6a3cfd385899d5p+032",
    "+0x1.61a7ae2e6e2d7a6538f0de15735946011e77f167c2ffbe49p+036",
    "+0x1.5f5f92a1ade5fb384cd5f0bcb96bbbc42287a25293405112p+036",
    "+0x1.1ac5992c48334e81312b2e4eaeb0bd11dc7462d6ad28d275p+039",
    "+0x1.1a0aab9ea94757693e0a27ed26b20c3b3aa9c5b65d85736dp+039",
    "+0x1.05de48ea8503f92476be9a685701757707efe1f6433b3dbep+041",
    "+0x1.0590d7f49376c4f39a88914e7a696e707e578ad67ff00910p+041",
    "+0x1.2a7ee5e0f9cf8f0656425b943a14ae429fe11926f80d3193p+042",
    "+0x1.2a581cd0af4534dcff05dda12d0042f18d8e9fb3501b0c55p+042",
    "+0x1.922686e9ea672f5aaf435f683876329d8a9548d3d854d26dp+042",
    "+0x1.921408a03def5d9f58bcaf5ffa7d2b8efdc53a53b82b726cp+042",
    "+0x1.064ad79cf09230ba49c62f6a0cfbcc0342cbe353ba331a5ap+042",
    "+0x1.064ad79cf09230ba49c62f6a0cfbcc0342cbe353ba331a5ap+042"
  };
  static char *cr061210x[] = {
    "+0x1.1b123c3e61af01f6a3553d308235a60b2426a0fae17c1ccfp+003",
    "+0x1.3ad15e2a8fb34b2cbb78173b76ca7682817fddbafe6a6506p+011",
    "+0x1.16e2dc0ba92da00f43e502fd234e05e6beb4222cfb7103ccp+015",
    "+0x1.3e9a5f7ca46480c84ad9ec8e4d7d45800fc1bab7e9512fb0p+022",
    "+0x1.14a13d143988d5414eba14d27cb7178b9a9601fb8517a1e9p+026",
    "+0x1.4d2bcaab1c68d9bf8b9f547dc42e130733ec7645e7976460p+032",
    "+0x1.30caf1775dfa9a1b3520680132d83607cf87997892712c06p+032",
    "+0x1.16f14dc461e74177b7b637c2c618d14ef1baa4442841d54fp+036",
    "+0x1.0ff83570be0dca779bc99d4d34af2be2b0e0e43084f353d5p+036",
    "+0x1.b5b94d73084d50d5559eea483c22a10694394dff0659090fp+038",
    "+0x1.b14db9e166a23da2c50d7008e0bf7c27760d045dca44ad0ep+038",
    "+0x1.907fcba729d2f5ab87defbf52e0d415a14b510aa0e11f9acp+040",
    "+0x1.8eb003d0e4bebd5f141b32c52bfc12c5ddd549d4b5f23530p+040",
    "+0x1.c2a9de24f515e4861596aa2e0ddb8ec285e0cf3814c0f0b8p+041",
    "+0x1.c1c48872b895687625c8aac64e3755b9c1daa97545b2e805p+041",
    "+0x1.2b99d4d3a6b00dd5accef2cbed3d16193d547561b527e12fp+042",
    "+0x1.2b6430d1750f8612e7cc8fd589f26738b8a111f758c372e1p+042",
    "+0x1.7cac7b41c25fea8d94cec66cb0a98c885386b2f72e98e9dbp+041",
    "+0x1.7cac7b41c25fea8d94cec66cb0a98c885386b2f72e98e9dbp+041"
  };
  static char *cr061211x[] = {
    "+0x1.1e0407d3f6e1bdaeb7b53a044e87685be2b909de7c95c8f8p+005",
    "+0x1.d9cb8ad283fded5f7aca657191081566fef84622f9c97bb2p+012",
    "+0x1.db12f523fe9127a3803da8ecf4fab7e57a563eb6d04a3308p+016",
    "+0x1.f6a4b63f04267387b39231ea2b550d0b783031cea5c19bdep+024",
    "+0x1.c0e01d7b3f536dc5ac5481da751842794051877f5aa5392fp+028",
    "+0x1.01d4301cdb779d0d5692ffad5fb54780a1647fff17d54754p+036",
    "+0x1.ec3c1e7a3d733761e294a2e85ed61a8597ebe73582727964p+035",
    "+0x1.c1cacae3bdf78afb256017740b05f919854c473699b59f2bp+039",
    "+0x1.bbf2210bdcea8c685d326a7d0ff5c184ce3eafcd6b171174p+039",
    "+0x1.68d8d25d5ac637b67ea561ac5e7f49ce664e11154af9eb72p+042",
    "+0x1.66f6c1e6ec7000021885ad036ae8a0b603abc9127923d6efp+042",
    "+0x1.501b66353ac51feb1929d3ec8e931d27eaf11aa20d94b701p+044",
    "+0x1.4f524490dd01d48d19ff2e52f1e5652a5ab9b1621862a13ap+044",
    "+0x1.820a127083dafeb2029fbd9221a3d6800d182bf4365111c6p+045",
    "+0x1.81a48783040a5dca26aa9e8c1d8f0c53100254e3ed832dfap+045",
    "+0x1.06452fe0e2f37733413ebf814be6a179c29cf9be8664014cp+046",
    "+0x1.062cb88587f11d58963c0098aae48e30490ffbf11de4db28p+046",
    "+0x1.5b17740050605cddd8eac47d6cc752bae7fbd9d1603167d4p+045",
    "+0x1.5b17740050605cddd8eac47d6cc752bae7fbd9d1603167d4p+045"
  };
  static char *cr061309x[] = {
    "+0x1.8682244a45ad3d9281d262f2f9b86bf7db78429a9bfa1021p+002",
    "+0x1.672d7512c90f35daeb285d24ddd5cdda04c6af2609e26756p+009",
    "+0x1.29cb9a724c297499c1a7371a2c3773d93e42ba90d9a94b23p+015",
    "+0x1.342831bdbacce82d9cb254d1efd39fb2c8933f4b3df78fa3p+019",
    "+0x1.50cd793976536ab903513bf87a0f4461ba28145ec3b27cdap+025",
    "+0x1.25655fffb4f96b37979bb4ae130933cc738269368322df30p+029",
    "+0x1.71e217b6c4c580cdca5f39fbc4ddc60579c7fb4f74c5fe3fp+034",
    "+0x1.3375e75c49d1ef8abce41e00453cf24453fa077034fcba25p+034",
    "+0x1.2b8b12f6a3d8738d68bba42cf07d81b2f0c45b82e332b277p+038",
    "+0x1.1b7f2d2a39a7b079cd1c1cbb047f7e974b4996893b8ca4dap+038",
    "+0x1.e69c5b4c0061be70361e87468203dd3e3d081282687f366cp+040",
    "+0x1.dbea200f6039738621e2f78e26f29e5ec6026e50a0938916p+040",
    "+0x1.d19597f6af52781531d929e462a3852e3adaa5307382d1a2p+042",
    "+0x1.ccf1bd084a68bb5cc344e9283179aa09f9ff52c28c2a50bbp+042",
    "+0x1.16b854162978416b549f4950ff25a9a05f79ec474d6b1112p+044",
    "+0x1.157ed213726e9e49298ae2f6dc11042f46b0af734807ed8dp+044",
    "+0x1.8c12cb4de550cf5728ba5c8148e8e1dc351f806ebeb695ddp+044",
    "+0x1.8b721aa3adebacabf9a811cba7f07f6dbffe460e85aa93aap+044",
    "+0x1.1d5f3f7e3def5a0c5466ef352033882779b73d2a0508be25p+044",
    "+0x1.1d5f3f7e3def5a0c5466ef352033882779b73d2a0508be25p+044"
  };
  static char *cr071309x[] = {
    "+0x1.7b15b9fe220be4ceace285d2b9870aef6cf58abf38bb8e66p+001",
    "+0x1.a5aa45002274ca9d116d6c463d140f8ceb5461ceaa4144c0p+009",
    "+0x1.b0288fce1c094eab995cf2211b38106fd0f051076254679cp+014",
    "+0x1.72c4b3b7c06ad6dbb42095c70524141edda3140ad3f43cb7p+019",
    "+0x1.e85534accb6500948975829e873b5288b85fab8b24400666p+024",
    "+0x1.15c21511fb0c74e9545cc7b24e543f8117e794484061eb96p+029",
    "+0x1.4829d6f8790d37fbffaf246550609130c9a41563d79eb6b4p+027",
    "+0x1.0990e2f165c9bdceccf6c8414df5365ae4cca339674ad8c5p+034",
    "+0x1.c24649e0fb9b51b92bd4ba69b6162c221f431fbe657cc5abp+033",
    "+0x1.8dff70d55fe097ba8277fb1c762fc08e7657337f038d09fcp+037",
    "+0x1.797b8c7d97fb6d0a15877a75150ff53313fc28f700ed42d6p+037",
    "+0x1.3a3b4080ce311d83acae6699ae0a40f467b5fd1534e44690p+040",
    "+0x1.336f23d53764dd9349bd41e4b20245980503493e0cb35657p+040",
    "+0x1.28c974ffcc9b1f49d3e7a1a06bc1fe7136cff70d31a2c2a7p+042",
    "+0x1.25d7f5bfde4fab78a4393293d52443ca07a34431b87aa397p+042",
    "+0x1.61b1ee1e28d612d76b27b103efe02eeda1966d8c2afa1facp+043",
    "+0x1.6023d8b597163529f33f5823a384cd4fe78cda0f7cead89fp+043",
    "+0x1.f603e58cb0d385aa5039931d8c943858fce5ccf809533ab3p+043",
    "+0x1.f536f2ee2a0fa90f2214c198c44ece732458b7542ae9f7e9p+043",
    "+0x1.6bf84aa118ff201bb10a74e58f8fcddc0bf229cc6246654ap+043",
    "+0x1.6bf84aa118ff201bb10a74e58f8fcddc0bf229cc6246654ap+043"
  };
  static char *cr071310x[] = {
    "+0x1.323466fd6bfd97dc414a0e6683b97c4e84fd52efaa7ddafap+002",
    "+0x1.174e0ad7ff3c90367400029fc8c2d0250ace4905381bb244p+011",
    "+0x1.303084ef5f43f4179983f6b646e3a8211fe236a6417805eep+015",
    "+0x1.0fef90000c94e101159cf132ce5b06c4d2bf242906e28754p+022",
    "+0x1.3b98f76d787ab6733fe49e9bec5a49f1d5e99005ae7d35afp+026",
    "+0x1.2500f83c385c09ff11734ffbfb66938a35c27187e89c81afp+032",
    "+0x1.f33d5394713ff34c29a42c9f57ebf7eb52e8317a83e26dd0p+031",
    "+0x1.4250fa0bc56b4fcb7f2592e8ecbd64eac3df216354331359p+036",
    "+0x1.33f0b40b88dd0ed524e1649c1abc9fdb3c79476d93c33467p+036",
    "+0x1.55aead0c2e0aa23c302a7f919b14b959882dba4bf3bb533ap+039",
    "+0x1.4f6565b0375eb2ec1d6ee752002d58e842749e3b28f2cd67p+039",
    "+0x1.b0b585836946aef7c8e4c5825ac8d9f1d3ea148a3b707c0cp+041",
    "+0x1.acf9e7f1d563611699de3aea862f432c0dbf9a51e42e4338p+041",
    "+0x1.5f63ba24edcd100afc63c39ec52db6b4adb2578914e2ee9bp+043",
    "+0x1.5de83746d5935f859272c8bbd2e156a3baaea41316f45bbbp+043",
    "+0x1.74a58bfb45360e55e0a97a03fdcdc4415f0aaadd4fd5bcb6p+044",
    "+0x1.73eaf4d31446e22ac0bb02db8bf60c42f0a08cc034968651p+044",
    "+0x1.e23ef456e6089956558b8c98852d7bde2f329a0f6a20adcfp+044",
    "+0x1.e1e5080df7e6c8d6927ba964f1240bf71f7a36c5e4e7a19bp+044",
    "+0x1.3f147a33ecccfa86458110418709c28487f5ff8010df8d8bp+044",
    "+0x1.3f147a33ecccfa86458110418709c28487f5ff8010df8d8bp+044"
  };
  static char *cr071409x[] = {
    "+0x1.fb2da692317dc59adbb7fb182e98197132f85ed045e52548p+002",
    "+0x1.671556564908b1b6929be7fb36e50774b1a981ea96502061p+009",
    "+0x1.37cacb00eb71651453bf929ee334a05ad4accb22d33811b3p+015",
    "+0x1.42cae2ab1a8772df301beff7b1b96f420495347942fb025ap+019",
    "+0x1.5d6d3bd64a974003d97169da2fe10fe9ed2e95c2bfc29e35p+025",
    "+0x1.35cf910389c4abba67056500142058955f78a28a538d312ep+029",
    "+0x1.80dcd251bd0c94069f5d62049af4f6d2173bbcf0bd1f1554p+034",
    "+0x1.3d5b888042aca3e4e978d6560ece0311ddc34064e750fd17p+034",
    "+0x1.3cef164bf556ab1a157783c6b06132b2ee0608af4942c93bp+038",
    "+0x1.2b06c4699a1c2203135cc3951004160892f0e289a4502112p+038",
    "+0x1.07a9fd0c22a4d309872ce36c216b85178b769c8f80e3cc09p+041",
    "+0x1.016ddbb56a01a46d7eb6df7923edf410004368ad7bc1bb1fp+041",
    "+0x1.0557b059ab583db3911290753dcbf3399950333c4c9cc2a5p+043",
    "+0x1.02743c2b310577e9305a983675fd434bed7506132eee929fp+043",
    "+0x1.49543866f9e6235f1280f01c210df351a5d91d809ea51a42p+044",
    "+0x1.479e8792aef7397c04f95e8901b77797bb128a0bced547d7p+044",
    "+0x1.00a095c8c9d02245197b3b76d6c7261c76eb0d4bdb88ea7bp+045",
    "+0x1.000ec78ac9cb7e5270e94ef3a95d85d03e227f25befe3530p+045",
    "+0x1.c19267c51d570dfffeea84173bb1e7a476f7eddb4ed78572p+044",
    "+0x1.c14e19a87d58eb03e240562d506a085ed6922c67ac4062bep+044",
    "+0x1.e53770b541e87af24748abdf29cac32e6f9440867f796431p+042",
    "+0x1.e53770b541e87af24748abdf29cac32e6f9440867f796431p+042"
  };
  static char *cr071312x[] = {
    "+0x1.42d7493177100038416f89f9a62e8e4d6101983b382500b1p+004",
    "+0x1.713532db990f7e756106ee1d7c4c684fcd73714a9e1052f3p+013",
    "+0x1.948371b5ee01ecbbbcb79c2fc738795a0c9e98e9b0f6a18ep+017",
    "+0x1.796ddc41712829199c7e95b41b05cfc1295c956402a9e59bp+026",
    "+0x1.88b41d96d0865885fe97caef396b448a44218596865ec00ap+030",
    "+0x1.7febacb5521ce6210e888627f8f722462ec71214259e4ba2p+038",
    "+0x1.73e5c9f55effe115759ebca13fc67032d36b1a782c3e1936p+038",
    "+0x1.8959cc8337f5ed0760e6a0f865c6264239990bc49b0d3becp+042",
    "+0x1.85c2d152879d565587c732733612e26d201d6d5398753396p+042",
    "+0x1.75a94f2ae5b397f5b5716f3d3a90f03fd7e9f9f2584c35c3p+045",
    "+0x1.743baae8241fa93bdce7a22a0588c8f864a7c9843026214dp+045",
    "+0x1.a8662be682f86a3e2c883e757103c65f13503343bb0e1358p+047",
    "+0x1.a79f3554848b4e14f58a9cd49a7217408dbf62d447cef100p+047",
    "+0x1.377a87dd76756e1742a90dd66894f38476d16160c493425fp+049",
    "+0x1.3731d4d6bf6ceeef64dc83450b7df2a3c8392bd987a2856ap+049",
    "+0x1.2ae8689abbcfd34efc26082b576dee0084235240bca08378p+050",
    "+0x1.2ac77ae9c8207ad18c0134bcef1f3ab01cacbd1fade11f44p+050",
    "+0x1.5ee4b0e18b40556bca13eadc5515404cb9f88b4543a44083p+050",
    "+0x1.5ed62c94baae2ab4689f24f4d6cbf540f04fd70d02c4f363p+050",
    "+0x1.9bc9418425865951784d3df32f0d22a102784ea9c83ad400p+049",
    "+0x1.9bc9418425865951784d3df32f0d22a102784ea9c83ad400p+049"
  };
  static char *cr071410x[] = {
    "+0x1.73e13a3838be57540aef05ad0360252f29197e8a5395ed18p+005",
    "+0x1.45d5e17b07399aa9b80fadc24d90ce4038f1c809f1c73479p+010",
    "+0x1.7902260adf22ad2075d67f25d87138bca82e570d1268b8f2p+017",
    "+0x1.8d2784892b891170956a05d7c7f300fa426be565f218c8eep+021",
    "+0x1.877db11bc367bccdd59d567a6ea3c78f10d6cfdeaaa9c177p+028",
    "+0x1.898b160312b209dd015a526d2d261450b33a6d8f17d0f85dp+032",
    "+0x1.9fc19a1a6735451ca765aa7786217ae7684bf26806a27021p+038",
    "+0x1.700003b02a585473f5fcfb6e0dd54d54acb1987add5286b1p+038",
    "+0x1.8f5839757a2706081bd0ed1ed92aee5cc6b6c47bec141f63p+042",
    "+0x1.81255afc1d69ce04055e0753f35ae6f578063226cfae91efp+042",
    "+0x1.752ee9ff947d55fecb6689d8a21fca18a326e2ab9694c70bp+045",
    "+0x1.6f8ccc978c8caffba1aac9d4894e32ec0b61967e96f35995p+045",
    "+0x1.a4d2fff36ad1da1204e3a71120d5375f8d65968d63a36855p+047",
    "+0x1.a1c43f5688ab8fef03a49f0f0104915516a25504d01a0b3dp+047",
    "+0x1.3391085d45c13990eba73a34b33e4478a6caac48ff3e09d7p+049",
    "+0x1.3273cb4e2144734d9e8188f235c4c1237fb946e09e4c5e21p+049",
    "+0x1.260eca609a3994e3011cd9608a4501a0186e438cb7d372e6p+050",
    "+0x1.258e024ad06cf0c2f73dec89198453e74a1e297a74aba258p+050",
    "+0x1.57f759e836ff5a61a5693125c5477b39e4c94b91ac8d8ba4p+050",
    "+0x1.57beda1bc1bde55176da6ad04c9607d55185b06f5bfb5740p+050",
    "+0x1.90f5ce0835fe570f880f708196ed88f118774ee551c76e70p+049",
    "+0x1.90f5ce0835fe570f880f708196ed88f118774ee551c76e70p+049"
  };
  static char *cr071311x[] = {
    "+0x1.5cee8986b07afcbd72b07045e1192d1604a8e2ad0ce9b22ep+003",
    "+0x1.43f13080c8e5445a9e0bdf43659b89fbed3dbac0a88b3607p+012",
    "+0x1.56647433aafdc9e4f58f3bb60a224ed105387ddea2230fd5p+016",
    "+0x1.463e23adf323cbc1d72b8ce3c5da29c7da5a68e1d6d70f66p+024",
    "+0x1.54b07c8d91561eede3bef4df90a7b227c19dbe6e72603f34p+028",
    "+0x1.51082b6cd477e25f45fb755d46f692b2fed602d0e2bc5f55p+035",
    "+0x1.3bee3907492da0ede1ea3273954b5a0c6c7d96989386859dp+035",
    "+0x1.56eb04e7b0d4b0e1331cfc82680b098f507e1d0e977c0168p+039",
    "+0x1.5089c6587e750a80650cb86d2a81c7926614ef4ceb03b798p+039",
    "+0x1.48cf5025d924e26a9627fd3235ba189232c25622a3a9f896p+042",
    "+0x1.463d1f821afa9d86fe3fc4a4ea77ce9737158e9f88a19987p+042",
    "+0x1.7a4109ad49cb171e4c19423dd04994ca8f191297bef0ef5bp+044",
    "+0x1.78d6353d4de759f0573d025dc4db86142146b5318a477fadp+044",
    "+0x1.1973329d5af9dfd4fca832a77d6109d4721b2620cb02d5f6p+046",
    "+0x1.18ecd4b708a36c77392fef3f20767249a6d04361e7abd287p+046",
    "+0x1.1238b079f2c3a84f3d9a64e41ccfa32e9f49e5728fa40d4cp+047",
    "+0x1.11faf4783421856147d5656e517fdbd0417dd9e727a79315p+047",
    "+0x1.4731d269b3d92bf074602abf64f66d382fe4fc011a8905f4p+047",
    "+0x1.471625516683b6de0ed8c0665fac3d17822fb561b82eefddp+047",
    "+0x1.88a115c57649eef0665ebd53e42f3411fbc1b947c99fe050p+046",
    "+0x1.88a115c57649eef0665ebd53e42f3411fbc1b947c99fe050p+046"
  };
  static char *cr071411x[] = {
    "+0x1.09e372b67b074ce77258ee9cb237d7ba49c8566ae5484288p+009",
    "+0x1.c52b60ca6f49636e73f20b8c1dbb6e7cb3bc9dbdc7e37ac8p+012",
    "+0x1.6b61d48ec0314c59e21b01811e3306856631d0be522a2377p+021",
    "+0x1.80fa6597ed87ac6bed88ce7841b32e36857ae1e8ddc0ceb9p+025",
    "+0x1.6fac26bfa0dabff48c63bf4b8b94cb53f7e55a0d262d26e8p+033",
    "+0x1.7dd95711abcccc29ad6384847c6a8faab0306e2c00cd7e28p+037",
    "+0x1.7bbf5d76dc8ff75c0f68e8df6d42666beb6da221d5648bc2p+044",
    "+0x1.6437b8ebcbe12637fdac016739688f112a8fa25bcf0cc4abp+044",
    "+0x1.804906a8b7b1df539ee82f7b3cdc8db18252fb0e0c4a96bfp+048",
    "+0x1.793494206bb72b908398ce5ba4bbf8319d374dbc3d84a8bfp+048",
    "+0x1.6e8a634b6bf403b5f47175005f32c192bcf1b51c5fac6251p+051",
    "+0x1.6bb35cc4fbfa57e17092ef466736273287589c930a57dcdcp+051",
    "+0x1.a37676928fe0836c47389a56d7eeffc126956a7c9f94166fp+053",
    "+0x1.a1e782e07fa6ac917d77d4a209f01e5c22a9e38b7722cf14p+053",
    "+0x1.36858fcbb2ee2c709e0248d42388344405da51e5ef124503p+055",
    "+0x1.35f27f3e6cba29ab7281c13d0989ef62f89b4b0fbc52df2cp+055",
    "+0x1.2ced9eca8957fdadc671b09946052b8c4a86942c746dceacp+056",
    "+0x1.2caa6005a96511c4ddbfe70080dc95c42f32f665cdff9a6fp+056",
    "+0x1.65106fe01ee7e7ef3c29a743e5985848e136d1bcdb55ef5dp+056",
    "+0x1.64f274b3d1b8d9bb08fc3a6d7f8f87f9d2d842c623f83d54p+056",
    "+0x1.a95442add3a4658be1f87af7f8dab5430aea843ccd6946f7p+055",
    "+0x1.a95442add3a4658be1f87af7f8dab5430aea843ccd6946f7p+055"
  };
  static char *cr081412x[] = {
    "+0x1.912f59df16b9d44175a1de9058db4f2ff2b1d699a6cb9c2dp+004",
    "+0x1.874d21588128c4e1872a0a41e91cbaa0464cfe65fa5d0027p+013",
    "+0x1.c36d1e396cdf6f26278a7856055b3e11e33e96a412db75dap+017",
    "+0x1.9200f38ccb320148feee79d578dcd8efb244f0379c82d39fp+026",
    "+0x1.b5b43901e221478be489cf75b964374f4ec0bdd8a2cb31bdp+030",
    "+0x1.9998b98739de609ec00c02826ac36198c375eabfd2140467p+038",
    "+0x1.8b7572169f45c7b434ad5283da40a4b3a21bd5b20c76396ap+038",
    "+0x1.b6bde97cc1eb38aeaf85cce10095aa5e20fc15cc150b6c5dp+042",
    "+0x1.b23db3d82dfef46582dd87f8e170f51e433b2947b1af9ea7p+042",
    "+0x1.b8bd1426cc7708efb250041c2826e07695f56b84f68343f8p+045",
    "+0x1.b6ccaa16ec2039ca221b75417433fac661e0909fe9c3be82p+045",
    "+0x1.0c34c572accb5c32cb1cfcea79fa9a9f99aba580b2206059p+048",
    "+0x1.0b9ef03c5e9ad37a0b765058cff099c6190fbb8f0df30cd3p+048",
    "+0x1.af053aaf1e44813675ce956892d30dd294f575a63bb43e48p+049",
    "+0x1.ae869d45c78f28ae426b532e974e50ee881a6b382674d5a0p+049",
    "+0x1.d5000c7e91270eedb239f706667c2b0fc5988307a6484531p+050",
    "+0x1.d4b7f1b63b2d2e70238125b11d5624785d7671d8397f5a01p+050",
    "+0x1.508a95daeac30241eb38ec2421542f6049f040e8654698d5p+051",
    "+0x1.50718c65da5857279b2e9750efafe9b244029f13b23e0b4bp+051",
    "+0x1.23cb31c076ba147fc53d2c7ce84a33af8d3cfb9f55ef9ccdp+051",
    "+0x1.23c347e90a2fbb4df766e3a97e06318a4dfcb84f9ebc3782p+051",
    "+0x1.c0f2ca64b565d652e0d10c962bc6e29907c560a255aa862ap+049",
    "+0x1.c0f2ca64b565d652e0d10c962bc6e29907c560a255aa862ap+049"
  };
  static char *cr081510x[] = {
    "+0x1.85744b2a253ba53d6de6cde3d0a8664d16ad67dba7d32328p+004",
    "+0x1.59c5f5742b6fb5a046c5c9264ca13d4f42e29bdc64f34d62p+010",
    "+0x1.127ff77b39de4b1afa76a781e34b28229257a5c528885b81p+017",
    "+0x1.7047e8da56276a771a44d258046899cf7d6420a30e210c05p+021",
    "+0x1.26fc08ab6cdabc03bb42c74bc628ed646f7c595a55a94e20p+028",
    "+0x1.6af374fdb2f13bc128a7963ef390d51bdd12e70be8db1b92p+032",
    "+0x1.42f981a973fd20a5c1fe02a378c32d11008622c6322ec473p+038",
    "+0x1.0c2e583728f0795a22312eccb9d008903ae02d93f01fcedap+038",
    "+0x1.7421a0daa737b20b3f576c51e47795ec3fb8d3350a4b376fp+042",
    "+0x1.5fabc17e49f639dbf9eff6c9a3837d30cc81cfe73fbdb233p+042",
    "+0x1.b2a8633b1c848ee57124f659cdfa6d329adc3c25d5326b77p+045",
    "+0x1.a84b7a5e76d937d14000b3606fa76ae8cfe7345d3a2f486dp+045",
    "+0x1.37c8a4e0274a0080dc4c83bc340cdd55e39c4fc9a496faf4p+048",
    "+0x1.34164e57ddf32fc5c87977a9747bc807dc3c278d822e1a8bp+048",
    "+0x1.2aaa4c14ab61353862731dc282ed79d1ea7a2af5208878adp+050",
    "+0x1.28cce3f0f86b96a6a12b32718977fc05ebaa0a3d78aac129p+050",
    "+0x1.87de425d18b08a96bbcd1d4bc24abde3dc269decfe5f91f1p+051",
    "+0x1.869378410185592ec6bca64fa4e1445d5c841115253f00b0p+051",
    "+0x1.5c3f0e8c7597186c9a2fa5b3e974eeca13941fb02ca67fa6p+052",
    "+0x1.5baea2a74685df3392dc2f3071c51a077304c5448ac38a28p+052",
    "+0x1.83ec07d6f08cc4ac92ce72040b2fd7339c56618175f02b64p+052",
    "+0x1.83adc2e1b7fe84448facaf7ce7bf579061a64674da273c72p+052",
    "+0x1.b9e8d1830c1596d13861f20f9a0b04d221a4654baf748ad3p+051",
    "+0x1.b9e8d1830c1596d13861f20f9a0b04d221a4654baf748ad3p+051"
  };
  static char *cr081511x[] = {
    "+0x1.7d23505a1d0b8c51dab8f56856f139196798d3a7112431b6p+005",
    "+0x1.1996f3c2c04561ebf5b5f343c08572762c214a3b5fd4d2cbp+011",
    "+0x1.cd6def8ef0f9488e0c3e6115dc238edbaa0e9da4067a8c8dp+018",
    "+0x1.1e70a535e5d1a0f427e1ab7399402cb840f9931afe7a5759p+023",
    "+0x1.e16c0b05a219fc9bfb89482e4a032ac9f79fe0af21c752ffp+030",
    "+0x1.1870f2b87ce3a2e7218bcb045dcfba813e611c0f32184befp+035",
    "+0x1.f5c26e3aa7ea1b8368a0c03c089658650666f570a3ffb53ap+041",
    "+0x1.ce6c6e7aa34cbabd8849ead4fdc7622e5d730f5c822f7b4ap+041",
    "+0x1.1b1a39adbf91158a79589a2c1a8ba44cd45a3757af1c7f37p+046",
    "+0x1.1443b6f835b268a4daae6b7546436138fc486011ac4b5209p+046",
    "+0x1.34cb8ff2a85ca2a7ca7a2bfd0e7bba2863375d9c6eb7adddp+049",
    "+0x1.318ec81bda74482b8d5286ad062003f7ca85109c7bdd037dp+049",
    "+0x1.9c3f084aa2b8f4087abbc8da07b54276ba786e112aec1dc9p+051",
    "+0x1.9a1487a61ad2a705e0a0c1e18c3f41c142e6f1cbe5039a20p+051",
    "+0x1.6f89f91502971aad65460a9afbc09ca8090ad25d9f0f4b15p+053",
    "+0x1.6e8317a11d75d723e9d679f3ad78cca274650c9af228489fp+053",
    "+0x1.c1b83947d1216f7efc6245f130832f05162d4b48e4fba34ep+054",
    "+0x1.c10cfecef750d027f245f441d7d9b051b5f4f87667947216p+054",
    "+0x1.73fa0ee43b651e901ff319732146b05ce593744f3c57539ap+055",
    "+0x1.73b3e46fb01c4521b607efd171a6faeebf70e412539e9089p+055",
    "+0x1.81262ac4b0d03ba1c4b193c42e9c1c2aa29c0fc07a5fbe63p+055",
    "+0x1.810a0724326caa2c2e1b793d1318552f4ecffbbb66bf990cp+055",
    "+0x1.8f32a54c54f788f1a887a6af732e3fb08f8a94c0965a126ap+054",
    "+0x1.8f32a54c54f788f1a887a6af732e3fb08f8a94c0965a126ap+054"
  };
  static char *cr081610x[] = {
    "+0x1.63f08ea4c5851d817d63d1567992f121ecc4e687db0a6dafp+004",
    "+0x1.960aefaaa5d034812576f5b5c5341a2fa298f57277463c21p+011",
    "+0x1.2fa0faf6920abe069476424345fe543c540a27cac0c3d263p+016",
    "+0x1.516906d1953be2293c6d3f06f5abf9c6bb1356e8f7446d65p+023",
    "+0x1.94eb5051c8f45ce38e1f18048242d454662a75014a4617b6p+027",
    "+0x1.6025ce31013ae2fa0282552313f7a4150550494d9fa877d2p+034",
    "+0x1.92ab0bb0d574206ff63d803706cd69402113106e3e6fdbc8p+038",
    "+0x1.7cdd988bcc263e36fee57866ab26dada914e50df953af352p+044",
    "+0x1.443b60e16a7756843103d596ee8f1694c18f7eaa3721a6b1p+044",
    "+0x1.9b6d149716b4b28625ea878923ecbd2bc95768c367e03f1ep+048",
    "+0x1.8799fa0bb62063ecf7e4d355960a7b1b2a24e312d8c9cc53p+048",
    "+0x1.bf3275f07ac3fe617eccfd9a5f37dfeb7109dd3fde40c56bp+051",
    "+0x1.b5bc39fa35468c257628aff7f90a4a2061b3b39bafb52886p+051",
    "+0x1.2bf408da4f87993b2c9fa5fdd0a76065f872bbd869bec589p+054",
    "+0x1.28c2c023f1863aa90746982a280bc6c81ed57ec54669ade4p+054",
    "+0x1.0d803a247128955af7a482172d9893a93b80540ef22fe86ep+056",
    "+0x1.0bf9491d0db956f344669f2d0677cc32c1184224696c6005p+056",
    "+0x1.4cbe43c86739a3edba221c0636382551a50f577f33250794p+057",
    "+0x1.4bbd35e4fd62cb0e6b692ba47ec2f9f22017bd5f986a2852p+057",
    "+0x1.1610e2ccdcb0e252a9546146f487107a58cc78be318b4ad5p+058",
    "+0x1.15a679154951618130524409a8167fafdcad710f214248bap+058",
    "+0x1.233277398664494af962fbfaa1e9494d9969fc46ecde0935p+058",
    "+0x1.2307449e418de638432e118b8218947bdd8b9a19354f93d2p+058",
    "+0x1.32900b740742916b1804c68bccb2e8278686f6db55d84e35p+057",
    "+0x1.32900b740742916b1804c68bccb2e8278686f6db55d84e35p+057"
  };
  static char *cr091512x[] = {
    "+0x1.31e7aebeceba28a0c49669105437e90b9fb221c3722a7ef3p+004",
    "+0x1.475dc9ef7db2e45c5148c114eb15fa52f4d6ee4f70847affp+013",
    "+0x1.1ca994bd50d7cdddc18cb27edc47bf908b8c3179e957185dp+018",
    "+0x1.4a0115a5df77eb01056431bcc113f38bfe78a20f2de09d19p+026",
    "+0x1.1d95df938eeea6bca4ca2a458ea2c9468397cc60ce67e971p+031",
    "+0x1.57ee815a1f7341320a644f032272c97a511fb6fa62d96489p+038",
    "+0x1.3c2cd3d710f2f9e086be742f4d5613e3f3e771feaa2826b8p+038",
    "+0x1.20814a0b24917fee8eb22feb4f2bce4deb82955ada5d65c9p+043",
    "+0x1.1a0bc107e6f44aa080deae2b6a7189900d39cee07dc1d440p+043",
    "+0x1.b8651616dad85195c55e2e8145a20a281d832a375917d1f4p+046",
    "+0x1.b45b79dfbfe6dd31750a577f98f60a02ca54a1e51be6aca5p+046",
    "+0x1.8f2fa1add3c626910aa6f151b86e93a3ecaf9b7566bd38d8p+049",
    "+0x1.8d6611561d055ddfddcb222a860f78d5469c389e74220c78p+049",
    "+0x1.df35ab2b9024a28c3aaee7a8343906789494a95b56359775p+051",
    "+0x1.de10f12859ab29536a8668b6124a3ed3912634cd79770e0ap+051",
    "+0x1.8fa6d5589ec81326cb6b83a4031fd6dc71231aa8983eeddap+053",
    "+0x1.8f203fad15b7b840e727df2375004954c02ba36c02285ce1p+053",
    "+0x1.d3d6f9d3970a3358db540f5b078d69fab109ff086eb7b376p+054",
    "+0x1.d381215887f20cfe0dded8296f50627aebaf601a0fc28a8cp+054",
    "+0x1.77b9d5013b453a7b007b3309115324df94480020de41c9ffp+055",
    "+0x1.779721e8f8f48bd18f26c5142a3784beccd5f112ea099c5ap+055",
    "+0x1.7d93429b5ddb602a09c9acb2d57d340ef92e12f690be09ccp+055",
    "+0x1.7d85704b81472967ff19505132bc132ed53384597276877bp+055",
    "+0x1.8810699d82537d445bb5e0c7fb3c7d3ae5b0272f38e275f8p+054",
    "+0x1.8810699d82537d445bb5e0c7fb3c7d3ae5b0272f38e275f8p+054"
  };
  static char *cr091612x[] = {
    "+0x1.4efe03f60ca085757941f4045ee77921bb2c88b24e111e5ap+006",
    "+0x1.00bef229cfc5840a086b80a2555086502d0a3366c5efa6f1p+012",
    "+0x1.6d7175904f037665b22eba90b316af58f08bf32c5058ffe4p+020",
    "+0x1.104c1e6cfb36e069612032c34ef22000fed31009fb8c81d1p+025",
    "+0x1.78738e323d5103a0fde07f429e4aaef2c4db13451ccba361p+033",
    "+0x1.0c0ccbf545478ad70ca825be8c4fe183ed853f533496495bp+038",
    "+0x1.8429c0bf454efe21c7c70efcb9df211457ade3ffeed2ad1dp+045",
    "+0x1.6d63f951f45c21e6dabacf4f1b8f53e9a8967544b86d95c3p+045",
    "+0x1.0dfb4f4aa8f12f707eaca901bccaab93895d6fa64cf70454p+050",
    "+0x1.092d675f888d1814f88ac52ef144a877240ddcefa10331c1p+050",
    "+0x1.6785cf65d0d3efd9fc0d3cedb8890ed3b98ad949e8d78e30p+053",
    "+0x1.64bcaa9ae53c830150c9aa676787ca5edafc8a02f0d4f010p+053",
    "+0x1.268f987128e5fd90901759efb8bb0e72e54834bd4c263e3bp+056",
    "+0x1.25663f9f0f9f3f57f7db2113841b2fc8de63ef28e6ae7525p+056",
    "+0x1.470932c6f43cc2e62a49857fc83de16a88f5c75ab406d40cp+058",
    "+0x1.46541d00e44cb40331270982d6b393e526dfa606f3b6db5bp+058",
    "+0x1.002423bc603b751b6d13831dea598d152ef6e39d7239ce28p+060",
    "+0x1.ffa88f468a0ee5949deb3e58c00e568aea7944d472e1b49ap+059",
    "+0x1.1c9c07d3614191f93e2050360a9dd8732eb420c3828e2647p+061",
    "+0x1.1c6ae6e391397d18056696f58f76e6270b95595d665f54d0p+061",
    "+0x1.b50eaf3fd0f19dc534443a6f1de4adddd7d97e36b56d8ba1p+061",
    "+0x1.b4e83be494616b85332d88a693cbe3df5539f2633193fbd1p+061",
    "+0x1.aa88009fda0aae114f0960d1e9ed2b7012817d90ff37eb30p+061",
    "+0x1.aa79267864a10b7856ae4e7f9c5022002bce6501e7f28c21p+061",
    "+0x1.a54c9bcd1e3e32a597ad69e53f89c6947d2f0b7b1708dc6fp+060",
    "+0x1.a54c9bcd1e3e32a597ad69e53f89c6947d2f0b7b1708dc6fp+060"
  };
  static char *cr091710x[] = {
    "+0x1.2ee6b1b67afd32b90a3b0cc26c158a00bae84aac0cb4f8bbp-002",
    "+0x1.580cc24f4b20b7e5d88d4f45c9c7f092ff5c7591edebf0f9p+011",
    "+0x1.a93f7458dfbe07e0d7aa7f25d48c9830cfc2e2a21307a091p+015",
    "+0x1.de1db6987e8413ce719915240d51af71da64a7f254e58471p+022",
    "+0x1.539a4615f88abee77b2bbae349700912b512d247e78f427fp+027",
    "+0x1.f0cba43ecd330d7db2ae939aea84287c8fea4e5353a22ec9p+033",
    "+0x1.57432bf445c16bc94e43ed40f4752cdaad1d2f5d5581c339p+038",
    "+0x1.16091a969f6844fe2d3c658a910e9a33d32533dd2a3db700p+044",
    "+0x1.b5d9fe2c046be567565762389bee8743658dd4ad519dc4b4p+043",
    "+0x1.6356a2edc28bb5f70f72008b80cd51e1532d663b452be082p+048",
    "+0x1.49e9c789c240527b66d34b4138a9da81a3e596ff41a37809p+048",
    "+0x1.d8b939b7fd5dce98b7f0ef18a99f65e129a467e74a1667e8p+051",
    "+0x1.c9b0c7287b5665af3364289285330f83ed3a99723a65c202p+051",
    "+0x1.89004e622821b97bb26fa8aebef5374c6dc12cee9fea98d8p+054",
    "+0x1.829d5642ad720dc4ca21a7a819360653fb9c096d6b3c5b10p+054",
    "+0x1.bc460436df4b6e65b3b02accb5be57822f8f799d41a9e794p+056",
    "+0x1.b8504dad3f1bbfac04e3c015305f7d17b3efb136dd30774ep+056",
    "+0x1.62991be3ac5221c77179ff0a5d5c6e2eb9c200e7dda201afp+058",
    "+0x1.60d238c3df77aa5037367c77f9a1e6a41d9e883ce4ea39fcp+058",
    "+0x1.918518af0c1580495d5d8d13be40b0d57d741cf34c719188p+059",
    "+0x1.906862087b8e79766007fbcb820691fd1017a36f97e21398p+059",
    "+0x1.3a5b7278c4a40dbb1a38c8c5c067f47e4a48697523a3e9c1p+060",
    "+0x1.39ea09d69cc3943a68c8a4e10e3206f6f45d71f91a331df0p+060",
    "+0x1.3904d05c7daa91351ed046bb66ad967fa39e9a5619a4e000p+060",
    "+0x1.38d81d832d15fa78c43be6d8eac0ef2e496d007c0252417bp+060",
    "+0x1.3d36e99cc035caacd8c3222e2b99e73fbc260d1b5c956864p+059",
    "+0x1.3d36e99cc035caacd8c3222e2b99e73fbc260d1b5c956864p+059"
  };
  static char *cr091711x[] = {
    "+0x1.de88c37ab06a680953059df78cf44fde8177d77c42f9098fp+005",
    "+0x1.131d561ef4fa67466459ec8ceefe345d8ff415f6651bd84fp+013",
    "+0x1.04eed5cf0c963501bef08511fa00c18902d8da78f8322e22p+018",
    "+0x1.dd40b174f3abc08a4bccbcbe5387f66ba08018fcbba3810dp+025",
    "+0x1.51afd3f5d2b840c316764c6b65bee726d727e365e676142ep+030",
    "+0x1.ecc7c5cba184038d6a18ead8fe7fa38936c2beb785cc3586p+037",
    "+0x1.4f9591b0ec421aeebc1126075b07a006170326b47d8a8fbap+042",
    "+0x1.0479f2bf99363131ab30197e9453f7106c245a5e8be06a2ap+049",
    "+0x1.d165316a5fd5d0079778321626cfae2142b5d926cc642885p+048",
    "+0x1.54aa9c4084f86e493a867f8304bc2344ff4f201d26bf15ecp+053",
    "+0x1.492d9deab926d24ee9a1fb2da46735a9dbb64c6b05100e55p+053",
    "+0x1.b7d2174886d1f68baceaf8e587791f58a30501faf180549ep+056",
    "+0x1.b1455592f0957c9a486e7c1bfa0151975e7a0889ea99b566p+056",
    "+0x1.6052fc41edb3b9880b0b1aa461612aba4ba2ebbe53c37728p+059",
    "+0x1.5da2255f0321a6735f91a2f2b6bf8b05087505a4828cc88cp+059",
    "+0x1.7ff9fa029bcee1aa4933ecad6e72d291939e38d4c204c55ap+061",
    "+0x1.7e5c0fad10f0d29bda3d677892af585932c8eb73499317bdp+061",
    "+0x1.27e0a27e43a7557c977d949cfba269f36022e66dfe37aeaap+063",
    "+0x1.272c5a8d3057bcd15c6fe17204a6e2b732b9ae684f90ec9bp+063",
    "+0x1.43eae8e85193834efc9c1a4195b32c4ae1306332d53c44ebp+064",
    "+0x1.437d504c6dfd2ad038a131db6e0a4f73c377c84e794e41b3p+064",
    "+0x1.ea6a544ff4c45f09d071bdad6aee6db425c6999ba1109ca2p+064",
    "+0x1.ea158dcc1ac9d042b2f6e3a45de3cdeb8e02d8e344e0ade4p+064",
    "+0x1.d7fc93b8a99cc5aa683d424bac8bf3d9191558c0b42f8b9ep+064",
    "+0x1.d7dc3d606cccfa95b3d9ccb46b0080d439c0182500e1f51ep+064",
    "+0x1.cac13004ac0f07ff70ef896553073b4fc0c190b8fdae1bf0p+063",
    "+0x1.cac13004ac0f07ff70ef896553073b4fc0c190b8fdae1bf0p+063"
  };
  static char *cr101712x[] = {
    "+0x1.c944b55fa5a9d0c0c739102f3e101ce530c75bd2fba9bf11p+006",
    "+0x1.340168bddbdecfbb2cfc10d1e98638f231389befd3efd9edp+012",
    "+0x1.b4aa64939c2e817ba2d1ccfc364c2fd163d86ce297bcb53ep+020",
    "+0x1.78975d3c848080bcf8d1f7c6792e72c87ad13c378b40d7fbp+025",
    "+0x1.c04dbc57a9651f35b29713cd52d531cb35bc0a052c6deef5p+033",
    "+0x1.75fe8b03d28855ea0bd8a7d0860415badfd8b5c71304e7d8p+038",
    "+0x1.d2f4a74d61e7dfa30b77bcde38013cec30bc4931547a10b1p+045",
    "+0x1.ae2d4a827afae630667e371a8649fe79515deea1cee93b88p+045",
    "+0x1.79f6c14714fb09211b265b8abeec8a0459edb175cedbbfcfp+050",
    "+0x1.710b25893d206ad332a9b20ed87906cd6939aa7fea42d473p+050",
    "+0x1.23e4af5508c93981bfd952a89de064e5c02e1adc23d7304cp+054",
    "+0x1.20eba43e6e2bed386136790b045c936b26a8e8eb99a06520p+054",
    "+0x1.144f1c6786a2de21790faf5cc5b21f47b0e5ceb755c23033p+057",
    "+0x1.12dfeda7ec57474d50dfa4523e0f7403b4f0669a45bb72f5p+057",
    "+0x1.638175e29d03330b860d9ccbb4593615a94673837ff838ecp+059",
    "+0x1.627adfb62c2698fae6821e0f1a55578084efa76cd91443fbp+059",
    "+0x1.4638d10dbac77fef95f895860d957ea841cf36febb1cf2d5p+061",
    "+0x1.45ad285ba8842884f43a0373b35cad7a1f78da6b22a0a8fdp+061",
    "+0x1.b287aa341b69f902766fcbe35fbbbb859c1a7a49ec1579a5p+062",
    "+0x1.b21af41ca0b385c63176e321d420ec94682db1f7413c16a0p+062",
    "+0x1.a145b233daf6f6b237756dccc72ee7aafdaac47cc1b7a360p+063",
    "+0x1.a10a6cba2b1abe27a00e3f9ada0d94993006e1247a7315fap+063",
    "+0x1.1672036ea10489e9cd96e303797f51d88018b7a94f01ccc7p+064",
    "+0x1.165d7fe340a9701b7da452514774dcfc70c950b4c331024ap+064",
    "+0x1.d788fa1f59af97e3f69972fc436ddce56c0b92dc54c45266p+063",
    "+0x1.d77b2e75939aa5dd0ccfd59a7802a851faaa7753b24b2c0ap+063",
    "+0x1.8753cfe009b6f9a6b2f35350d61882fecb4ada79bd1f29dcp+062",
    "+0x1.8753cfe009b6f9a6b2f35350d61882fecb4ada79bd1f29dcp+062"
  };
  static char *cr111812x[] = {
    "+0x1.9193d180eee51837561d11e05b92d48cf557854c8090ff1bp+006",
    "+0x1.239ada8f06979766c2a009faafd88912fd8d43c9e3e7774fp+012",
    "+0x1.93eb5cbe95f998c7e5ce150b4426ad6c19bb0724a27496eap+020",
    "+0x1.538860033849a720345e478fe84e8611a97ed118af508c75p+025",
    "+0x1.9fd205552961b30e4395c33190c5b3783579e576d56e14b4p+033",
    "+0x1.5069763d29ef2894c685a2ad0043bcf738690fdef52961dfp+038",
    "+0x1.b0de94b227a4453c0f3e0b1900b34f84bf2a533a9015e7dap+045",
    "+0x1.8f5e867448160e1286f1f48be46ed526342e4924ab0c64fcp+045",
    "+0x1.5430d02a9faeef42625fb6dfe497705996a707b9a10af969p+050",
    "+0x1.4bac66e93f52d452d62ae374782be566bb0e38fcd5ad91e7p+050",
    "+0x1.0a06e96f962119e909c53699fa25cdedf3bc3be6effe29acp+054",
    "+0x1.06f617ce004881abb2576319fcd6c59c4176c3a606c0c76ap+054",
    "+0x1.08889697a7524a34b7c32a702671fce28e996134554ddab4p+057",
    "+0x1.06e3ce01fdcaab6252df4ce0732a2a5f2ecd751a35e2b6e5p+057",
    "+0x1.7193590262b890b20395ff5e06d49b6c2610059000bae331p+059",
    "+0x1.703abaf9a7478fae6d390651661659c6a6a9946ac3a01914p+059",
    "+0x1.7cafb26b27f6ab9f7ff370f1b6c8d2d1abd9a634631848dap+061",
    "+0x1.7bd640549ab8be4f62d0fb0706c8a72b1f25aa140468accdp+061",
    "+0x1.27633174b04901c2724a031d3e1f3355b1b7d92167dc90afp+063",
    "+0x1.26fa0b4001a39138584970cd1944ab16f63a2057e83faee5p+063",
    "+0x1.5a700293cddf67ead025b702ac0b1ac62a5502df0bcbc641p+064",
    "+0x1.5a23ba2197ec6437f9a162226b5b4364d4a0c11e7c7a5ef8p+064",
    "+0x1.2e5e7eef396d95929deee0de42a6f99de1a4f34a6031f3e3p+065",
    "+0x1.2e36dc55f45da46e324bd3dba20e9e655cc52abefc1a1d23p+065",
    "+0x1.79637df9feaae6f33db85a51b8586c0f647318cd901b47fbp+065",
    "+0x1.7948c2ef893e1272cda629fcc7c1582a5b14c6321473a690p+065",
    "+0x1.32ed2362bd962f351ebc79437ab3b67f235b97ecba10128cp+065",
    "+0x1.32e41d17bace2774bba6e4a2d1e0ea8ccb0204681a71faa3p+065",
    "+0x1.fffc662d7a6e4f01773239d0afa8df6a5ea7554f73ac048ap+063",
    "+0x1.fffc662d7a6e4f01773239d0afa8df6a5ea7554f73ac048ap+063"
  };
  static char *cr111912x[] = {
    "+0x1.f70e5102120bc8f0e2ab0f5c0c9f8d9aead76d263993b724p+007",
    "+0x1.1470627511b7e6b51d195949ac6c8f509968eb4da7905cb6p+015",
    "+0x1.683801fc5be21259933fcbe1eb1b270f50be1ef8cbe182f7p+020",
    "+0x1.00af6b787ad0c0da9dbeb75c8d13e6bd0251aace965ac098p+029",
    "+0x1.b9c76c1804495d0acc853af7a377c4a8302f1e8e2bb61690p+033",
    "+0x1.07b9b1d59bc34ac207f6362a81a294476455e3fd173b06bbp+042",
    "+0x1.b6962dfbb977d09902b33753572002efd27776d55fa6f1a6p+046",
    "+0x1.12f38d8717287117d2b3922dd53924afc330e6b323d8b84fp+054",
    "+0x1.f9ac461f9ebd2ece36a32aff83e3c6cf6e00d9c9a58ee794p+053",
    "+0x1.bb9fb88352140121b9ab2f9594ab51ebaa43ecd53c9d5843p+058",
    "+0x1.b05f2e199f14d4def2c028090e6423aa0159ab86e56c1146p+058",
    "+0x1.5f5dd76bdce525951847fc3ac34395177ac9d430f8fbdb5cp+062",
    "+0x1.5b5a1d55ba3e82b868bc3981ed7938fad062c9002ffc67e7p+062",
    "+0x1.5d88322abe5e1361abfdce522133242172f3f86688ac1374p+065",
    "+0x1.5b6a17f5ad2a17f11509862d9ecb7c0c883a6267d0049c39p+065",
    "+0x1.e39846dc58ac387622984478efe793545f4a25d3b9deee30p+067",
    "+0x1.e1e623611e7cb95d9891537afb160883de1316234035ea47p+067",
    "+0x1.e92e8657832903560052fc87aaf3f5f7a1f88cff3563a9f0p+069",
    "+0x1.e824046cb09cc3e30c69336ce46f1a89c0d6a3b728f671b7p+069",
    "+0x1.721d4669a7d848a9b0aa1dcb0349d3da2770b159eff4819dp+071",
    "+0x1.71a0704cae204bb4daac77be2daa2fd2b291b73fbf7655e0p+071",
    "+0x1.a49d4d24d1915ee7e8fdf284250cfd160762b68513af9034p+072",
    "+0x1.a445ea1b9aa2d7a6384190000286f269f5f5b7bec489ceb7p+072",
    "+0x1.61abbc12952335e51d9e336ef7b8f79e0e3cf8804ca3d968p+073",
    "+0x1.618015f5420bec58a4429dd56b469e4f9957c4e6587a489ap+073",
    "+0x1.a6c7d4e831ba9af1c5645c626697ffb5329a57ac3da06eabp+073",
    "+0x1.a6aba3eaf5f71722fe343fe76b22455f1c17e817af42b407p+073",
    "+0x1.4745215702affb14dfc28a2a71bce8fb2ce65e75438c9226p+073",
    "+0x1.473c0f13f02a519105b66f510faaaee210219bad0e3aaacdp+073",
    "+0x1.0151b6d31ade99c35f5761670237eed23627d7c61096c8f5p+072",
    "+0x1.0151b6d31ade99c35f5761670237eed23627d7c61096c8f5p+072"
  };
  static char *cr112111x[] = {
    "+0x1.939116652bc3e9c75abd3ae0eef66f14f0c57cb50b1cbc3ep+005",
    "+0x1.c19f0d7ddac3cb1a1ec5797275401fcc76becf36ba4cdac3p+011",
    "+0x1.78e2630ef142e699962eac741288c0973474a9e1d236c371p+018",
    "+0x1.a3c2a958f7db64db4451f4514d36e04ec8038424898826edp+025",
    "+0x1.9f329768ec60e2a6d1b46ee4672636a48fdf414e9c977bd9p+030",
    "+0x1.6138d57088839054d8b10b490cd9f345394ee13dbebb2841p+038",
    "+0x1.1c88795bac85424b095559b35c3552a7a92532696b98e14ap+043",
    "+0x1.6dab8ec41bc27a738d15b0ce8087aa805a5417751531b8e7p+050",
    "+0x1.1ca30b38354123675198fd08598e9de559fcc62518637406p+055",
    "+0x1.89919e902ea5c665b1d2f6fe3ed1a6c1312e8472b961c788p+061",
    "+0x1.5240fd99435b4169f3a567b38b3611a9583d5bd9192abe8cp+061",
    "+0x1.230e1bd2dcb84db2e9aa44fe45297728066f5aadd03530bap+066",
    "+0x1.1553c1bd04d3912ca178851b726d7aa64c2f6088e574f7b2p+066",
    "+0x1.b95f42973e6f8246ce40b81a3576c560ffdf0024126db63dp+069",
    "+0x1.afbc48a5f1d9a05b8593088f4e3598b7e592a92b8156d402p+069",
    "+0x1.ab13526592c93d904c3c3ad06ad30e3868458ceb33afa742p+072",
    "+0x1.a60aaa0d92a5e21aa823ef6f54558359bc3256b1d708769dp+072",
    "+0x1.2236c2d81e998045f84ec93c6f467e64549e7c088b23947ap+075",
    "+0x1.2034da5f9f4674ff6c97671124f008810d788e52f13e7947p+075",
    "+0x1.2292de9f6c1a9bb0a00a4e05b9d03aed72d3c7e62cc888e5p+077",
    "+0x1.21571292f80040bfba3147acc1368bf37224eb928516cee2p+077",
    "+0x1.b60ec2e2728743e90069799a22a9906f49000bcee9eedb77p+078",
    "+0x1.b4e5317edd58f23423ab75ff00101d5cb5122dc35c43e550p+078",
    "+0x1.f2fdd9b85de71742b7d27147fb024eb47aa8338cefde0189p+079",
    "+0x1.f22b5b07dbcfd44c6c10555b1be70ffd85d3abbfad020b55p+079",
    "+0x1.a7115d49609a7e1745c990c7dc93940b21ebae053e117580p+080",
    "+0x1.a6a6995f9dc9bc64e6e6d2312d6d9fa475db66737d5bfa59p+080",
    "+0x1.00a1c23538dcf3358557bf4f450c84f684d1eba8f25dbe32p+081",
    "+0x1.007e8eed6ddd02c1297c93a8cef3202a536d7d75b6117e59p+081",
    "+0x1.962ebcfde5123942fc80849474d2a457c17b14a9aedfc743p+080",
    "+0x1.961770ebd18dacea75587f1cac482616d5ab597943093b9ap+080",
    "+0x1.4a819ccbf829ba09302d617692826420cd16155131421efcp+079",
    "+0x1.4a819ccbf829ba09302d617692826420cd16155131421efcp+079"
  };
  static char *cr122111x[] = {
    "+0x1.14b7de1a612bb98af99eed3ba2b004966274574a94ecf8b1p+002",
    "+0x1.bf9ed96768567ddaf072380f9a4007167d63dec018a69611p+011",
    "+0x1.93e792b523da86a5dc9dc192c18f4ab64b3c357fd5f3654bp+018",
    "+0x1.a4d2a4a25ab9edef4847ece90f6ceb3e19193d04048010d8p+023",
    "+0x1.5c63efd63bca0a9e20358db268bb7fd956946f9367a1ffcbp+031",
    "+0x1.1e1a6c9363d6c519356f871e0277c231efc1e9c6159bcf4bp+036",
    "+0x1.69391ff5c236df2d0208a1a33e3bbbffc939909bd12bddc6p+043",
    "+0x1.1e59a16c7b6dd4367d0b75b590897b2dbc91458e847683b7p+048",
    "+0x1.85f21d6e89a6ee94dee2389136b1eba162d5f6f1eb1af235p+054",
    "+0x1.4cfd9cb60c3a1cc6f9a73814612dbbb97535bd7f6196010ap+054",
    "+0x1.252da8bc763e47ddd5ffc3b58f785fc02e702006a349b073p+059",
    "+0x1.16a64687b9ce5e9c9aee66327ae0f41fcc1b7995abe2d6d3p+059",
    "+0x1.c701a82c9c0aa5a4746999ec8189fce59cedcca4a9cc7463p+062",
    "+0x1.bc791e26673d4d6baac5fcc688affa5525a9227a9a248f14p+062",
    "+0x1.c4def521ed47f2f6a5839a2401faa7b84c9b8806146db68cp+065",
    "+0x1.bf27a81662ce0584fd43474b65690a564c4747cef6733bccp+065",
    "+0x1.3e5924af4c909a9dc331ab0261f719a392c1895b455bc1eep+068",
    "+0x1.3bf6570d5aa65e17f1cc5c52b7fb52433c2806ed9dcdda27p+068",
    "+0x1.4c0a06a440dfe211cbc8fad445752db449ce017143dba104p+070",
    "+0x1.4a7d23451b5e4521318f248c37f10320d6c1022b58efa21ap+070",
    "+0x1.072d032cc5d4b7cacb6e939d9be7b67ae3ea7a9538b62025p+072",
    "+0x1.06645f4a5c325966af906139a349065b28f946d89c91cfc9p+072",
    "+0x1.3f6c4556cb2e182ebee5113579546ec623c3f78f0fc0f2dap+073",
    "+0x1.3ed07ba6b1af3e8e30ccc8cecd087d7eca6de557c5b5b272p+073",
    "+0x1.268c4fc2047e714e41b1ad97cc76dc67bcca3c85e5e643b0p+074",
    "+0x1.263220646454a6aef5cf018886f1867c73e524ff6b836ee7p+074",
    "+0x1.92719e0a9f037aec9b7310c2e7b318e31e70b06a0b89adecp+074",
    "+0x1.92282322fe6073c61f47378cc5c600a40f254a544f4787a8p+074",
    "+0x1.8176b03e431010a02eabc2f1251189e56393343b3183b501p+074",
    "+0x1.81513ef68a14668c9da921a4b0c953e822a60449bf75fbd1p+074",
    "+0x1.cd994d04691e2644b102d8a310769120e84c62970b217e0ap+073",
    "+0x1.cd87e7d1536cde815831dd6ec48ee27be44c4d33f7c12311p+073",
    "+0x1.ed8f1da6a34414048bc6a7cfb008a38c287785532a8c70b6p+071",
    "+0x1.ed8f1da6a34414048bc6a7cfb008a38c287785532a8c70b6p+071"
  };
  static char *cr132112x[] = {
    "+0x1.2e6c200e3c3fb8a0df1c97c210e9c1ac489e0cb9d33d06e0p+004",
    "+0x1.8567b6952d614d75cafb40163c965c150d1958b618517262p+013",
    "+0x1.e9f1a5a3446eecba800de3ac7b32f710029fc21283543ca5p+018",
    "+0x1.2272b78d027dacf5c9d36be3acad13c874a4d515c165293cp+027",
    "+0x1.7202179ec850a7b7c5e81c3969e9617a88b8ef37798a1911p+032",
    "+0x1.2be9d3086e60fb374f7fcebed8d1f90221d586d25bdecc36p+040",
    "+0x1.74bfac4186082537f67cd93267c40b54aee5cc0a5e8c6d0ep+045",
    "+0x1.477a36383026a429cd5e3e1a68fcb669d3eefea9ebf3c919p+052",
    "+0x1.1089c3b8946223d2ec130e6116c4a133e66563d2b460af90p+052",
    "+0x1.7e84523afa257c84ce0b5f6ea1c9bc870ab0629952886d85p+057",
    "+0x1.6a84b84629bb9849fc478301c9a34f318a0b8c5d23550682p+057",
    "+0x1.b9dcc6cff4f4910142c9f1e18e0eb2be0729f2d5675691d0p+061",
    "+0x1.afc16b5dc86a9923ed1309b14e80a110fbfe36b5132faba9p+061",
    "+0x1.3c64a42cb99b294f3474b86ed7d3c63c2d3826c73f53211dp+065",
    "+0x1.389e53a81e8dd565d969a7747917a633b140ae991dc8b387p+065",
    "+0x1.398a73f059b7d473b411391b0c0b1f3d6d6ca9caa5cdd1d5p+068",
    "+0x1.37619b28127febd0201f214eb43b5cdb4d08d37492e9ad32p+068",
    "+0x1.c8874bf132f963b96b28d820238caafa7a6926e299fdb040p+070",
    "+0x1.c699036a2d1ce72c39116e6f32a63c382162bb4d439eac67p+070",
    "+0x1.f910719f9330e188251d62234f5961cb8510dc55e7e576fdp+072",
    "+0x1.f7b421833194d624575bc65f3f7abff4cb4d24a607115b2bp+072",
    "+0x1.b0026f9b50685dd3500e9ce0acb4e188b1735e071eb0fd8bp+074",
    "+0x1.af412fddcb0bba0a0cdd577b9b33ae40a1cdf80933c505b6p+074",
    "+0x1.1f1ee77b54350b62d033db6bb1e23ec4be47574378b26f25p+076",
    "+0x1.1ecb7692273b1db8f64df70fee19b86ac430bf42bf780012p+076",
    "+0x1.26807ab309516c637da6c0184e35f4334f85fd9652fab6bcp+077",
    "+0x1.2649d53294fd9dc187ad7952a6fe855d0e1a852bec57fd83p+077",
    "+0x1.c819f5fd9b0054c10dcf9ac5d454b16043f3fd9fb522a8e8p+077",
    "+0x1.c7e650ea91299d0f07db7d7fde39a29157babeb21dac3978p+077",
    "+0x1.fd9114f913b7a6dd7995e36e8c8780affadf249b0fc357dap+077",
    "+0x1.fd714569877c016d0eb720c39ca56caaaaf0a53c93195f04p+077",
    "+0x1.74cf5b428770652d16ddaa4561b18d81643332aba3d2126bp+077",
    "+0x1.74c58f91e5ab156a25c83b79e497a0a224b21dbe338c03f9p+077",
    "+0x1.15dd99254418c3260412a79a97ca0aa22eddee70a032f475p+076",
    "+0x1.15dd99254418c3260412a79a97ca0aa22eddee70a032f475p+076"
  };
  static char *cr132311x[] = {
    "+0x1.f9851c16f40e727ce6041928d7ac21acd9c2c4fc4e2a3c39p+001",
    "+0x1.88fef36393040bd63a576bc0f786253535ddbe62748cb127p+012",
    "+0x1.ccb1f06305d7e1dcf673332316edece30eefd8f1d10f019ap+017",
    "+0x1.7e21d3ea0a40a6c583f3649d6d53cfa689fd8e1657ec4a9bp+025",
    "+0x1.b645986e2f2d09beb76ec4d5e035fe0db9abab7722e192e0p+030",
    "+0x1.2b16355c99dd02443ce57e3ff8a51cc3f4032af9f2117bf7p+038",
    "+0x1.454d5ab86be10c4abfbd7f06d5e184cefbed0220fb8451b3p+043",
    "+0x1.3adf1b8a85c5ac26ce39fc9090972e5cc308579e661ec13ap+050",
    "+0x1.49affac2131d8cdddbedd882281f8d73719d4a52d42b8492p+055",
    "+0x1.67c450aa64a9da522ccb10508b17a29c41fed0e6fafe2987p+061",
    "+0x1.0e8e33c03918e6a6d91d6894d322f6b1ce79454a1013596cp+061",
    "+0x1.58e6c9aa21d39dc2c91b9fabc665cf46b837c25bd88800e7p+066",
    "+0x1.39e864f4fa2c2bec60c94ab1cbd983fc0ced80cb595a5004p+066",
    "+0x1.69dce661a09cb1d30b3c1218e1a23fa1a419fe0760a4f3eep+070",
    "+0x1.5a9917921e0071a4f990e323b7aa28b359150d02163a447cp+070",
    "+0x1.ec43a8bbe4b0c01c99bd4fc6ba311d26ef32ef98e1d212f3p+073",
    "+0x1.e10482d8cec7f01578bb7eb43c0addf3c5ef28989ce5ebfdp+073",
    "+0x1.da5b0db9f8fac71c7ff27912b40252ad90466ecec86d45b4p+076",
    "+0x1.d3f657e8e1ec9c66e1e06e0bac01acfb7bcdf279264937dbp+076",
    "+0x1.54512f40fb095f85193ec9e61dec9843d8dddb0886e80adcp+079",
    "+0x1.5176d0a3ce6bac5c18369a4bfe638c942cd40d6d2364f104p+079",
    "+0x1.7602abcb92cee5a9a878b7c1a2714ff5585b1f0390987b6dp+081",
    "+0x1.73ff58e1e143d6bbdd1b8887d4df159cd24c4cf94471e251p+081",
    "+0x1.3f697d430b72a49486e7936f9b05e4b77a2c0f852883c1b7p+083",
    "+0x1.3e4aa1305fac84af329c2dda46485726eaa6f9dd6362ca78p+083",
    "+0x1.a951480eccd2108080cafe4761a01ebaa304dfe5b85c2562p+084",
    "+0x1.a8585ccd722ff84367f18b6f15bdb91c97a8e5f35e1740e1p+084",
    "+0x1.b609f161e241d167c5db3e9a8b3793248b924630ce9879a8p+085",
    "+0x1.b565ef9dc971dc373be4bd7c1bdc177e9b91d8f1fc326e78p+085",
    "+0x1.55305912ae01577337b8915e1b64320ae849e9046694f916p+086",
    "+0x1.54e24a3ab7774acebf9ccbf37a11d153b3bc2302606227c3p+086",
    "+0x1.800df9fed329a32d252d4fa2bad8e1be74118e73dc4ec4e4p+086",
    "+0x1.7fdd7c81d8f4db4b2db832f9ac90caf03048012b0d83ae13p+086",
    "+0x1.1b9428b617bed9a1b424b1178b9b51e36670877f331ec1d2p+086",
    "+0x1.1b8510ac3b3ab8f5c522817d1e1fa6f7db8d12c1d408eb9ep+086",
    "+0x1.ac42c9299cda94767efa9fd4e6c9ca13f710dcb57850c2f9p+084",
    "+0x1.ac42c9299cda94767efa9fd4e6c9ca13f710dcb57850c2f9p+084"
  };
  static char *cr142311x[] = {
    "+0x1.a9d52a0c2e01df41ffcf47bc82259d5e1fc458cb87112cbdp+003",
    "+0x1.e01251ff12f9526e917549997f95525c9d10fdb144a5d79ap+011",
    "+0x1.b25f3933d8c553659bb960e42e04fcdc4e1ca2e3736fad4ep+018",
    "+0x1.1f7eb8d61ed740cd728f83632860ed690b047cfc51442664p+024",
    "+0x1.6fb8eae5b2f52038f3d2ecbb3b2e228ee42c6e0415ec15c6p+031",
    "+0x1.9cb2cbb29800c1ec8e1323d03a4ff3cfdbbe56db208dab54p+036",
    "+0x1.86e51d738ae9d35c8b64ac94a71091d06e8588fee7c67561p+043",
    "+0x1.a37dde60d559846b76232e7bfec24b7961fc0b61734973a0p+048",
    "+0x1.c5de8722e971fe45fc3c6c12becd85e7fddeee63f540aa79p+054",
    "+0x1.492a44e57419f1c8132e532eccfc7dd54f9ec7051bbf72e6p+054",
    "+0x1.bc11a8a8f16cfe3da350f0baf3c400434ab68066ece6a82ep+059",
    "+0x1.8a498e32fbdd9c13aeacab95fd16fcd95168575049db5a46p+059",
    "+0x1.fe12ecd0045277c1a294c9821d6bb2101c4e5557c900cbb6p+063",
    "+0x1.e133d51c5858ae9622f76ab8af8cd9a3f01e8e56b0e557c9p+063",
    "+0x1.8ea56bb1c896d3fad3104a14c36337a1eaa0f821ab86a65bp+067",
    "+0x1.81f7384838922816d91fb06358c65bfe21cc7b66343e747dp+067",
    "+0x1.c5bf1cb4bddda9eb4a6cfd8f2b93253b670ca4143a214b2ap+070",
    "+0x1.bd17d1d6e4d765c642e5d31d9f15c4144099ab53d34b5fb2p+070",
    "+0x1.864478c7d00a2b83666cdf1f64ed905fa253908437b1a67bp+073",
    "+0x1.819b08a280aceccd9ef2a68603b445c38a274ae4d7696f79p+073",
    "+0x1.0378953bc497dbaf637fea55de3413bdede2fc355ad0cf50p+076",
    "+0x1.0178930dc7ce0c580e8600acb42885a2070b0b494ef01105p+076",
    "+0x1.0e56411d622ebb2d8f0148212167fadcc634d86f085acb00p+078",
    "+0x1.0cf7ace5113e81afbdac4590be4586e2ea160cc771f6db94p+078",
    "+0x1.bc056baff8a47796ce71d8d6b05027b6e1d8ef83e0a96c7dp+079",
    "+0x1.ba8844ffd57c9715225b87b2f74e888124d44a062f48e4b9p+079",
    "+0x1.1ee854f99e85047a89211aad6b13f8c697cac998580d3805p+081",
    "+0x1.1e462658e8da14854e4dc52083bb21202b54608512013449p+081",
    "+0x1.20871c0270a94d9396e270845c8e03684372aecfae992d71p+082",
    "+0x1.201e010cd4006f1378cb7a2613fbf1dce8153fd071e7d7fbp+082",
    "+0x1.b8abbfbb7a7420b2d7c334a6a7918710f57eac278380c759p+082",
    "+0x1.b84926ca45876ccc3774653c097167b986464e506b386be5p+082",
    "+0x1.e79321b9e07caa842ba2c4a7828ecc8f92081348a5c1fa67p+082",
    "+0x1.e756b4004bc00f8d56c70cc1ffee7e2305a4770454414b8ep+082",
    "+0x1.6268aea1a4042da9ce907d7614bf52eeb336a411191d3e34p+082",
    "+0x1.6256200a41a716ab43d6c970d35de065f64b5cf5cb3a7a08p+082",
    "+0x1.074285d68b6b7e3f0b7816ed6f335fda568e677e1d3a1c85p+081",
    "+0x1.074285d68b6b7e3f0b7816ed6f335fda568e677e1d3a1c85p+081"
  };
  static char *cr142411x[] = {
    "+0x1.6a1195832c187cb4ff548c2f591feef590e6fa4bff9025b8p+005",
    "+0x1.ae390ecf02a0d5994225e80bec1bb1ce9d67e0640e469da9p+012",
    "+0x1.7bc6515b85ff490084a0363ecbe7a656dcebc1ca59c4c5fep+018",
    "+0x1.077074c1099ec6a97de1452ef522c03e6952a4ebced10b6ep+026",
    "+0x1.300af466b7da3faf30fa69b39ebbfd5ad02f6eb67f69d90fp+031",
    "+0x1.a4fc0ea1458e25110491e9021b588ba963b028bfb283488fp+038",
    "+0x1.bd951c211706801fee8284aa66a6363edc96a69b134aede0p+043",
    "+0x1.bacda40f85c6aa58fac0abc9156053494c0ac21ea81efbd0p+050",
    "+0x1.c32c86008ba7c1742894e74caae0747695192f236c4abc05p+055",
    "+0x1.f754f74af8b9db3591ea00c20fcc156db369f7c5cd7118e8p+061",
    "+0x1.7f1e682b4641062282342a383c6376008c565cf9546386b9p+061",
    "+0x1.d796ad3649bdab36f828aa66ef1c17014d09c1d30177463cp+066",
    "+0x1.adf0358ae4ffbbe1a0d8c1a9136788df162e836b29d6b1c7p+066",
    "+0x1.e7875956157902dd3858c1545c53ffbf7cdef1b925a25cf3p+070",
    "+0x1.d2d98eced141a58ffde2a3cb8a5f22d3aa207e993eef0cd4p+070",
    "+0x1.4ac7874bf0a0a0789130cc84c7bef79de4d176e9c30c1f13p+074",
    "+0x1.430766dd5eeb772049eac3586c85859cdd390b0948f77c78p+074",
    "+0x1.417e2e52da6a25c3793c7fe88b7294556bcb5cdf2d38f592p+077",
    "+0x1.3cf8cdb307cab4bdddda2b74c50f6ef424a10a650ed863f1p+077",
    "+0x1.d5dfe7fa3818be100eea4ce1175c3adf9393b757a48afcbep+079",
    "+0x1.d1b2c97477f16852a87a3cd985a9adc2055acd17ac0fe181p+079",
    "+0x1.097998ba8c16c444a7e509351426740f7e66897eeb89ab85p+082",
    "+0x1.07ef66571ccf0d7f954086428bbd75672ba7fa705b1b768cp+082",
    "+0x1.d6db5b07d22dada55ed409627d8651845761f9db3da4deeep+083",
    "+0x1.d50b130870f4ca4928ea04b8279a79d29ed53cc3db2374f9p+083",
    "+0x1.495dcf2cbba5155e9b8deb0c9b8aed4ef02e720e12b6efcfp+085",
    "+0x1.48852313cc82d9e889871b5c0fd7b3ccc819e623381eb44cp+085",
    "+0x1.69f77fd08b7e21000aabc78389201394a128b709d7837df7p+086",
    "+0x1.695a0b969cf1e0a7689114ffc6ab75cef70406e0f675fff5p+086",
    "+0x1.33d91007909564059e2b4ec67341bc67bd849a7a2bc301cdp+087",
    "+0x1.3382d4cf55bea48e58d144a172159a08d11d4558c71e10b3p+087",
    "+0x1.893bcad61446dc5c09219a2db011c7564f99ddadaebc2a12p+087",
    "+0x1.88f8b0e625abb778461236b59ea83c37308b129dde8de27bp+087",
    "+0x1.6429f026eb975e9f7cfad526f0910bb18e44f1e5e508a90ep+087",
    "+0x1.6408f06f5af3b10158eb6ec5930b23a7d297c9152291c7f2p+087",
    "+0x1.97a19e9793eb83b8c8374a660cef09a64958bded28bba756p+086",
    "+0x1.97927dff5b344fbc4e4ef7741b1e025f499d8de134e45522p+086",
    "+0x1.ad358c7d610396c8c3bd9b85b57489671effa961bc792e85p+084",
    "+0x1.ad358c7d610396c8c3bd9b85b57489671effa961bc792e85p+084"
  };
  static char *cr162412x[] = {
    "+0x1.e7fff7921f38583da2f4ec87cf908df363338ea9285b134ap+004",
    "+0x1.08613ebdf1f29495b358e9515d838c2f89a86c801b57e443p+013",
    "+0x1.2164454ef335e2b0d69a94ae578af7d6b8e8e9eca5eb2fecp+020",
    "+0x1.615d0fc115ae92a29067969e7a1bb240cc415eedbeab0220p+026",
    "+0x1.d1d6212a8a6de7e64106e205ec72422de67ab28a4d41d966p+033",
    "+0x1.b6a5a9983483698ea8b89bd5661fa3e157fb1c1787d81faep+039",
    "+0x1.e13a1cd76285d20cd48f017aa61d6f3a6b5c26252d7288a9p+046",
    "+0x1.6754a74921a7ea08eb67bbbaeb700651b2502e7277f304a8p+052",
    "+0x1.44de064888bf1fa4b2bed708d19e545b78ab816cced3999dp+050",
    "+0x1.05680825fa0b36e62b8fc7efcffd401e009eec6c02eeab96p+059",
    "+0x1.b7fc59dc4e0fcfd25f3a5cf01ffb3ccddeff02aec5d9207ep+058",
    "+0x1.1dcf2f3883c6052c1c91a22fc48371050c7d82a13d91ccbbp+064",
    "+0x1.0de101589f63343d49590181e4bd9d19ba636f6a17409f10p+064",
    "+0x1.4d99c775364383098990124689d98028f3517b22b3b7c808p+068",
    "+0x1.44ceb0df7ff3c86b4b8984eed93b409f001bc0d277915be3p+068",
    "+0x1.f95bc6e125252c0f958879edcde1e790b3b8dce05848ed58p+071",
    "+0x1.f1fa43aabbce5bedfaebf2d009d761e36fdb0fa251ccbcbfp+071",
    "+0x1.12431134aa507c5df7243478cbd8bcf1a3d0036192b2372ap+075",
    "+0x1.0fd2eac7a92bf42ceb79786af58e4df610c1ac578202186bp+075",
    "+0x1.c31963be74d2b9129d76ebb19968bd0f22cc3707902799d7p+077",
    "+0x1.c08299b31667ea0f20e50f75a50770993597741ce4f50cacp+077",
    "+0x1.2291ec393728150f9656ec4934c3d7554ddac6b67fd97b86p+080",
    "+0x1.2173c0b86008dba87bd4019b7b88fdbb1c82560cb7f0e79fp+080",
    "+0x1.2afb40bbdc5662f3f3ad36d475a395e2fc24ffb70aa29102p+082",
    "+0x1.2a31596a014b8667d456c84213820162ce06074d5556dc00p+082",
    "+0x1.f05a2d0bc30c9c03d6ef47c0e0ea360c19163527b7514758p+083",
    "+0x1.ef71c71ddd2c5c9673715d5c6661053e97171bb7391b099bp+083",
    "+0x1.4d1db4532c121bef6ebaa53d8117ff484d8fcb3238ae4a46p+085",
    "+0x1.4cb1841bc56c572ce8d8a0a00c2f2135166273f93911fe9ep+085",
    "+0x1.6790bc4076a6bc00eb4a4cb6e71beb6754df08b75f5feb75p+086",
    "+0x1.6740a1f8f77244e98c48747ae6f9cca8bf7f2dfa78ed45c4p+086",
    "+0x1.33a54b156bad68708fdc25c916be5d03803e643bdda2222ep+087",
    "+0x1.337786b43c885fee894cff68238826eb3890e99125c3363bp+087",
    "+0x1.95f8a4721361707192023576801a6d6bd1fef39f0661721dp+087",
    "+0x1.95d26062389844b95798009a752e2e69b6924f5dd03c4a2fp+087",
    "+0x1.88ec0375d37904697b030cdb781059045e5587b99a7249dep+087",
    "+0x1.88d6ee2c8713c10e029940bb16d7300077cee860c37a4fb7p+087",
    "+0x1.f86c21c1e7bf324e919425beaa70b70ab9097200d80fcaacp+086",
    "+0x1.f8606db890d9c77f5487c86410353cb88aa369d29cb0ccd3p+086",
    "+0x1.4bfa203b6491039330776c2f505721426db1849be585e65fp+085",
    "+0x1.4bfa203b6491039330776c2f505721426db1849be585e65fp+085"
  };
  static char *cr162512x[] = {
    "+0x1.7e62ac650fc42ca17662a2e93ebddffa6bcdaaa760bdf86bp+005",
    "+0x1.b1e0d1cd8918f40d84f3ee267b7f785c53687fc0b73a4b4dp+012",
    "+0x1.8a0068e924bd85a74c23a0ce58654304644fd08f6ef4bfe5p+020",
    "+0x1.1d9e0d03b412fa7f795d69e6ba1bb42cdd4fcb7276e446d3p+026",
    "+0x1.3ca13964da086ba612b9fab572d8e18efcd5abfe4739681fp+034",
    "+0x1.9fa82a4d0fd89080840faebdf75bb4b104d202677bb43315p+039",
    "+0x1.48c0b4475684c570011c4a663c9617f69a65acf12c2afc9ap+047",
    "+0x1.a3188cc0009bf0c145e622378f225e9ddc27716205eeaf22p+052",
    "+0x1.6a0571088d87c280893b11f7126b1b4fd14b9c42a7b33dedp+059",
    "+0x1.27d1b11a598211140a63415db09e6e4518046e84d2cf7cabp+059",
    "+0x1.b02ff3d0b23edac9eaaf44d213e5a705096d34e4c6811660p+064",
    "+0x1.95817fd42fc5867971cd48c691d114c3fb663a3fc77e7858p+064",
    "+0x1.0b2cb3cf26e5cace041a84fcbf84c1c97fa8f22e200c2351p+069",
    "+0x1.037f754f77e9e8cb7a005614fe41536f1029158157cf991dp+069",
    "+0x1.a80ab8e50e4c7dcb6ebc482e393ffc05be7432e96ad636b4p+072",
    "+0x1.a1567d55326e85dc9decfc46eb3f911aa975261b1add7d27p+072",
    "+0x1.e010ef3515361df73a9d19ed74ee2c5347610df215f806e5p+075",
    "+0x1.db75b2fddea7d8d50f39de5d2bccc2d2c0daef5793d136c1p+075",
    "+0x1.9b1f06e22257f042e4d589d65613b47fdce1badeed68e473p+078",
    "+0x1.98933fe17e2378435f0a7d9a572e84615c7adb76d7e6588fp+078",
    "+0x1.13c7ab9971af3e7352e052aacefbc7ed15b5a85272cdec4dp+081",
    "+0x1.12a21b02232cb464804aa5dacab134cf19ee261b81450343p+081",
    "+0x1.27ea8ac12f604adf6f3f34f1840ea9fbbda5eb490d1e5079p+083",
    "+0x1.2711b5014f50783f78759aff01879697f1cb7d3706a7bc96p+083",
    "+0x1.00deb175d56b0d19f3a33abd858ce99959ac3895b674ec9ap+085",
    "+0x1.005b517a0b788d36f8d8fbc07e0c11a2a8323d95005b31e7p+085",
    "+0x1.6a3cd91a03cda0cba0c7c0ba1135fdd14bb4fe748c469469p+086",
    "+0x1.69baf84e1e5463c81d3e220717d1a05ad4cab1c898b6d4b6p+086",
    "+0x1.9dd408cb1fe4c4a2b640a79d7ecd06fb7d18d17b12d64acep+087",
    "+0x1.9d6c8c9d054d0731a9260f6f6bae7d9b7d6707e1e187d3a8p+087",
    "+0x1.7b2cacc81ce579f002c5344351620093bce27b37f45f53aap+088",
    "+0x1.7aeba048e668b1f740b7ab3770c887f6edc97bcd41d10885p+088",
    "+0x1.1138c8350cc188246525ebe0b9a4b0ead249b4580ac6d340p+089",
    "+0x1.1119a961b1f1c13a9835d2356383f72bb0e17947cfa23fb6p+089",
    "+0x1.2b3341d07b632278435c1ff93bba92818baeb592569b69b9p+089",
    "+0x1.2b1df63223f409da2261578c2fda774c48fe652bc12c9ffap+089",
    "+0x1.d4538b526e494e7d7948c0a03489d94a3c085a92bc1c3dd0p+088",
    "+0x1.d4411318f859798832c5962a3c157d1a9d89543443509bffp+088",
    "+0x1.d04402cf9f493ee78da885d575fc58eeec0126c1d063df6bp+087",
    "+0x1.d03c8e19dd95875f0efd61b4a7779cf921cf1289a3d83bbfp+087",
    "+0x1.a6fda467506c84f748422420d2f54253313f0d2648959b6bp+085",
    "+0x1.a6fda467506c84f748422420d2f54253313f0d2648959b6bp+085"
  };
  static scn sc[] = {
    "e01"     , ce01     ,  1, -1,  0, 0,  0, 0,
    "e02"     , ce02     ,  2, -1,  0, 0,  0, 0,
    "e03"     , ce03     ,  3, -1,  0, 0,  0, 0,
    "e04"     , ce04     ,  4, -1,  0, 0,  0, 0,
    "e05"     , ce05     ,  5, -1,  0, 0,  0, 0,
    "e06"     , ce06     ,  6, -1,  0, 0,  0, 0,
    "e07"     , ce07     ,  7, -1,  0, 0,  0, 0,
    "e08"     , ce08     ,  8, -1,  0, 0,  0, 0,
    "e09"     , ce09     ,  9, -1,  0, 0,  0, 0,
    "e10"     , ce10     , 10, -1,  0, 0,  0, 0,
    "e11"     , ce11     , 11, -1,  0, 0,  0, 0,
    "e12"     , ce12     , 12, -1,  0, 0,  0, 0,
    "e13"     , ce13     , 13, -1,  0, 0,  0, 0,
    "e14"     , ce14     , 14, -1,  0, 0,  0, 0,
    "e15"     , ce15     , 15, -1,  0, 0,  0, 0,
    "e16"     , ce16     , 16, -1,  0, 0,  0, 0,
    "e18"     , ce18     , 18, -1,  0, 0,  0, 0,
    "e19"     , ce19     , 19, -1,  0, 0,  0, 0,
    "e20"     , ce20     , 20, -1,  0, 0,  0, 0,
    "e22"     , ce22     , 22, -1,  0, 0,  0, 0,
    "e23"     , ce23     , 23, -1,  0, 0,  0, 0,
    "e24"     , ce24     , 24, -1,  0, 0,  0, 0,
    "e26"     , ce26     , 26, -1,  0, 0,  0, 0,
    "e27"     , ce27     , 27, -1,  0, 0,  0, 0,
    "e01c0"   , ce01c0   ,  1, -1,  0, 0,  0, 1,
    "e02c0"   , ce02c0   ,  2, -1,  0, 0,  0, 1,
    "e02c"    , ce02c    ,  2, -1,  0, 0,  0, 1,
    "e03c0"   , ce03c0   ,  3, -1,  0, 0,  0, 1,
    "e03c"    , ce03c    ,  3, -1,  0, 0,  0, 1,
    "e04c0"   , ce04c0   ,  4, -1,  0, 0,  0, 1,
    "e04c"    , ce04c    ,  4, -1,  0, 0,  0, 1,
    "e05c0"   , ce05c0   ,  5, -1,  0, 0,  0, 1,
    "e05c"    , ce05c    ,  5, -1,  0, 0,  0, 1,
    "e06c0"   , ce06c0   ,  6, -1,  0, 0,  0, 1,
    "e06c"    , ce06c    ,  6, -1,  0, 0,  0, 1,
    "e07c0"   , ce07c0   ,  7, -1,  0, 0,  0, 1,
    "e07c"    , ce07c    ,  7, -1,  0, 0,  0, 1,
    "e08c0"   , ce08c0   ,  8, -1,  0, 0,  0, 1,
    "e08c"    , ce08c    ,  8, -1,  0, 0,  0, 1,
    "e09c0"   , ce09c0   ,  9, -1,  0, 0,  0, 1,
    "e09c"    , ce09c    ,  9, -1,  0, 0,  0, 1,
    "e10c0"   , ce10c0   , 10, -1,  0, 0,  0, 1,
    "e10c"    , ce10c    , 10, -1,  0, 0,  0, 1,
    "e12c0"   , ce12c0   , 12, -1,  0, 0,  0, 1,
    "e12c"    , ce12c    , 12, -1,  0, 0,  0, 1,
    "e18c0"   , ce18c0   , 18, -1,  0, 0,  0, 1,
    "e18c"    , ce18c    , 18, -1,  0, 0,  0, 1,
    "e20c0"   , ce20c0   , 20, -1,  0, 0,  0, 1,
    "u00c"    , cu00c    ,  0, -1,  0, 0, -2, 1,
    "u01c"    , cu01c    ,  1, -1,  0, 0, -2, 1,
    "u02c"    , cu02c    ,  2, -1,  0, 0, -2, 1,
    "u03c"    , cu03c    ,  3, -1,  0, 0, -2, 1,
    "u04c"    , cu04c    ,  4, -1,  0, 0, -2, 1,
    "u05c"    , cu05c    ,  5, -1,  0, 0, -2, 1,
    "u06c"    , cu06c    ,  6, -1,  0, 0, -2, 1,
    "u07c"    , cu07c    ,  7, -1,  0, 0, -2, 1,
    "u08c"    , cu08c    ,  8, -1,  0, 0, -2, 1,
    "u09c"    , cu09c    ,  9, -1,  0, 0, -2, 1,
    "u10c"    , cu10c    , 10, -1,  0, 0, -2, 1,
    "u11c"    , cu11c    , 11, -1,  0, 0, -2, 1,
    "u12c"    , cu12c    , 12, -1,  0, 0, -2, 1,
    "u13c"    , cu13c    , 13, -1,  0, 0, -2, 1,
    "u14c"    , cu14c    , 14, -1,  0, 0, -2, 1,
    "u15c"    , cu15c    , 15, -1,  0, 0, -2, 1,
    "u16c"    , cu16c    , 16, -1,  0, 0, -2, 1,
    "u17c"    , cu17c    , 17, -1,  0, 0, -2, 1,
    "v01c"    , cv01c    ,  1, -1,  0, 0, -2, 1,
    "v02c"    , cv02c    ,  2, -1,  0, 0, -2, 1,
    "v03c"    , cv03c    ,  3, -1,  0, 0, -2, 1,
    "v04c"    , cv04c    ,  4, -1,  0, 0, -2, 1,
    "v05c"    , cv05c    ,  5, -1,  0, 0, -2, 1,
    "v06c"    , cv06c    ,  6, -1,  0, 0, -2, 1,
    "v07c"    , cv07c    ,  7, -1,  0, 0, -2, 1,
    "v08c"    , cv08c    ,  8, -1,  0, 0, -2, 1,
    "v09c"    , cv09c    ,  9, -1,  0, 0, -2, 1,
    "v10c"    , cv10c    , 10, -1,  0, 0, -2, 1,
    "v11c"    , cv11c    , 11, -1,  0, 0, -2, 1,
    "v12c"    , cv12c    , 12, -1,  0, 0, -2, 1,
    "v13c"    , cv13c    , 13, -1,  0, 0, -2, 1,
    "v14c"    , cv14c    , 14, -1,  0, 0, -2, 1,
    "v15c"    , cv15c    , 15, -1,  0, 0, -2, 1,
    "v16c"    , cv16c    , 16, -1,  0, 0, -2, 1,
    "v17c"    , cv17c    , 17, -1,  0, 0, -2, 1,
    "v18c"    , cv18c    , 18, -1,  0, 0, -2, 1,
    "v19c"    , cv19c    , 19, -1,  0, 0, -2, 1,
    "v20c"    , cv20c    , 20, -1,  0, 0, -2, 1,
    "v21c"    , cv21c    , 21, -1,  0, 0, -2, 1,
    "v22c"    , cv22c    , 22, -1,  0, 0, -2, 1,
    "v23c"    , cv23c    , 23, -1,  0, 0, -2, 1,
    "v24c"    , cv24c    , 24, -1,  0, 0, -2, 1,
    "p000301" , cp000301 ,  0,  3,  1, 0,  1, 0,
    "p000302" , cp000302 ,  0,  3,  2, 0,  1, 0,
    "p000303" , cp000303 ,  0,  3,  3, 0,  1, 0,
    "p000402" , cp000402 ,  0,  4,  2, 0,  1, 0,
    "p000502" , cp000502 ,  0,  5,  2, 0,  1, 0,
    "p000602" , cp000602 ,  0,  6,  2, 0,  1, 0,
    "p020504" , cp020504 ,  2,  5,  4, 0,  1, 0,
    "p020603" , cp020603 ,  2,  6,  3, 0,  1, 0,
    "p030505" , cp030505 ,  3,  5,  5, 0,  1, 0,
    "p030506" , cp030506 ,  3,  5,  6, 0,  1, 0,
    "p020703" , cp020703 ,  2,  7,  3, 0,  1, 0,
    "p030604" , cp030604 ,  3,  6,  4, 0,  1, 0,
    "p020803" , cp020803 ,  2,  8,  3, 0,  1, 0,
    "p040605" , cp040605 ,  4,  6,  5, 0,  1, 0,
    "p040704" , cp040704 ,  4,  7,  4, 0,  1, 0,
    "p040705" , cp040705 ,  4,  7,  5, 0,  1, 0,
    "p040804" , cp040804 ,  4,  8,  4, 0,  1, 0,
    "p040805" , cp040805 ,  4,  8,  5, 0,  1, 0,
    "p031003" , cp031003 ,  3, 10,  3, 0,  1, 0,
    "p050805" , cp050805 ,  5,  8,  5, 0,  1, 0,
    "p050905" , cp050905 ,  5,  9,  5, 0,  1, 0,
    "p041203" , cp041203 ,  4, 12,  3, 0,  1, 0,
    "p061005" , cp061005 ,  6, 10,  5, 0,  1, 0,
    "p071006" , cp071006 ,  7, 10,  6, 0,  1, 0,
    "p081206" , cp081206 ,  8, 12,  6, 0,  1, 0,
    "p081305" , cp081305 ,  8, 13,  5, 0,  1, 0,
    "p091206" , cp091206 ,  9, 12,  6, 0,  1, 0,
    "p091406" , cp091406 ,  9, 14,  6, 0,  1, 0,
    "p091505" , cp091505 ,  9, 15,  5, 0,  1, 0,
    "p101506" , cp101506 , 10, 15,  6, 0,  1, 0,
    "p111606" , cp111606 , 11, 16,  6, 0,  1, 0,
    "p111705" , cp111705 , 11, 17,  5, 0,  1, 0,
    "p121606" , cp121606 , 12, 16,  6, 0,  1, 0,
    "p131706" , cp131706 , 13, 17,  6, 0,  1, 0,
    "p121905" , cp121905 , 12, 19,  5, 0,  1, 0,
    "p131806" , cp131806 , 13, 18,  6, 0,  1, 0,
    "p131708" , cp131708 , 13, 17,  8, 0,  1, 0,
    "p131807" , cp131807 , 13, 18,  7, 0,  1, 0,
    "p131906" , cp131906 , 13, 19,  6, 0,  1, 0,
    "p141907" , cp141907 , 14, 19,  7, 0,  1, 0,
    "p142006" , cp142006 , 14, 20,  6, 0,  1, 0,
    "p152008" , cp152008 , 15, 20,  8, 0,  1, 0,
    "p152006" , cp152006 , 15, 20,  6, 0,  1, 0,
    "p152106" , cp152106 , 15, 21,  6, 0,  1, 0,
    "p162008" , cp162008 , 16, 20,  8, 0,  1, 0,
    "p172008" , cp172008 , 17, 20,  8, 0,  1, 0,
    "p172208" , cp172208 , 17, 22,  8, 0,  1, 0,
    "p172307" , cp172307 , 17, 23,  7, 0,  1, 0,
    "p172407" , cp172407 , 17, 24,  7, 0,  1, 0,
    "p192507" , cp192507 , 19, 25,  7, 0,  1, 0,
    "p222808" , cp222808 , 22, 28,  8, 0,  1, 0,
    "p232808" , cp232808 , 23, 28,  8, 0,  1, 0,
    "p233007" , cp233007 , 23, 30,  7, 0,  1, 0,
    "p253008" , cp253008 , 25, 30,  8, 0,  1, 0,
    "p253108" , cp253108 , 25, 31,  8, 0,  1, 0,
    "r000202" , cr000202 ,  0,  2,  2, 0, -1, 1,
    "r000302" , cr000302 ,  0,  3,  2, 0, -1, 1,
    "r000402" , cr000402 ,  0,  4,  2, 0, -1, 1,
    "r000403" , cr000403 ,  0,  4,  3, 0, -1, 1,
    "r000404" , cr000404 ,  0,  4,  4, 0, -1, 1,
    "r000305" , cr000305 ,  0,  3,  5, 0, -1, 1,
    "r000405" , cr000405 ,  0,  4,  5, 0, -1, 1,
    "r000603" , cr000603 ,  0,  6,  3, 0, -1, 1,
    "r000604" , cr000604 ,  0,  6,  4, 0, -1, 1,
    "r000704" , cr000704 ,  0,  7,  4, 0, -1, 1,
    "r020506" , cr020506 ,  2,  5,  6, 0, -1, 1,
    "r020507" , cr020507 ,  2,  5,  7, 0, -1, 1,
    "r020508" , cr020508 ,  2,  5,  8, 0, -1, 1,
    "r020606" , cr020606 ,  2,  6,  6, 0, -1, 1,
    "r020607" , cr020607 ,  2,  6,  7, 0, -1, 1,
    "r020608" , cr020608 ,  2,  6,  8, 0, -1, 1,
    "r020609" , cr020609 ,  2,  6,  9, 0, -1, 1,
    "r020806" , cr020806 ,  2,  8,  6, 0, -1, 1,
    "r030707" , cr030707 ,  3,  7,  7, 0, -1, 1,
    "r030708" , cr030708 ,  3,  7,  8, 0, -1, 1,
    "r030807" , cr030807 ,  3,  8,  7, 0, -1, 1,
    "r030709" , cr030709 ,  3,  7,  9, 0, -1, 1,
    "r030808" , cr030808 ,  3,  8,  8, 0, -1, 1,
    "r040709" , cr040709 ,  4,  7,  9, 0, -1, 1,
    "r040809" , cr040809 ,  4,  8,  9, 0, -1, 1,
    "r040908" , cr040908 ,  4,  9,  8, 0, -1, 1,
    "r040910" , cr040910 ,  4,  9, 10, 0, -1, 1,
    "r041008" , cr041008 ,  4, 10,  8, 0, -1, 1,
    "r040909" , cr040909 ,  4,  9,  9, 0, -1, 1,
    "r050909" , cr050909 ,  5,  9,  9, 0, -1, 1,
    "r051009" , cr051009 ,  5, 10,  9, 0, -1, 1,
    "r050910" , cr050910 ,  5,  9, 10, 0, -1, 1,
    "r050911" , cr050911 ,  5,  9, 11, 0, -1, 1,
    "r051010" , cr051010 ,  5, 10, 10, 0, -1, 1,
    "r050912" , cr050912 ,  5,  9, 12, 0, -1, 1,
    "r051011" , cr051011 ,  5, 10, 11, 0, -1, 1,
    "r051012" , cr051012 ,  5, 10, 12, 0, -1, 1,
    "r051208" , cr051208 ,  5, 12,  8, 0, -1, 1,
    "r061109" , cr061109 ,  6, 11,  9, 0, -1, 1,
    "r061110" , cr061110 ,  6, 11, 10, 0, -1, 1,
    "r061111" , cr061111 ,  6, 11, 11, 0, -1, 1,
    "r061112" , cr061112 ,  6, 11, 12, 0, -1, 1,
    "r061210" , cr061210 ,  6, 12, 10, 0, -1, 1,
    "r061211" , cr061211 ,  6, 12, 11, 0, -1, 1,
    "r061309" , cr061309 ,  6, 13,  9, 0, -1, 1,
    "r071309" , cr071309 ,  7, 13,  9, 0, -1, 1,
    "r071310" , cr071310 ,  7, 13, 10, 0, -1, 1,
    "r071409" , cr071409 ,  7, 14,  9, 0, -1, 1,
    "r071312" , cr071312 ,  7, 13, 12, 0, -1, 1,
    "r071410" , cr071410 ,  7, 14, 10, 0, -1, 1,
    "r071311" , cr071311 ,  7, 13, 11, 0, -1, 1,
    "r071411" , cr071411 ,  7, 14, 11, 0, -1, 1,
    "r081412" , cr081412 ,  8, 14, 12, 0, -1, 1,
    "r081510" , cr081510 ,  8, 15, 10, 0, -1, 1,
    "r081511" , cr081511 ,  8, 15, 11, 0, -1, 1,
    "r081610" , cr081610 ,  8, 16, 10, 0, -1, 1,
    "r091512" , cr091512 ,  9, 15, 12, 0, -1, 1,
    "r091612" , cr091612 ,  9, 16, 12, 0, -1, 1,
    "r091710" , cr091710 ,  9, 17, 10, 0, -1, 1,
    "r091711" , cr091711 ,  9, 17, 11, 0, -1, 1,
    "r101712" , cr101712 , 10, 17, 12, 0, -1, 1,
    "r111812" , cr111812 , 11, 18, 12, 0, -1, 1,
    "r111912" , cr111912 , 11, 19, 12, 0, -1, 1,
    "r112111" , cr112111 , 11, 21, 11, 0, -1, 1,
    "r122111" , cr122111 , 12, 21, 11, 0, -1, 1,
    "r132112" , cr132112 , 13, 21, 12, 0, -1, 1,
    "r132311" , cr132311 , 13, 23, 11, 0, -1, 1,
    "r142311" , cr142311 , 14, 23, 11, 0, -1, 1,
    "r142411" , cr142411 , 14, 24, 11, 0, -1, 1,
    "r162412" , cr162412 , 16, 24, 12, 0, -1, 1,
    "r162512" , cr162512 , 16, 25, 12, 0, -1, 1,
    "r020506x", cr020506x,  2,  5,  6, 1, -1, 1,
    "r020507x", cr020507x,  2,  5,  7, 1, -1, 1,
    "r020508x", cr020508x,  2,  5,  8, 1, -1, 1,
    "r020606x", cr020606x,  2,  6,  6, 1, -1, 1,
    "r020607x", cr020607x,  2,  6,  7, 1, -1, 1,
    "r020608x", cr020608x,  2,  6,  8, 1, -1, 1,
    "r020609x", cr020609x,  2,  6,  9, 1, -1, 1,
    "r020806x", cr020806x,  2,  8,  6, 1, -1, 1,
    "r030707x", cr030707x,  3,  7,  7, 1, -1, 1,
    "r030708x", cr030708x,  3,  7,  8, 1, -1, 1,
    "r030807x", cr030807x,  3,  8,  7, 1, -1, 1,
    "r030709x", cr030709x,  3,  7,  9, 1, -1, 1,
    "r030808x", cr030808x,  3,  8,  8, 1, -1, 1,
    "r040709x", cr040709x,  4,  7,  9, 1, -1, 1,
    "r040809x", cr040809x,  4,  8,  9, 1, -1, 1,
    "r040908x", cr040908x,  4,  9,  8, 1, -1, 1,
    "r040910x", cr040910x,  4,  9, 10, 1, -1, 1,
    "r041008x", cr041008x,  4, 10,  8, 1, -1, 1,
    "r040909x", cr040909x,  4,  9,  9, 1, -1, 1,
    "r050909x", cr050909x,  5,  9,  9, 1, -1, 1,
    "r051009x", cr051009x,  5, 10,  9, 1, -1, 1,
    "r050910x", cr050910x,  5,  9, 10, 1, -1, 1,
    "r050911x", cr050911x,  5,  9, 11, 1, -1, 1,
    "r051010x", cr051010x,  5, 10, 10, 1, -1, 1,
    "r050912x", cr050912x,  5,  9, 12, 1, -1, 1,
    "r051011x", cr051011x,  5, 10, 11, 1, -1, 1,
    "r051012x", cr051012x,  5, 10, 12, 1, -1, 1,
    "r051208x", cr051208x,  5, 12,  8, 1, -1, 1,
    "r061109x", cr061109x,  6, 11,  9, 1, -1, 1,
    "r061110x", cr061110x,  6, 11, 10, 1, -1, 1,
    "r061111x", cr061111x,  6, 11, 11, 1, -1, 1,
    "r061112x", cr061112x,  6, 11, 12, 1, -1, 1,
    "r061210x", cr061210x,  6, 12, 10, 1, -1, 1,
    "r061211x", cr061211x,  6, 12, 11, 1, -1, 1,
    "r061309x", cr061309x,  6, 13,  9, 1, -1, 1,
    "r071309x", cr071309x,  7, 13,  9, 1, -1, 1,
    "r071310x", cr071310x,  7, 13, 10, 1, -1, 1,
    "r071409x", cr071409x,  7, 14,  9, 1, -1, 1,
    "r071312x", cr071312x,  7, 13, 12, 1, -1, 1,
    "r071410x", cr071410x,  7, 14, 10, 1, -1, 1,
    "r071311x", cr071311x,  7, 13, 11, 1, -1, 1,
    "r071411x", cr071411x,  7, 14, 11, 1, -1, 1,
    "r081412x", cr081412x,  8, 14, 12, 1, -1, 1,
    "r081510x", cr081510x,  8, 15, 10, 1, -1, 1,
    "r081511x", cr081511x,  8, 15, 11, 1, -1, 1,
    "r081610x", cr081610x,  8, 16, 10, 1, -1, 1,
    "r091512x", cr091512x,  9, 15, 12, 1, -1, 1,
    "r091612x", cr091612x,  9, 16, 12, 1, -1, 1,
    "r091710x", cr091710x,  9, 17, 10, 1, -1, 1,
    "r091711x", cr091711x,  9, 17, 11, 1, -1, 1,
    "r101712x", cr101712x, 10, 17, 12, 1, -1, 1,
    "r111812x", cr111812x, 11, 18, 12, 1, -1, 1,
    "r111912x", cr111912x, 11, 19, 12, 1, -1, 1,
    "r112111x", cr112111x, 11, 21, 11, 1, -1, 1,
    "r122111x", cr122111x, 12, 21, 11, 1, -1, 1,
    "r132112x", cr132112x, 13, 21, 12, 1, -1, 1,
    "r132311x", cr132311x, 13, 23, 11, 1, -1, 1,
    "r142311x", cr142311x, 14, 23, 11, 1, -1, 1,
    "r142411x", cr142411x, 14, 24, 11, 1, -1, 1,
    "r162412x", cr162412x, 16, 24, 12, 1, -1, 1,
    "r162512x", cr162512x, 16, 25, 12, 1, -1, 1,
    ""        , NULL     , -1, -1, -1, 0, -1, 0
  };
  scn    *a;
  int    i, N;
  for (i = 0; ; i++) {
    a = sc + i;
    if (a->c == NULL) {
      return -1;
    }
    if (s == NULL) {
      if (i) {
        break;
      }
      i = 7;
      continue;
    }
    if (!strcmp (a->s, s)) {
      break;
    }
  }
  if (a->k) {
    N = a->m + a->n + 1;
  } else {
    N = a->m*2 + 2;
  }
  n[0] = a->m;
  n[1] = a->n;
  n[2] = a->k;
  n[3] = a->k1;
  n[4] = a->p;
  if (c == NULL) {
    return N;
  }
  for (i = 0; i < N; i++) {
    mpfr_set_str (c + i, a->c[i], 0, MPFR_RNDN);
  }
  return a->t;
}



==> anc/ferf_q.c <==
#ifndef NF
#define NF 4
#endif

#define ffferf(p,n) f_ ## p ## _ ## n
#define ffferfc(p,n) g_ ## p ## _ ## n
#define fferf(p,n) ffferf(p,n)
#define fferfc(p,n) ffferfc(p,n)
#define ferf(p) fferf(p,NF)
#define ferfc(p) fferfc(p,NF)

#if   NF == 1

#include <math.h>
typedef float real;
#define fsqrt sqrtf
#define fexp expf

#elif NF == 2

#include <math.h>
typedef double real;
#define fsqrt sqrt
#define fexp exp

#elif NF == 3

#include <math.h>
typedef long double real;
#define fsqrt sqrtl
#define fexp expl

#else

#include <quadmath.h>
typedef __float128 real;
#define fsqrt sqrtq
#define fexp expq

#endif


real ferf(e01) (real x)
{
  static real c[] = {
    +0x1.336e6303d85603ff31305d18424bd3754d5069fep+001Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.37e602fb0f0c8ad846dafb4efd3a876a68b59655p+001Q,
    +0x1.f9a17a81aceb8059f683fd798e8adbf6bde2b7a7p+001Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 2; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e02) (real x)
{
  static real c[] = {
    +0x1.3cd330ecbb937341c329f1a0c414dbbae9b94d3dp+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.89248f4376da6b88ed21906152adac864abb6671p+003Q,
    +0x1.e939ab5d69d834bcb6d5d4fe66f83ccac38a6416p+001Q,
    +0x1.93c1dcc5190fd0354fa6d60ad3c9bbde6ab97c86p+003Q,
    +0x1.4745f84cb69451fc39c10dee6cdbf0d536cacbd4p+004Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 4; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e03) (real x)
{
  static real c[] = {
    +0x1.2aa10567814d6ebc809964ad9bcb806e41cd9c3cp+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.5c00b74ad79f8874b06f660ee336c4f428a1b11cp+005Q,
    +0x1.14827e92e7d55a36a451b1f350c0a7fdd311f52cp+003Q,
    +0x1.a92751c8426b89ebcc31d3b66eed768ef7e0a95fp+006Q,
    +0x1.f23e2fa9b7ccaebf23d419957a86e439b0a289a3p+004Q,
    +0x1.baac025db4bf3edd4727a27a60be9f5ef92ff4efp+006Q,
    +0x1.66d0fb65275b3ad0f12434599484fdf935388f93p+007Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 6; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

#if NF > 1

real ferf(e04) (real x)
{
  static real c[] = {
    +0x1.5acd2e587fbe7f873fbe31b8a2800af668bf9957p+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.87e4b125a8b9e4d7b6655ddb56466c5f5f7045e8p+007Q,
    +0x1.1168a6af69b3eff8bd89afd3683d11bd3f57c462p+004Q,
    +0x1.ce23128d155667fdd5714c57f45c46989a2b72efp+009Q,
    +0x1.808e8596834857b6c553576e0db2b2dcf3ec6b9ap+007Q,
    +0x1.2106f55692ddefd7b790206f40eb0684a8d1f269p+011Q,
    +0x1.2c7a2ca2a017afdc24b1420e16885508d4880c70p+009Q,
    +0x1.346e32624c14a363d79438bf38f5ee542dcee021p+011Q,
    +0x1.f4023514ceb3776b0028d12ecb0d49d86b3d3006p+011Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 8; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e05) (real x)
{
  static real c[] = {
    +0x1.7493cb43e19fc17e3917075fbf04a942df055e40p+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.8bb1b42b9c8d6449eb616a5fc09d2031e45e05f3p+007Q,
    +0x1.4cb13a4f9aae3a143019bee51926d5b94e8d0011p+003Q,
    +0x1.c4721ed999fc988d24efb0d1b977d66d98f14ab2p+010Q,
    +0x1.20b14540d3ad40265503fb01586567c913a0508fp+007Q,
    +0x1.1502d2101e7a6164291ce45324ca64eff11ffe34p+013Q,
    +0x1.e0517ffb5f537a21ad9dc6ab3741d4cf1742a285p+010Q,
    +0x1.673041507bef08cb576f2e26969619c02be063eep+014Q,
    +0x1.353c058df95330722aa56403836b8776e1ac9f9fp+012Q,
    +0x1.8be18a28855dedef8af4e13fe2b03d360a49b820p+014Q,
    +0x1.40e399ad2bfb500cac9b7ec93f13c3cf19fcb2cbp+015Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 10; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e06) (real x)
{
  static real c[] = {
    +0x1.bd0dbde8ee18a74da99e229b9ad0f618e51d304fp+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.2987b2cba443c320d711535446ef166d50ebc684p+007Q,
    +0x1.770e7084a21edafcec27838231ac1ae9d10d73bfp+003Q,
    +0x1.2fe58cb2ac824191b2cb87337603f101331c83dfp+010Q,
    +0x1.fa68d6dba8b51fdff1d5d30220c376271ebd98f0p+006Q,
    +0x1.aa16421922b6df6f3207320e4213dcf3bd2c4e89p+012Q,
    +0x1.0c428a9e4ff20b5804919bd52d32d605de5fffd0p+010Q,
    +0x1.7e355286ab79823bbbed038ae77c9eea5c6440d4p+014Q,
    +0x1.87cea2ed63cd1b7669b8afe360f4407a8cf46970p+012Q,
    +0x1.8eb51503cf197f8eae6db1134573d5312edf46d1p+015Q,
    +0x1.57aac4470588c23062b99604e0b941cc7708ac99p+014Q,
    +0x1.7400a7b8948ef45439f72a3fca2b9e7795f416efp+015Q,
    +0x1.2d88aec7e90e25786e20102ef594b607ce7822fbp+016Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 12; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e07) (real x)
{
  static real c[] = {
    +0x1.d00a2c5f8b998d7523a2f041456f1f1c97a38635p+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.3f44187812b09c8f284a54ef9ceb980ae345be98p+007Q,
    +0x1.865cc3c4786c514533324cc22d464ebb26d1dfe4p+003Q,
    +0x1.4a9f4267a8be554063a01e1ebda2326f411c7b3ep+010Q,
    +0x1.0e0c6f870a7787bae32656e39c51772f93e59463p+007Q,
    +0x1.da39f75d714a00325b928f0ae625864d331630e6p+012Q,
    +0x1.2644ae4bc0829d081511158d511004d656834426p+010Q,
    +0x1.bf9ad6332f5879d92bd3c39a3ffa868bcd802bf7p+014Q,
    +0x1.a9c9371a9182323a4eb5019a4b7b7ec9d3e4cd34p+012Q,
    +0x1.056e736004ad4732e79013ca8a1a7e4c3ea6fea8p+016Q,
    +0x1.a45dacb203f8fa43c6a3766dd038b8e44502e796p+014Q,
    +0x1.4a52552c4782746ff32f19c30d9762abb72aa78bp+016Q,
    +0x1.52ed96c10b3e20a0ccbbff22ed386657958f4629p+016Q,
    +0x1.3432deb6ae27072ed233fecc73d6bc4f66c8ff1dp+015Q,
    +0x1.f3a207c1e805b7fcd4176ab8021165ccf890bf62p+015Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 14; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e08) (real x)
{
  static real c[] = {
    +0x1.39a9a3617f15d6bce56ec96dca95035dea3c009ap+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.196a903f3ffbbc6096a198c4420a3038cd1b6438p+008Q,
    +0x1.0288b96016cc8586d4e920e5fe33f4a9950e4e6ap+004Q,
    +0x1.75449c189ccd575ea4741cf2192727a3d5b520cap+011Q,
    +0x1.db44010ab4d7a9c2ee5846b38028102be5f5d053p+007Q,
    +0x1.709b2a5f69907de31da2a08f433dd5f738131b82p+014Q,
    +0x1.3837b262e924f46af12c8dc515ef50f8ac4ed23dp+011Q,
    +0x1.109a6caadd769640e0298df1aa28216de8321913p+017Q,
    +0x1.54887710ae12b8b5266db0f0f7b3a4d3d43dc934p+014Q,
    +0x1.2a3284c66fd8e1f4c7148be87f932307f992f232p+019Q,
    +0x1.c22365bba46f133ba374efcb0ca853cd2ef7a8c6p+016Q,
    +0x1.ccc7da3787353ddf1a5476dbfdb99e7332dfcf38p+020Q,
    +0x1.3fd9754c128e361950b18ccce28fc56d3e66f770p+019Q,
    +0x1.c3f3b24970ccc503030c6b4b34c86f6202e43fcap+021Q,
    +0x1.7d66d4a78b767f95edd143d22ed0bba308470686p+020Q,
    +0x1.a8e1192e9a3f7dbd00d5371d6bbcec4b1e49034cp+021Q,
    +0x1.5864e90ae2230f5c195f3e0b6d17a6f93f4e2bf9p+022Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 16; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e09) (real x)
{
  static real c[] = {
    +0x1.a6aee902b5745b2ce173317a7e188e4245353debp+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.f9192f0629cb78e42bab614573dbab7c32455963p+008Q,
    +0x1.58cdb04968698aa0af3079cc4f489ff78be0c11fp+004Q,
    +0x1.b210c8a738e0a257b532226401e90b4517b51998p+012Q,
    +0x1.9f4417a68e1b865003fa3b5703b9f0c69d998d39p+008Q,
    +0x1.1a79fa925a3457457793162a38ec99f66b11d9d3p+016Q,
    +0x1.711efec13e0b59bee544b33d0c74b4a10149e250p+012Q,
    +0x1.1ad61474500bb9726b4f784f3504144ea8ba607fp+019Q,
    +0x1.d7145aa685daeaba14ddad85b417cb6a6b4f5aa4p+015Q,
    +0x1.ade8fabb5d79c53a13bec7757f4884ddebfd5bf9p+021Q,
    +0x1.04d7080c774fd4709cf90c10abd3dc59b768e787p+019Q,
    +0x1.e0756ceaba9c0ec3a0676d06acd147e4d17f1e1dp+023Q,
    +0x1.66536ec0e753620d0e2136d4e8a282352f04fdedp+021Q,
    +0x1.75cb9b3ba15915db17c89c82afd890d8896b33e1p+025Q,
    +0x1.f57594766d8fc72ef1afc3ce2ef0f9b406064244p+023Q,
    +0x1.6beac60b5f6180e990c84f53e713945c3fefbdc4p+026Q,
    +0x1.423c4cd44b0dcded2052d1e8f58dec331686ff0fp+025Q,
    +0x1.503051a605cc542629e703037e6cf8d6da639701p+026Q,
    +0x1.10811bfc0af853969a380932c89c98a2618a1908p+027Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 18; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

#endif
#if NF > 2

real ferf(e10) (real x)
{
  static real c[] = {
    +0x1.bc987aa6fb5bd1360176286f682171e9449df78cp+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.24bbc8b578034e482746f4cf8d9fca2ed7505c0fp+009Q,
    +0x1.69b41d87f1ea0cd9d0f415ffc314f9a6be689297p+004Q,
    +0x1.2438efca5e66fd38779cb65c101e0ce7e023288fp+013Q,
    +0x1.e17a38697dac7727271738f76e57edee025e6008p+008Q,
    +0x1.c12dc0a30d6bcff1788c6f06f5c5bc256a2ba9abp+016Q,
    +0x1.e535b198517f86c49f8f421bd840ec59d2909c57p+012Q,
    +0x1.0fe5999fed144e6ff38a8ae4d0d4a279de10bc9cp+020Q,
    +0x1.7ff1261a79c8f66850bb2c4c64aefa8bc35e34fap+016Q,
    +0x1.025bf6be54d2d76db74d9f7054f6b9cac859a394p+023Q,
    +0x1.ca5a93aeaf3b806d43fafc4b6c88a83ac31513fcp+019Q,
    +0x1.78df82fe3f09df74c5592cb4cf56a7878ea700efp+025Q,
    +0x1.db946a780b7b09a380429eeb4464b81be78e4e2dp+022Q,
    +0x1.97737f09374dae0f133d4c0b2c17c80b5b57a85ep+027Q,
    +0x1.3ea6ee04b65f304cc6c12f217b406af07b3f75efp+025Q,
    +0x1.34bca2b325f67b08f52b4045dcf2c43b660d0f04p+029Q,
    +0x1.a868d9ce16cab3d91ce8c425b30a9993092905fcp+027Q,
    +0x1.267f91e969a7fad8b74ddc7c6591d0e8dffc4092p+030Q,
    +0x1.0f3f74728779a790a3ece8557ea2d241ac3dd099p+029Q,
    +0x1.0bf38bcc57d53141a3aa92a21cf36d06dcd0ca00p+030Q,
    +0x1.b262e927272f61c0676caa6bcc6d4c3701575a75p+030Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 20; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e11) (real x)
{
  static real c[] = {
    +0x1.1c60fc4e63c25442b128c867ffa3abf59b78ef1ep+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.91001c964159f9ac4fdcc0cd54f7b21c4928d5c0p+009Q,
    +0x1.cb2de6cb4b5c1ce876dc505c7fd76cdc57359f98p+004Q,
    +0x1.b27c431ce560295436463d3df862c957865eec60p+013Q,
    +0x1.48f5537c71f8f18ec8b15dd0840fb22beafdaa30p+009Q,
    +0x1.6b648c95985ff9fcc0c7930c2a34fbe8e2376042p+017Q,
    +0x1.671a19ddd263298f654c65b477fe0f8dbfd3c816p+013Q,
    +0x1.df67578175c42ef5e72e89be9015f23acf041ae6p+020Q,
    +0x1.3461a0646795626ef7bc3137466bccbc5a8bba12p+017Q,
    +0x1.f59f3bd7e75851160e66b97234dfcd53eb39d67fp+023Q,
    +0x1.94335e4fbf11c2c8a244c07ebfc574a5950b9bd2p+020Q,
    +0x1.9b46c5e344bc5cba85136c23e60f81e8c9e9076ap+026Q,
    +0x1.c0334e8636970a4832a0a4d473b908f7171fede2p+023Q,
    +0x1.02184b7ddab59ce5f0b63d504d57276581f903c8p+029Q,
    +0x1.677377b43a78bab760b24982fc527585d6e13eccp+026Q,
    +0x1.dea17441abdedaa05346a9b7db7cd5972c6f99e1p+030Q,
    +0x1.e7101e737062607fc27f3bc06ad289883f9461b1p+028Q,
    +0x1.3546b5b7146cd90e8681582ec2efa37690d248eap+032Q,
    +0x1.d0dbe03bf1f50bf61a557e1585eac1a23b2ad42fp+030Q,
    +0x1.f1c48e6613ce634dadc458f1c8d58af3482fcef1p+032Q,
    +0x1.488ac2f68310018687f0b1fa18bf1469677e3203p+032Q,
    +0x1.770bc7e6a73d376fc1611a6ee6009fc0b553858fp+032Q,
    +0x1.300037deedd75fcba3c515a21ef47e7cf12a4676p+033Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 22; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e12) (real x)
{
  static real c[] = {
    +0x1.15dbb93545bc6b3c9149645c9a462f52026e7bdcp+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.79102541b3255472333754acae3eb41e5788fde6p+008Q,
    +0x1.cd80758054aa5719605d4d117da53f3a081216e1p+003Q,
    +0x1.586dd9437244959e9df944e09adbf5e8c2e9d1efp+012Q,
    +0x1.359b1ab54af67c079834933ef911e6cb02399cb8p+008Q,
    +0x1.fd6ee525e662ecc990f35deb22f2081c6c0867b9p+015Q,
    +0x1.1ec568d1b02db9cedf7b4f69f2abcc2a778bf379p+012Q,
    +0x1.450a3d22b3c0323aa8802ff8dd1f08ec5944716cp+019Q,
    +0x1.b8e0eb2586548dc2562c32e3383334a4d52c680ap+015Q,
    +0x1.6944d7e77a152ccb0faef8283cf48301f11dd5f4p+022Q,
    +0x1.08dd9ba1f87844b6021f69c4844be707e51cbde5p+019Q,
    +0x1.66e01cd1033025abf5ba35df48554b8550568fa0p+025Q,
    +0x1.5a19e77fb6648d592fad5185166fc0be5a937161p+022Q,
    +0x1.3ffd820fb459579331fbdc0c2ff305db99c53639p+028Q,
    +0x1.0618bd647423bda165796f744aa89d8f0acbc5cfp+025Q,
    +0x1.e5b85fc9bf7bc1f8b41dab23c743a1d9a4ae14b1p+030Q,
    +0x1.59e4b14424e44883b92637927e4174311c57547ep+028Q,
    +0x1.20de07ace795d7bd2bdafe96d21044f4596b0204p+033Q,
    +0x1.4cbef60fff17f3b7539906c783a01ac50b2ca1dfp+030Q,
    +0x1.ec4de488bea3e277ed2c7ec59cce2779ed11cd77p+034Q,
    +0x1.550df61b67b0e3dca153e1dd939e3c528bd74ad7p+033Q,
    +0x1.0987a9d496e21273b3132bae92fd7d2137bebe55p+036Q,
    +0x1.48ec9d033ee0deead58066e8528a94cb8984bff6p+034Q,
    +0x1.10fe3366bec95428e1eb7796c8000dc4320f70ccp+036Q,
    +0x1.ba8f3dc8aca2a923efa236acf226d0f48bde7a21p+036Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 24; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

#endif
#if NF > 3

real ferf(e13) (real x)
{
  static real c[] = {
    +0x1.01d3873dbd3980b08727f32766c37b38fafbec9cp+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b4e4a2e39b172680f002a8d772f002e8dde4a36ep+009Q,
    +0x1.a193d94b11b02e931e5d5e4369d56e64f2e2961ep+004Q,
    +0x1.127de93088a28f1538b786f08c393ad99b0a0045p+014Q,
    +0x1.63669ef2eec2527eadf59b0e18b4e03edc43000ep+009Q,
    +0x1.1517a306ddc71b1acd52d753669764904bb2594fp+018Q,
    +0x1.c484899900cb0f22aaff2e4712367092da11429bp+013Q,
    +0x1.ca3bb4f10acd88d2919673cc45e905447e4b6e9bp+021Q,
    +0x1.cc0e965fd4c99169d8698d2827a87d1b2dcf5677p+017Q,
    +0x1.3738ce10ed6ea888893b55f908cdec6d859af51dp+025Q,
    +0x1.8432f56c12fba6973dec8c1765916ba117744457p+021Q,
    +0x1.5b220e3ff26965a234f2b7f4bab36742f7db3b0fp+028Q,
    +0x1.071cb7fec4cfd7dc000cb1bce737de2a151d35b6p+025Q,
    +0x1.3c416af610ed99bb3d83b5174144bada7d476067p+031Q,
    +0x1.32006c5c689c724bf2a325a2de77e18c2265a01bp+028Q,
    +0x1.d0e371a9f4f1fba648436f320983a1c8bb0cb4d7p+033Q,
    +0x1.12c2f2ebdb050b99677cb5f0e76d205f03654388p+031Q,
    +0x1.0df97d8ce6b55ae1bd67b65a5e53da340cab433cp+036Q,
    +0x1.b0027603f4367ecbde3580ae21f927e510eeecddp+033Q,
    +0x1.df7035b87b3278c81e2606b0d6f304d9377801e7p+037Q,
    +0x1.e97a25c24ca7df66788ced9ae3b0bc74c568f53cp+035Q,
    +0x1.33de9fa1b7180cfa23dc2dbb3ff8a7902857cd80p+039Q,
    +0x1.f320f0e7bdd8993eb8218c6dce2c9c0fd5320e93p+037Q,
    +0x1.00bcdf1779db931da3b0e6f98c17af395b662866p+040Q,
    +0x1.26dac1febe454236977924bd1b7b5d235c0245a9p+039Q,
    +0x1.a56afba4650bedea6f888e99c395340a70a13d59p+039Q,
    +0x1.5596a6f94323458983ee0db1c9b57c39ce795756p+040Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 26; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e14) (real x)
{
  static real c[] = {
    +0x1.4d1085500492111d0b302bb4732e02122d6ea990p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.4cb3a3a24800e5dc69e521b7b3f477abedb919dap+010Q,
    +0x1.0bdd1a7c56816e43e8716b82aae6d55adeaa5b2bp+005Q,
    +0x1.ed0b03d08a0844a58dbe76b1708452def56af4f1p+014Q,
    +0x1.0d610dd90b934da35e48206105f971e4ae912286p+010Q,
    +0x1.249b39414d3bd86daa5a85cd61b00d477ebc2618p+019Q,
    +0x1.92ee693ada2750f331b9e77a43c794ad4eb26f9cp+014Q,
    +0x1.1c88b5587101042eb0133188e9fbe058b0495af8p+023Q,
    +0x1.e412dd1b16aff96925516d15b258a6f148d6c02fp+018Q,
    +0x1.c84f1e6da66ab60ff3ffff5ae6ef8e9617375a77p+026Q,
    +0x1.d872e2ed022d4e27c8c336dbc3e04c6115b78872p+022Q,
    +0x1.2e0d3efdccba9ae90dc4bb4e825e946df4df398ep+030Q,
    +0x1.84b109810a45681b87c79a9c78d4e90d1f7ec9b8p+026Q,
    +0x1.492028e062732c2c17b34538636cd3a068f74438p+033Q,
    +0x1.fcd6dc0912bf67a718793afe3f3fa37d3dd5aa44p+029Q,
    +0x1.251162e3122b46e53dfafec35b08ef591dfc585fp+036Q,
    +0x1.2514904c7add92e516fce7954f25b25da9d69461p+033Q,
    +0x1.a574946c6f05d68d21bbb719aca88713126fcb54p+038Q,
    +0x1.f8ee43d7bcc61827d59b41568f87d515ef7f476cp+035Q,
    +0x1.e0536414781d46017edf8859f09c63e10eeda948p+040Q,
    +0x1.8d80c203b7c956b2a88ab2e33c8a9957aa60a4c3p+038Q,
    +0x1.a4dd94dd887f78bf6bd7396285427dace1161bcfp+042Q,
    +0x1.ae821da391a584180a1c7cda7d6a95d98023aa37p+040Q,
    +0x1.0ce6291de1b16aaa29eaf1df0662d9c634d78a0ep+044Q,
    +0x1.be66e0886380fc6174e70aa0cc5549c6e277e8aap+042Q,
    +0x1.c2fb1cab5751fd82ff17280c52b9836937b597aep+044Q,
    +0x1.f4f07d702f8f03f5d0d430e2b2ca3ea3ec21c83fp+043Q,
    +0x1.78ca2bc8436afcf3aa4612920176b7aa5f045c03p+044Q,
    +0x1.316a0c694798dd8cd58537d67d3fa11f227c78fdp+045Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 28; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e15) (real x)
{
  static real c[] = {
    +0x1.a2973e5539815f2c3f523862e363144b7f3aa9abp+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.ea46f75ab27eeaf71706ba5e32aa74f4ba431ebfp+010Q,
    +0x1.4f0cc0082ea9b57e1aac6f3b3f2e6c9c0d56a8f1p+005Q,
    +0x1.aff97e241ac3bf5c2b90eae8f2699eccd6ce7633p+015Q,
    +0x1.8b24e842260e365626e3f14b9d4b98a745a9655dp+010Q,
    +0x1.2f6aebe8ed0b5b8abf56dfb6c5e80f1288fc1df1p+020Q,
    +0x1.5f3ac4e61af0da677ff103258ec026666a2df778p+015Q,
    +0x1.5db57cf40830cac0c595a8a71e6ffa2846d3d1bep+024Q,
    +0x1.f0a6f40a56cdbf487016e5e1e86099fcb4067766p+019Q,
    +0x1.4ec01f329a0973dd9d94a2ea610596996ae2c3d4p+028Q,
    +0x1.21fdb8704f23adf141f2f681967d559733113108p+024Q,
    +0x1.0aaf95be65054144f86b11162875d971462b0bb9p+032Q,
    +0x1.15a97be3503109afd9261142bc82fcc4df8dc0c9p+028Q,
    +0x1.60d4b83d1d703a984391953c17805771738fcb6bp+035Q,
    +0x1.c79f12f5125302ada1be0c8cb771f91801ec944fp+031Q,
    +0x1.819e8cb157d91c7b1b95bc3c9d68a1c87169f3cdp+038Q,
    +0x1.2850f29c19800ab9cd9f1db3b925eae8288510acp+035Q,
    +0x1.5949d3ce95f986b04c4043b8a9ecc10df8b3560ap+041Q,
    +0x1.58584419b2c43718fad6d3f23ee2bab955bc0edfp+038Q,
    +0x1.f44125b77932f0fbf350a54e2b46a34f4f39e0eap+043Q,
    +0x1.2841eb1a7bd44a31bf7357280813076d3c78f22ap+041Q,
    +0x1.1f9275a6189d3db14cf6db1447d85cbca334633bp+046Q,
    +0x1.d917701f81b0dda6686dac5080f793f8544fb19fp+043Q,
    +0x1.fccf23c6d867e61c03bf218b3294be4a2d66361bp+047Q,
    +0x1.002343733dd903259e65e2b3938d90cd841669e0p+046Q,
    +0x1.485da9d7b194262bdbcbea18d3fbfe449905e5d7p+049Q,
    +0x1.0ea32ae12eb8c51c8853d013be354342f6f50ec6p+048Q,
    +0x1.1626839ee1333a96c54b6002cfab1f27d7b3c532p+050Q,
    +0x1.2f1cb5e916793d6d2f5f92e70adf071c2341a30dp+049Q,
    +0x1.d55ed173abace5d55f1bfbd50ed541322fb77b2dp+049Q,
    +0x1.7c7511c7f5c7700d3876d6f45810af2848a83337p+050Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 30; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e16) (real x)
{
  static real c[] = {
    +0x1.75552dc49f88af7b9bb407bc27858bff5ff8491cp+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b757e17755d50d3f654ed569e916226300c6339dp+010Q,
    +0x1.2b7fa0a44e1640ae7505fedd5fd66195fba3a606p+005Q,
    +0x1.8571e59965e62d1e3882b27545c7184fe3c51fbbp+015Q,
    +0x1.62125f625736bc30349a7d872e63956354345611p+010Q,
    +0x1.1af15e9e7c88e07d3b1ec6489da15083fb847ac8p+020Q,
    +0x1.3c757742471ffafaa2514fbae18225960a6de544p+015Q,
    +0x1.56967f8d82ae8041426bff5eddb5f563b0847e5dp+024Q,
    +0x1.cf1155c4a8b77ecd66d9f4c6aded9598fa04abd9p+019Q,
    +0x1.5dcea9437505f60a21b2a2686021de329fd1d868p+028Q,
    +0x1.1a8c2a8a9ffd7a5c68418e1302c4f5a98f54082bp+024Q,
    +0x1.2e60caa468f45ce49f1d744540afe88ea1fa4405p+032Q,
    +0x1.230eca1e490fdb05c27e5709cf627fabb91b69e5p+028Q,
    +0x1.b9aa272ad9137a782ccfdf1411e625c375b22ff1p+035Q,
    +0x1.fb482182cbe64b735ece3317871c4323c610e2abp+031Q,
    +0x1.0f2b6f7984d8dcdecf4e99af88e5d3e56ce745a4p+039Q,
    +0x1.787cdde13bbaa442956943d19d7264a4c4e9a16ep+035Q,
    +0x1.15ea970f23b8fa931fa26f46de3c9b1f028ae165p+042Q,
    +0x1.cf74faba9c827c2c0e6a8b5e91c2dcbad8314a1dp+038Q,
    +0x1.d6af91ef78633da23c02d575de33d96476625afdp+044Q,
    +0x1.ece25cb953b2c5479115cac785761cc348d9fc04p+041Q,
    +0x1.44ae3bfba029ba7ffdd9beaa3f1a23606e8fab8fp+047Q,
    +0x1.9c2a2e27cc0f37c2beec6168236e880f08f4e6edp+044Q,
    +0x1.6561e6b73230d0a7cdcda712ed5b82734f9e70b9p+049Q,
    +0x1.30a9b70af263afb86006c9674fc63940f5ec750bp+047Q,
    +0x1.2fe984c8de1b767ab67d75c62ba53dcf92712db0p+051Q,
    +0x1.4666bc6c60832b454cf2514f9d927de4f5294780p+049Q,
    +0x1.7a13d1a4382d5719e5c211b30746da70d6b200a0p+052Q,
    +0x1.3f69921ea30577564b17564a8a91c3b0aa37114fp+051Q,
    +0x1.3519c71aac02663de52bf4e38c54491cb93a0619p+053Q,
    +0x1.67df7fc89213d2cda2bd2d011a574ca398dbd6d1p+052Q,
    +0x1.f78a9220de584bf68e88567c4e2dd4223b054cafp+052Q,
    +0x1.9827bb0d6678f0d7e3f31c8fe826c127a232a9d9p+053Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 32; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e18) (real x)
{
  static real c[] = {
    +0x1.b7e9ad1b360293ece4e7b25c1aaa999d8bc3b208p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.18b7597bb438e33f140a0de745ff9dfd1c0c155dp+011Q,
    +0x1.5fc9dfc62a88751f7bbc3a1d8c2b3c43701c40abp+005Q,
    +0x1.0d1fcd204da4684a5cf26b65fef37ba490850cbap+016Q,
    +0x1.c39c1e85f0cb5058155c324517399ced6e1490b5p+010Q,
    +0x1.a660a35045120756d607988f9e18618926fb181dp+020Q,
    +0x1.b43a1e998e400a1e9c306c6f7d5b42ed6db8dda0p+015Q,
    +0x1.13243c8c50244fe02c48ea6cdeb451009f3ed9a6p+025Q,
    +0x1.58c6a1bad9cfefb3965e0638cb9e43e087a0a9dep+020Q,
    +0x1.2ec0f6977ce76208f030a2c04869916f6b340005p+029Q,
    +0x1.c3def15468b6507838a71620e1ce175af771de17p+024Q,
    +0x1.1b26b7633a549c42d1b8945c5e6dc5883ef8f90fp+033Q,
    +0x1.f6f6379cf3b486b94e2c31eb2fefaec97471262fp+028Q,
    +0x1.c2cb368d4ca28a405cad70f477a0238c23cabb41p+036Q,
    +0x1.d6e6bd4ccc592174c92ec81d711ca359061fb231p+032Q,
    +0x1.31718bf50bd2c4124347939b83d713756e96f935p+040Q,
    +0x1.8045647ee86a55fe46d0a243069f6ce418b2b1b5p+036Q,
    +0x1.602ff3e10ef2dda6b4040353ef57dab63f169e25p+043Q,
    +0x1.00db7ca24d2fe86ceb7fb2a8401ce0f92705b4c0p+040Q,
    +0x1.59476fb9a539e2e37bfcda6b4c2ddda9ca165ce8p+046Q,
    +0x1.37b6d29447d3275f173980c19146a38aecfef89bp+043Q,
    +0x1.1f64b1a1c9de04489181b36f6c24fd362c855f40p+049Q,
    +0x1.269e9d9db2441168c087aa88df79d4fc317c0a62p+046Q,
    +0x1.94c3a2de48528c2b450c74e73e660dfa05ee619ap+051Q,
    +0x1.0a42ae0350f06858b53f3df55e1fc61df255dd6ep+049Q,
    +0x1.de903505f9455c0704d471f0b92e95b32df248d0p+053Q,
    +0x1.60e40aec08e9d4d529c54ff4f7e90eb244829206p+051Q,
    +0x1.d3aa6597a2369b1d3619df7a9373302630a3cb8ap+055Q,
    +0x1.da33b61e2e7eede038f9d3e25c6c968ca751fefdp+053Q,
    +0x1.6f0552195cb3bed9ba70989e9f82a91d806f4045p+057Q,
    +0x1.a0faf24dbdc9124739dc10d8083df84f9f25a02bp+055Q,
    +0x1.b6f24120664c216b67cb99339692434b961874f8p+058Q,
    +0x1.9642e902f1b09adb7df42689d80c4fc289516120p+057Q,
    +0x1.68247c36d2d0fc34b8cfb6aef25c7ca19738f461p+059Q,
    +0x1.7dc94bf2e86bb2bd3c441e2662310b72a44c7fd7p+058Q,
    +0x1.340ca94cffef8d38c1a62376ef547880a775f564p+059Q,
    +0x1.f36416ba6f592534447c34ea4235422eb0e1ca91p+059Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 36; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e19) (real x)
{
  static real c[] = {
    +0x1.67772559c77dda637c6865574b70e4569bfff1c5p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.0f57f4cf5822ce243579208946338c515554c368p+011Q,
    +0x1.209b675d7504a6b489b685bbe3d19beff60cbf5ap+005Q,
    +0x1.1bb8d9cc4600a484190abc26a4b04500f35ef69ap+016Q,
    +0x1.b2e59805b5917e91f75778bd4abca893a82853fcp+010Q,
    +0x1.f77342b95e668fb167b5a1f725d4bb1299016e72p+020Q,
    +0x1.cad0656bea264305f13006ba58e08eec16894413p+015Q,
    +0x1.7830153440e0887afc4550363d19e93f1ad107b8p+025Q,
    +0x1.98fb22ae3dc41145fcd7b36e9ea08a59f5bad881p+020Q,
    +0x1.dfba8707dda30a4fd707ca9e87aada8c426a67bdp+029Q,
    +0x1.33a25aa04c6c974d0a71ec279b1a22204b96600ep+025Q,
    +0x1.06faa11b3ad8aded1afb70e86070e7cbf809284ap+034Q,
    +0x1.8a566ed657f2e1959bfa495a06ddd65f595bb1d5p+029Q,
    +0x1.f0bf34dc7ee63463e05d326aa4a599f86fa75273p+037Q,
    +0x1.b4b8d65d62d92d972541003021481d29e391e462p+033Q,
    +0x1.93cb507115cd4f38b1c5cc3241c8f6d2ec99a57cp+041Q,
    +0x1.9d742e63811d99e13594f7f60672cb5d5800b3dfp+037Q,
    +0x1.19ccd69b2165f4bf1195a7255d84a8d441c2e732p+045Q,
    +0x1.568850776e9c36a7584566c7ac1162f80f4629e8p+041Q,
    +0x1.50836dca20ff5b7a5aca9bf5399c4e10e50374a7p+048Q,
    +0x1.dc137655108733ac7b2c4f69bd9f5dcaf28d76e0p+044Q,
    +0x1.5649843421529c4764d4f391cbcbc849b5db9676p+051Q,
    +0x1.25c5597b755cf90ac3cdde843e48ea02ff3e5bf6p+048Q,
    +0x1.26c9ce98a03952c703af4d8249deea92822f226fp+054Q,
    +0x1.279e3b29597aaff726e484a22539d0cec4709ce8p+051Q,
    +0x1.aa3c61e3149e9adfa6699916946f3b88089f9428p+056Q,
    +0x1.0af37d0ebaf40f77458044243afffb05a994cb33p+054Q,
    +0x1.feb54bc6c212f742579dea66c935a3d98a5f862fp+058Q,
    +0x1.7bbe083c6c1f401c5ccbe2642132df95882ce6a1p+056Q,
    +0x1.f11bd942dd6c6ef3011cd5e274f84565229de623p+060Q,
    +0x1.ea0a2ab3abedc282efbb9ae8d98aad48b14a4fbbp+058Q,
    +0x1.7cd57f8fd549befc443d0eb944b6a5bf90361a74p+062Q,
    +0x1.cf57b907158fb772550ac2634dd7f7be28da811bp+060Q,
    +0x1.b3211c37a2a0f654ab5da946030a722eed1730f4p+063Q,
    +0x1.94e867d366b97d1b3aed8a0f833d1870c644e036p+062Q,
    +0x1.4dbfdeccbff5403fc2c391879ede4a034e00980bp+064Q,
    +0x1.9e9ea2fc3c61b92f56145b88d5c01091cbaf0265p+063Q,
    +0x1.05a321618a54608c946b7301f304ae5136a5c68cp+064Q,
    +0x1.a82679f1112c8ec34f5432c2e1d36192347d8697p+064Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 38; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e20) (real x)
{
  static real c[] = {
    +0x1.7c5fdeb67c7d4dd14b73d054b71a36ee5a48cfe7p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.1277a46b29308a8a79df83f51b3f484df287d4bfp+011Q,
    +0x1.31075ad34732e90a054dda4381c8932df685d38ep+005Q,
    +0x1.223f7716ca209fd46acf23e2aacc2f8a062f8241p+016Q,
    +0x1.b851d0daaaeac110dafbfec69b2bb7cac20d8b45p+010Q,
    +0x1.01cd6a850c14b37665f9cde4235022da8bc65e81p+021Q,
    +0x1.d531621f7155bd8c9cd256f01f0e59f897290501p+015Q,
    +0x1.854656064dcddf3edcb4cdb905ebadf6cdfc63a8p+025Q,
    +0x1.a2e2772d55b3b6120f4aa65325928ebe11a39538p+020Q,
    +0x1.f9368c79ca1ba22016deae1f4ae03b3044071eb7p+029Q,
    +0x1.3e1ed4050e74dd5d35d271fec30677ef2056be3bp+025Q,
    +0x1.1bc45a51cd459dbeea4d90d9fae27aea9e0fab9bp+034Q,
    +0x1.9f3d7ecce9c5d0ad400590882de5f56b258178ebp+029Q,
    +0x1.14aca49271349579289096b7f7f220b89e37e9e1p+038Q,
    +0x1.d5fdc243c447b903c9033f1a9c00cdcbc593bdd1p+033Q,
    +0x1.d42e72031b244d5520b152cb5829ff4b1cba88fbp+041Q,
    +0x1.cd01a5980e6316002bf6db9bd0b1d41aca1d6f78p+037Q,
    +0x1.5709d6edf4d2972a00d0f118786b04dcc3052d96p+045Q,
    +0x1.8a3495fa7f75bc80272b4410df38ae53156fd85bp+041Q,
    +0x1.b1ee8151b17657567ed06800c54100ece9f6aabcp+048Q,
    +0x1.22f51146d76ee58ffbb53662f43c9d81e00268efp+045Q,
    +0x1.d7e49f6cfd036a59854af3a1e5e5d254d199c202p+051Q,
    +0x1.74e9ef2514cd79ca39c8b6482837ca78711c1ef8p+048Q,
    +0x1.b6e4527bacbdb65fb0d978c9e15d6e94e3145f4cp+054Q,
    +0x1.9ad1881504679a21a958a2b5d449cb8988f8254ap+051Q,
    +0x1.5ab646b09eb6ca901d37041088eade96d5427df3p+057Q,
    +0x1.833aac9950133082effd80b3d143ae4800d66706p+054Q,
    +0x1.ccd25ef63c69997f0fb262fa78a3492a4be4e1fep+059Q,
    +0x1.38bd4fa778af56b8715acd649c9f85d016dc27abp+057Q,
    +0x1.fc22548152ad43b0bcf3ecaa461744f17e43b24fp+061Q,
    +0x1.a63245dd32f4d370e2f1608eeb71e409f2f33bb2p+059Q,
    +0x1.c73fc09fb906a3e6b3c905bd6c8caa33e5b7648fp+063Q,
    +0x1.e4b1fe4f04d2de5c0bf6eaefa9dc4917a7ac56c8p+061Q,
    +0x1.40b97cb9401ee9effab53c111358ae7745a5e473p+065Q,
    +0x1.b8d0385c74f25b944419d47e7e90897ee873b289p+063Q,
    +0x1.50373884c61112c114694bbf09c23e11ad7cb2cdp+066Q,
    +0x1.4e3104bd05d24b93f255919b3732e6aa778013edp+065Q,
    +0x1.d7237767b00f89d1d7a4e0b1be458ba7f1a576a2p+066Q,
    +0x1.509fe4b9a36e26b0d91345b172ce54af5e4d63d2p+066Q,
    +0x1.4eddf82b7cb0e1cd787403893ec12d35cb982564p+066Q,
    +0x1.0f6eda8037c8db458ad1a546102cc986957e1f39p+067Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 40; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e22) (real x)
{
  static real c[] = {
    +0x1.a389956fc8eaaafbf48a7a78dbcf4fd0f3bc6341p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.52eb59d7d4c536f6b5130d6bb49e7d124be8dd3ep+011Q,
    +0x1.4fc97c430f4e691bc59fd4b35971dbf65764bdadp+005Q,
    +0x1.8d43b7a9056d782cd0929a8f590d23121db2ac53p+016Q,
    +0x1.0f430c63f9e8b17b50b280ff7b0ab0432b0a68a0p+011Q,
    +0x1.8c6b8ecd7a4266599fae028c989de6cca64c5b8bp+021Q,
    +0x1.40364fe8ef5dc0fd8da9ce20fbf93b2712324feep+016Q,
    +0x1.51930b84dad4322f09f0c552bb60308a1649a05fp+026Q,
    +0x1.40ebeb200397d1095f2f19d4523c0f29e0ae383ap+021Q,
    +0x1.f2ee42e587e8220e07e909c0cdbd4b14ea225d22p+030Q,
    +0x1.129f5f51b72f15e12d79cf6d4d9f1ac60394b4a8p+026Q,
    +0x1.42c1d295f148e53a9d690a01a7ceb1eb9a17ef15p+035Q,
    +0x1.9819ceebd313f52c5213e9b1b53fd71b904f7f33p+030Q,
    +0x1.6f400a9515f0e43230a2da88e487e9b7bccf39f6p+039Q,
    +0x1.093f677e2ff1c6d6565cb142c0b04bf7f75e75c4p+035Q,
    +0x1.705c3b10fecfa5e0ba5dcc3b5adf9c82eb7d9122p+043Q,
    +0x1.3013c34bb712e9e9b594d3a65347f2ff86572823p+039Q,
    +0x1.45e54da4088f4e881b1cccff629d941a656539d4p+047Q,
    +0x1.321b73c6561151242eb54e6d0052c7d7c697be3fp+043Q,
    +0x1.fc3ef746506dcbcad049802df88f7b4da3fd8463p+050Q,
    +0x1.121f41807acb2f702a5a15094d67c1edce432fbbp+047Q,
    +0x1.5c905fa4bf81eb6d3eb35f6a1d39873bf61213a4p+054Q,
    +0x1.abccc66b95b3d5de1ae105f00ed4dc012cdb9da2p+050Q,
    +0x1.a30a0370040a7f3fac649561ced9ad6a733bb102p+057Q,
    +0x1.2b3c7f0149e8d9e7fa79e3f8b3142ec1db90c58fp+054Q,
    +0x1.b75ec2cb2d47abbd2cb8d1b36b97411604b873d0p+060Q,
    +0x1.66962e160550228e413f0139df0b9ea4e74c773dp+057Q,
    +0x1.8f350749c392e31269339c8f7bcf3571caaaa859p+063Q,
    +0x1.834b15330637da50c2d57401b68651dafd8ef74ap+060Q,
    +0x1.37af25362ae940fc2935e65d7be204ee4b63545ep+066Q,
    +0x1.5d83bcc1ee1d6c1822b6e290ca72ca60b90a99e0p+063Q,
    +0x1.9da5779d147e3a78b124dcc493d413ed37a377acp+068Q,
    +0x1.1cbba42fbaaa6f5d4279da71e950a79ead5475adp+066Q,
    +0x1.cba2074fabc02ad6ce526c6027fab110da66b8a8p+070Q,
    +0x1.761432454725f25c4553ffb7d47b2772babc9c29p+068Q,
    +0x1.a28fe7f4e8438e789574082574b3dfcdaa7e28e2p+072Q,
    +0x1.bc4c9ecc5f11056487503a22df55a1fa28e2b4cap+070Q,
    +0x1.2e56464396b95261af3d0106820dafd88a87117cp+074Q,
    +0x1.8bfa4122c82dc4e76443562950335df5d4016c63p+072Q,
    +0x1.481e5024fa8e65042620c9b348bb6a30f1cc9541p+075Q,
    +0x1.413baf900735a9da0d37cbf35257694e697ece13p+074Q,
    +0x1.e1ef948d3e4bb39eaa1c0492cea2d6f4c55ff458p+075Q,
    +0x1.3b0479ad547677d7a804cfcba91a105da1132d67p+075Q,
    +0x1.6d872986d6698b3a74bed9993c4a6b3ea3b0dbcap+075Q,
    +0x1.28492b684af9eb2275fac93c88106322e2c9cf6ep+076Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 44; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e23) (real x)
{
  static real c[] = {
    +0x1.0b629771cb14f836bd8a1a067f2b943ebd6d1d91p+006Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.e1acc97d07713dcf7c401e142b991b05544df353p+011Q,
    +0x1.aa4a71d94aa2836990d1d97facf2f4aa0d9c78a1p+005Q,
    +0x1.437de79c485c5240d9a069d45cf936be0ee3205ep+017Q,
    +0x1.80cb981aa315b7ed28a2a66a145f3e8c71556e4dp+011Q,
    +0x1.6ce6baf9b6769c9e9b6cc2131b888c0c16e281e8p+022Q,
    +0x1.03e87c73946c0da839b51f2e4e9d610853ff9592p+017Q,
    +0x1.5eb76f41ff51dcdfb8b5eb60c7cc208007f6b945p+027Q,
    +0x1.26653ec342e3bf60637f39098e2d61baaef43b6bp+022Q,
    +0x1.2442d801e1abad9b62aa806fab7490ffcaf05b0dp+032Q,
    +0x1.1c3f04a5dee48705dfbd81318264114381012051p+027Q,
    +0x1.aa49feebf0e4d716ce5c8a18b25da55994440280p+036Q,
    +0x1.dbd949b657738e23c98233a9cbd08b181f0baf46p+031Q,
    +0x1.11804372c506cf0f1a5e25b8a9c10b627a19a0c4p+041Q,
    +0x1.5ce125f64d3d085059fb17609cbe4ec35d5c9683p+036Q,
    +0x1.358d70edf4e95e027612b236afa1bbc321cff724p+045Q,
    +0x1.c1aa9b49a42005b23b774802c8deeadec7f586c1p+040Q,
    +0x1.3546e99ced873f4fa09deae19fd6889e0465197dp+049Q,
    +0x1.00615644adb15c9b3a0ce8b9b01ee0e4d858afa0p+045Q,
    +0x1.109bcf07fe43f0cd08e92398a8621997c8914d45p+053Q,
    +0x1.0114989cfcfde82f1d467b95efa0bb749634b63ep+049Q,
    +0x1.a73ba001875cddfc56a3500039e039d4ff9f06b0p+056Q,
    +0x1.ca933f1e62f65f8d7d9f015d809c930be7f812d9p+052Q,
    +0x1.2089558406a619e711e11d4fe41e10497e3118dep+060Q,
    +0x1.6493d2b8e32a18f152fc3be0c54cd2e940d64d1ep+056Q,
    +0x1.58355fd19a4faebea1e4383e83848cda48d69fd6p+063Q,
    +0x1.ef1e4ab25027071f26bfdf2bb374e747c6b70a6fp+059Q,
    +0x1.65836c88e1fbe98b758c8a9c4d83973d21c94b44p+066Q,
    +0x1.272dbac21b1a55d65c1063e49e984b922cdd90a1p+063Q,
    +0x1.414c031f9fe875aa8c854121c441f6208b482643p+069Q,
    +0x1.3ae06068b482a5bc8e674c676448eba6d875bd8ap+066Q,
    +0x1.efadc8d8ee26dc54b964562ca1696383732fe873p+071Q,
    +0x1.1a32828dc6758ad05f714781d705ea69d1d092d6p+069Q,
    +0x1.44b33251202855a484497920cc4befaaf749d9acp+074Q,
    +0x1.c4758719ae53db28d80272811e76fa1a58c868e5p+071Q,
    +0x1.63fcd166cf757474c3d3ec18af02319a7d75831bp+076Q,
    +0x1.26fb3f8a728a4af45e07ae9c200c9716ddd39b64p+074Q,
    +0x1.3fc0c11ca94b6b6a17b6a5429172239f42faa3bep+078Q,
    +0x1.57cc0d76ad23c884d10f56de0144c433226aa806p+076Q,
    +0x1.c787402cb31c4db5fe01c46bf28632840012cbfdp+079Q,
    +0x1.305f46d2f27349ea4a494467ffe73d95fe952033p+078Q,
    +0x1.e76c371719c1bc805a8b27a3cb6013c46c56cab3p+080Q,
    +0x1.e27178fb3cec23f5c27106ab7f15cb95096f82f2p+079Q,
    +0x1.60d040c0f50f7f8e97d8e05c735cc54dfcfd6184p+081Q,
    +0x1.d765346d2c19559d28398eb50e725373bde43510p+080Q,
    +0x1.079c60d83d3e5ffe311f0568a20fecc216b4c7a8p+081Q,
    +0x1.ab598daac2917f3ebcfd05f886727df636c01087p+081Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 46; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e24) (real x)
{
  static real c[] = {
    +0x1.3af70d2ee866369e92c00db49a2d1155638b9b9dp+006Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.368ad38c28b812108fc9271093ebe905def9b91fp+012Q,
    +0x1.f50772ca79e18cb542e6e8314854985d55e7b9b7p+005Q,
    +0x1.d0d5921a23e230d1c1cbb199e02d2aad4a60a1d8p+017Q,
    +0x1.ef74a6b662147e1efb84823f2ac7039ecbe704a4p+011Q,
    +0x1.21abbf5ade45a4d16b5bd197ce9fcd5fae41587ep+023Q,
    +0x1.749d0fe8eee3ade730775d8852c91200fec06987p+017Q,
    +0x1.341ade528f7e0ddc9d59a0739a0a665cb03fa00dp+028Q,
    +0x1.d24148468804c7238a30cfcbb3967348742a2d01p+022Q,
    +0x1.1c5ef48ac08c5d5010d7123e22d70611ec83aefbp+033Q,
    +0x1.f1ec5b40863812f9eb2096d9c45a91fa31a8a3ebp+027Q,
    +0x1.cc23ac4982d69afbf0b8da4dc999d5007574e684p+037Q,
    +0x1.cd8845a46aca5fb084e332a37b996a8297da64a6p+032Q,
    +0x1.48417169050b21e45b08ba3ea651aafc669df508p+042Q,
    +0x1.76f5a6476f1b2e02e0beaeec508e486634546134p+037Q,
    +0x1.9e3ec01342882537b5cfb26a09f4c454b43d74cep+046Q,
    +0x1.0ce6db9efc1582ebb1d5d4abf1e89db47a00f664p+042Q,
    +0x1.ceed7c942987d74d8c72ba118e95751fdd8fda57p+050Q,
    +0x1.54bcc2f394dc9cf38ef55d002c203e9a3718310cp+046Q,
    +0x1.ca072357e543f25df6f3831616ac8ab46ca7320ap+054Q,
    +0x1.7fb91eaadc0a16b35f9e7494c611a0c1bc7c50e1p+050Q,
    +0x1.90b48ce294180fd8db3400046bb0616f1b2dee54p+058Q,
    +0x1.7cd3d170fdbcb018870f9711273da690f67eff74p+054Q,
    +0x1.35449956a157fe3ed2b1025946c7cc84bf4573a1p+062Q,
    +0x1.514c3d3acd5f47d8b2bcb8dadce855adf23d1eccp+058Q,
    +0x1.a3d9eba93b9a8b077145a3012268d738a94c3f16p+065Q,
    +0x1.048da09aa91a9f865a02737ab67379bf5e493522p+062Q,
    +0x1.f3436691947f1acffec97422982a46a31669e4b4p+068Q,
    +0x1.6883f66fc66824e6b8364650e943c9fd72c02805p+065Q,
    +0x1.02b52445ded54b27fce73d0d72800b62bb964e62p+072Q,
    +0x1.ac09472e6c8d013d7a81c6e1440c807143c946e6p+068Q,
    +0x1.d05c1104674272a90c8b72e8f925318a25d80074p+074Q,
    +0x1.c80d710b8a03a47cd6dc73620b32c3875ffbade8p+071Q,
    +0x1.65f45bde6587c619dc449c2f55a9ce442295433bp+077Q,
    +0x1.97aaeda53c7fcffc00f3d232a389cebd9ad995acp+074Q,
    +0x1.d4ef4e57a29b070268d2e04c4e41c7cb8b67b9b9p+079Q,
    +0x1.46fa5810775d55c5df3d044159d860ef3e877d74p+077Q,
    +0x1.012db1356cf00b9847dcf8ff371835328f13accap+082Q,
    +0x1.a9b421557da41224a72fc33756b7effb884a8341p+079Q,
    +0x1.ce6de2f9017be3050e2b0a643224235cad11e4dbp+083Q,
    +0x1.f117a6b1f185b98bf375eb9a16721c0c210fe3e3p+081Q,
    +0x1.49d76bf1674adc1aff4093086647483e4425348bp+085Q,
    +0x1.b7a375376aacb06e544491c2da8ab3d1318cf76dp+083Q,
    +0x1.619256efed1f1bb5d1b73a1aae5bbde33e1b36bdp+086Q,
    +0x1.5dac9b6296889abe415633ddc1cf9ebbc49ca45ep+085Q,
    +0x1.008617d2e880f9f1639504898076dc0a1f3ebc49p+087Q,
    +0x1.553d06dea849ac947a82427d3b0b46da177d4fbep+086Q,
    +0x1.8082fa568676f64ee703caf91f3cba3e3709c8c9p+086Q,
    +0x1.37ac6344b4af00b406dbdef2b0b8e0f0b340648bp+087Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 48; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e26) (real x)
{
  static real c[] = {
    +0x1.708ccda8e43dfdb2f2748dd86ea40d7821259d26p+005Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.a1a5d9bdb72bfe044d83bc35ce52135b204ad001p+011Q,
    +0x1.27bdde7026afba750089bbfbf9401bbe76326799p+005Q,
    +0x1.2b01e01c34be8f632f8963c463787d7812e44d66p+017Q,
    +0x1.4c7819597dcfbaa91d7a7a3da5a0d2e99606c295p+011Q,
    +0x1.975fda37bfa3ccdccd879bb067c0f8ceed3655dcp+022Q,
    +0x1.dfd44d6d78385583fa320956d4e772f118aa1539p+016Q,
    +0x1.e4a29f44772f93f1040d6c40bbd01ec8f56aec0bp+027Q,
    +0x1.472d3c65ad84d56c38f83046a0d5282e416ab6e2p+022Q,
    +0x1.0397aca89d6af1c53f4948ec5b05338aaa2549b3p+033Q,
    +0x1.8674c8fbe80ea068514c0541922d0503a8b54487p+027Q,
    +0x1.f57faa5a1a66153d41c9a83902ebd4bfcab0b245p+037Q,
    +0x1.a379770793350b7000557c69dcb04fb0d3d0e345p+032Q,
    +0x1.b4aabe90e5383091a06f1f02491812ac598fd616p+042Q,
    +0x1.964769e3599ff7711bd23ec0574549ac49c39269p+037Q,
    +0x1.565daead077c5c677a3e60b6e5e4018bda45cc3fp+047Q,
    +0x1.6322e63b80e1b22bd13fb54cd3b3b9334a16b8cap+042Q,
    +0x1.e2765fd8ebaec370813f75393bc472217ba4da38p+051Q,
    +0x1.171eaf266e8f40d29fb205d428829a090d43abd1p+047Q,
    +0x1.30b3025ed24452f6771e9a58aaaefe5db04c7264p+056Q,
    +0x1.8bd5be7d7ea2637d03a3140c5f7ef82ba0f8314fp+051Q,
    +0x1.57ee96bf0d80702dee22edc8b67dbadced47ae57p+060Q,
    +0x1.f46c2483476837239d3b59851f3ccdbac76f63e9p+055Q,
    +0x1.59caf892c304e35cca1b746292195a2c87e1a601p+064Q,
    +0x1.1d955ad83e1d39022add25888b3e1add7c6ed270p+060Q,
    +0x1.3492c10f9a3356d8134039d06615499e73e8e786p+068Q,
    +0x1.1e6baeacb1de164225665324cc1ca226983c63d9p+064Q,
    +0x1.e6e76225afcc57ee93abaea00bb632392c2513b3p+071Q,
    +0x1.0452008183ced725346eff4c0cef622cd99102edp+068Q,
    +0x1.522de4ce5b83bd78b7fb8bd9094f4f7f2218497ep+075Q,
    +0x1.9800b965e7ad453682dc079e820af3a1a7d24d91p+071Q,
    +0x1.9b8e24430832feaa522322d3c9e86c6b65c232c3p+078Q,
    +0x1.2313ce7aaca3c151236fba68ee9da4c75ff2f838p+075Q,
    +0x1.b456022137bf5a9664e36a44a175cdcdd23cbd08p+081Q,
    +0x1.5e9acdd98d140d7a654590b6efe89e1e2f1e37a1p+078Q,
    +0x1.90524a2b3fc8d9eb179e7b72109674fb8ec3f609p+084Q,
    +0x1.8177857cbdd7d07aabbbc1e924ca82b16e529e88p+081Q,
    +0x1.3b2fbe4feb228e2d2d44fb4b0e357d1fdb88f750p+087Q,
    +0x1.5d052d4a133b75cba2f85a8ca3e48da01141a338p+084Q,
    +0x1.a556cbd00e6f1bfd89864d0a1eb3309000db793ep+089Q,
    +0x1.2081b371aa9e4bcebfa2dd0a4457a43ba7477df0p+087Q,
    +0x1.d72e37d52256aadec0a4549f95a4fb6245926b35p+091Q,
    +0x1.7b7478a16d497483e63dfc9cce05dc0868cbd8a3p+089Q,
    +0x1.af95cc4e1172831a5b99282840dd97935b17f26bp+093Q,
    +0x1.c87f59d40145cff61b2c1bc34c076cafaf712451p+091Q,
    +0x1.397eafbd472393e52d550c58cf48d38d756b7c3bp+095Q,
    +0x1.966db60c0e82754a52bab722701bac2a8a38b668p+093Q,
    +0x1.56330055b1d8491b4c47b523d3db2ee437e09e48p+096Q,
    +0x1.4e466be32c56b2e165218948ce9b69a1e99e279ep+095Q,
    +0x1.f9edcd07de440afdc716b935aad8d306e5c3ecdap+096Q,
    +0x1.4686b31f40947b0340f09bd4d5f68f61ba3451a2p+096Q,
    +0x1.82ff87ff3d2c0d33e1ed0ba4ab83ff9f2d888603p+096Q,
    +0x1.39b05bc584fc395735ff99b83d21ba71aa6da5dcp+097Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 52; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

real ferf(e27) (real x)
{
  static real c[] = {
    +0x1.329a9e092376fc549567f9673b358bd1d70923ebp+006Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.51d21b52d1790eba68f92c9fe3bacdf99aa4fc5dp+012Q,
    +0x1.e7e544fdb9d940d47bed7b78831e188a2480ded7p+005Q,
    +0x1.13492f66041938b7749979b9208b479af1a3ad09p+018Q,
    +0x1.0d0caf4ccabcc971099b94b22eba8014fd3349eep+012Q,
    +0x1.7f74c95cbda9d6922c86ab36bf4892762b6e8043p+023Q,
    +0x1.b89fd8b5a460b69d9bbbe4727193fdfd9691fa90p+017Q,
    +0x1.cb80bd5f961b2aec69dadec75fc36239cbfe2e4bp+028Q,
    +0x1.33d4105ac961a9572bc6cf2b63c3da79ab5a2409p+023Q,
    +0x1.e36a82712fbbf5b50950274f4ae746f843dcf1edp+033Q,
    +0x1.72278f0b3e6f80b14150f686463a3250bf6d4f8ep+028Q,
    +0x1.c2f30464e5bdda14081944ae6762459bf15f9e0ep+038Q,
    +0x1.86bd9ee18b77ac0b32808dbdce24d779f06725e4p+033Q,
    +0x1.775c9593d0f8bb41667aea001000a19db88d89d3p+043Q,
    +0x1.6dcc76de8a56bf90d01d4c271e732f39f7b5b3fep+038Q,
    +0x1.17e27b31e8923e65e6511b3ba9932c579babb3dcp+048Q,
    +0x1.319b5d22ee71eb2f97e1052baa6d33049a6a1031p+043Q,
    +0x1.76af712f98203c5d2b81d740743f946a10078a0dp+052Q,
    +0x1.c99f336cf8d915164effe53468ef8d7a19611707p+047Q,
    +0x1.c2a1695d76d958ad0caac590a4633a5c3c17920ep+056Q,
    +0x1.33963025f495569e9124039719682fdb0035dfe2p+052Q,
    +0x1.e6c7480f778f68f67de159f168de576e91f3e710p+060Q,
    +0x1.73cd3ddf721b48c3121363b72a5c1487737099ebp+056Q,
    +0x1.d7c4ab28b6c073f76a2a73222a287117349ae877p+064Q,
    +0x1.939075aa632ba367d6ca67f3dc7983885ee36875p+060Q,
    +0x1.997a67492e2ceb9f1aa6eaf36a7e1a53814b07a7p+068Q,
    +0x1.89a395701c67f599931d45a9b78245026e855287p+064Q,
    +0x1.3d8447c5619843b1ab2c6659e0d7ebed2749deccp+072Q,
    +0x1.57a0e99aa552722f6fdf055482c7585219ac0aa5p+068Q,
    +0x1.b68a1f172e9697f8caca268860c6401fdb5b14f2p+075Q,
    +0x1.0cb7af123876553c667ec4230be2bf7846a4089fp+072Q,
    +0x1.0cada744f58fb42958659544384c54f553ed4218p+079Q,
    +0x1.75a830fa3b4beff0b65c6749dfdd1e67d6ee46b1p+075Q,
    +0x1.22b90646b9c7443b3b53d63c8568f5f673bdc8e9p+082Q,
    +0x1.cf4a6601f41326c92665870be37e3ce9539cc238p+078Q,
    +0x1.1439113f0f988feb3dbaf74d306715bbf09c5cdap+085Q,
    +0x1.f92cd7379792fbb8e9060e60e15ac60af6d0a2a9p+081Q,
    +0x1.c9b071f568ce1a2afd4b2e904d73b1d46371b942p+087Q,
    +0x1.e851389fa7b7d42f292f64cc4156ed57b38a2325p+084Q,
    +0x1.47bbf95cd3df7e4a7a8eb9c41056efaac0bf4ed8p+090Q,
    +0x1.9802d41b0dac91a025b75f2e7db54401eaedfad1p+087Q,
    +0x1.9109ae6e7a71bcb4eba92e7228435328a5f71f62p+092Q,
    +0x1.2c057dab9911196e555fa1a1d7eff65168573a17p+090Q,
    +0x1.9cd4ac1ba75135d0ea787fd743834536c38bd3e5p+094Q,
    +0x1.72bc18fdfbc07dbf3f8d2e89749afd467b32184dp+092Q,
    +0x1.5dabf9eafb352c9683a9468029abad8abf24c73fp+096Q,
    +0x1.8ed9073b026b6fb4829f5adce1f9421ff65d448ep+094Q,
    +0x1.d74e179a94c1b5dcc922d1a9f5a9fe611ec8630ep+097Q,
    +0x1.5376ed0c2cd2212f87f45f6bfd87645257b2ebb5p+096Q,
    +0x1.de20efcc868d94e68d06f9ecd8d817e8771faf4cp+098Q,
    +0x1.edfce8ad9b589f5112e081db2780f086db676597p+097Q,
    +0x1.4849dfc4f2c4e475c2e08ca035751c31f4f5a86cp+099Q,
    +0x1.d7ccd1bfdf86cefd4073830bd4bfa50e67595d13p+098Q,
    +0x1.d0915a82ec7dfd40d08ba2439ec181b595f76bf5p+098Q,
    +0x1.789080c351aadf94797e681cdd5280500529a56ep+099Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 54; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  p = x/fsqrt (z + p);
  return p;
}

#endif

real ferfc(e02) (real x)
{
  static real c[] = {
    +0x1.0aca3e058692be089de0781d650cd890f747a1dep+001Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.04c2c65ce3f40a0a10b90ecb7a598e687a61fea8p+002Q,
    +0x1.36113db6394dad8c91473d72c7a50b44b6eb422ep+001Q,
    +0x1.a3b7b28ba79818bece4c24a0102cab0d08fa6756p+001Q,
    +0x1.5435d2b52b4e9df211e87ef56fef02a7ea4d5e73p+002Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 4; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e03) (real x)
{
  static real c[] = {
    +0x1.922fefbed5ac18396c8308624186d6884a923eccp+001Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.7cb472a5732785bca570415c257032580b102ff5p+003Q,
    +0x1.a06878d87ba20068e11d5672c0c42d57c03749b6p+001Q,
    +0x1.74eda1e77f14b8c372c19a7f15ef511c5f8801adp+004Q,
    +0x1.5a9c9c1dfff46dda44ea2be4e4b3a277ee8c25a4p+003Q,
    +0x1.521609d6b7acf6fa42ba07ade075b4d0d6e84120p+004Q,
    +0x1.120ad196bb41641ac0e4f2494a0238e12da8493ap+005Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 6; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e04) (real x)
{
  static real c[] = {
    +0x1.07d5acf8e59c3eea7984c383d3142c2ee6a96d2dp+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.9ba7fe145f0b9ac71f470e605f9e4f7d35f878bdp+004Q,
    +0x1.017b125024293d63fec9aa2f88da43f7dd0803eep+002Q,
    +0x1.5515a45936d6204e08718db6248472ee79062d66p+006Q,
    +0x1.6fbef47e15903517cb18f64f125572bfff53ef7dp+004Q,
    +0x1.55634790fad70044f53fbdb460f85e90c26b2851p+007Q,
    +0x1.4514e871f12975502e83380d93a237970525cdfdp+006Q,
    +0x1.3270e98c02037ca4c294334d867e0d757712a556p+007Q,
    +0x1.f0c8961d32fb129072d2d9426cc2662ff08873ddp+007Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 8; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e05) (real x)
{
  static real c[] = {
    +0x1.358453f230e255af00a9a3d4e4e80735eb872b31p+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.6aaf9c4407c5586d9e131123cf953f0a9a7172aap+005Q,
    +0x1.255c07a9518ad75cb141de8400e56d9a37d79717p+002Q,
    +0x1.c8b612580b001eddf823ba7e5da0ebd9b5641411p+007Q,
    +0x1.36459ba870764559b94fb73d5e3a4d0694aa8e57p+005Q,
    +0x1.8939ebbde78d43f49632d055558b13eb2c42edeep+009Q,
    +0x1.afe7c7ee9e6f1c543d213f35a1a43763c35b8c91p+007Q,
    +0x1.8eb34a74dcbb51a4bf8c15fad8e12bfbfdf88cb4p+010Q,
    +0x1.662246358c18c8946c551b1a47c53d3c6d75c76dp+009Q,
    +0x1.6e52b4bc595cdaf2ec884f71bc1a1a7939bcaa77p+010Q,
    +0x1.28ee27eb8f4c44f32b0992499db0839db5956686p+011Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 10; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e06) (real x)
{
  static real c[] = {
    +0x1.85797c0901551c5ff6264174c3c6129c9c5fb1a0p+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.1dd876d4c18452e349860304db349657e95826e9p+006Q,
    +0x1.642877c9fc414a7469fa1787f8b2e43edabd9630p+002Q,
    +0x1.e8fc8e72f38487a57ebcedb003ee6337b1252b01p+008Q,
    +0x1.e296a0695c7db71cf2986ee6603165fe95ce2567p+005Q,
    +0x1.3e52e112def57db15c39c0e74d525a8e9eee5d5ep+011Q,
    +0x1.b54caf955b33a2e5526692748acecb42f7852b7ap+008Q,
    +0x1.1047d44a47401f8e6d4f942daff4ffcf88a2ba58p+013Q,
    +0x1.29bb7be042f0a3e400f42f2eea86d79ae544c00ap+011Q,
    +0x1.1495f1cb8031359f97e9b39aed4d658d600ca89dp+014Q,
    +0x1.f06b0f6dd614851d64537b3de5ccd79044740806p+012Q,
    +0x1.fc6f261d9717e8ccd1c840b6c3d33341132d6a52p+013Q,
    +0x1.9c1f083f78e9f554fc9d4c8d83a5ef1b24e11455p+014Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 12; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

#if NF > 1

real ferfc(e07) (real x)
{
  static real c[] = {
    +0x1.df6764395e7655c04848764c2df3281659245bccp+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.d1a5a3ef0b661d1351d9e1eae2b81be01e6540cfp+006Q,
    +0x1.aac9d4d61c386b2a040cdc9ad1502433bda3636ep+002Q,
    +0x1.dafb5c51eaac5f78e86258277a24f58e0a6ac178p+009Q,
    +0x1.82e358eda17bd6a99e4630fbfe22e1872849bd6cp+006Q,
    +0x1.aa62765d569379e4f9462610439b87d845ed5beap+012Q,
    +0x1.a17dfba35b5cae07945ac26e4890daf7db814c82p+009Q,
    +0x1.132be2e4a6bc85727b69afb77ce54a90c7ee32d8p+015Q,
    +0x1.785e5e6ff059262a97f9a7a0a791377ca699b912p+012Q,
    +0x1.d96743f94c66827feac023b7980832c475b4840cp+016Q,
    +0x1.03d04506443b3778e8ffb0fe0a36901666ab3a67p+015Q,
    +0x1.e40ed79594d3f4bea469dd4ec0e4100aa388b203p+017Q,
    +0x1.a94ab4f4fc7aef56f3117782ccfbe922b7a0e5b8p+016Q,
    +0x1.c07a85602b1d1d9397f0b6043c0123fe50141d7ap+017Q,
    +0x1.6b85e72ec578b36ca784a6d194027a6b59048fc8p+018Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 14; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e08) (real x)
{
  static real c[] = {
    +0x1.748e92b5388f67e33e23b49e684e5ed83a6aed02p+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.231c17cf6587ea3386285b18e2fc217351708675p+007Q,
    +0x1.56defa60c62717d368edfc97098d35af742f334bp+002Q,
    +0x1.5cfbeeae77eca568903db74a375d59a2e792aeb0p+010Q,
    +0x1.d934efc4c406fa060f8b9dcceea20e437d63c0fdp+006Q,
    +0x1.78a18ed004d93a3419c1c3bfa83347f735b6d22bp+013Q,
    +0x1.2e30b9bc08ba613e88d407e194414dcf4909e35cp+010Q,
    +0x1.46780b226ce439d3cd8ca6705c6c5088b0b1f343p+016Q,
    +0x1.47adb5cc3d835aa8e1f7eaf1db07634b102db7ffp+013Q,
    +0x1.a1a8f0f74c863a1c4a62ef0f08d8589ec93018d3p+018Q,
    +0x1.21d77a65099f4797e3f7e41d2de14791c9ad6b29p+016Q,
    +0x1.657ae2df465e6a65eb176faae4fefd4d2ed44941p+020Q,
    +0x1.8ad0869e957ef8b96e651147bbc289dd76be4082p+018Q,
    +0x1.6cd3c87d5d675c5d7490e5d41b3946c69eb2cb43p+021Q,
    +0x1.412560ea1ae28c12c0cab2535c9bad74541a3b24p+020Q,
    +0x1.51c5c6c5c4995a890f8b3ee2252fc40cda83564dp+021Q,
    +0x1.11c9c2c3a5957b2d26d8c44da56a3f10dedaeb02p+022Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 16; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e09) (real x)
{
  static real c[] = {
    +0x1.ed8ee85a6c654d83dd6857403fced31213854b0cp+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b8fc21b571de3ddb94df15c22d44ba743531363dp+007Q,
    +0x1.9cc5c0a7274a6a079d77beffd6a2a27b4d02764fp+003Q,
    +0x1.a268697438bae115722f7767de23d48b654cc55dp+011Q,
    +0x1.7165e1a3be87a8c846cb968297a1796da18f72d1p+007Q,
    +0x1.0be513e241e083682c78f80fb64765e24c40fd33p+015Q,
    +0x1.5d53c3a23626187fcf7b38b9a1705ff8ce8a5b6fp+011Q,
    +0x1.1976d4880668708f9827ec92567703ae8333e742p+018Q,
    +0x1.cc16d66c9660f295b186c1e908e0c2356c62df45p+014Q,
    +0x1.e7325f350d0ffca35197ed519587da448812cfdep+020Q,
    +0x1.ebddbe8f42e140d6d019899a6093b94b6aa9fa12p+017Q,
    +0x1.37ef0b7b89dbec2e1314d009ab11c97a249aca1dp+023Q,
    +0x1.afbe21d8bbe3a4c4badba5f08383e06a8b5ea5f5p+020Q,
    +0x1.0be0fed61bd34f0aa100cd8b0534c23a8589ad76p+025Q,
    +0x1.27d7ed0965f924cc1e33e85a847881a8e2880a1cp+023Q,
    +0x1.127b8effad224aabf5774e5e53b86ce9df333f04p+026Q,
    +0x1.ddb4037c2ebf90d45ff05ac31f908119fbf56809p+024Q,
    +0x1.fe6ca7c9ce97b46d3461e32c60b967fe23d850e8p+025Q,
    +0x1.9dbc05cd00e1d80d7da838d3d6293d096427ab68p+026Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 18; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e10) (real x)
{
  static real c[] = {
    +0x1.a0ba38964046463550919ad72b0732a4aee0390fp+002Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.b3d10efe659327764b5e4a0a386a9e4e3b0fadf9p+008Q,
    +0x1.798ffbe652096cb10f2f82afc015c1b7c9f3fb09p+002Q,
    +0x1.dd8b8e00b7e6169e971012454b56796a5d56128ep+011Q,
    +0x1.5ad087b270efb13f8fc73b2b1fa3552ccbaafb08p+008Q,
    +0x1.0a7bf086e08231547bdeb610ae29fa2be80979a8p+016Q,
    +0x1.a190a96aab6eab473ffb92167377ff1df9e2ced8p+011Q,
    +0x1.4e2346678add42dc113e51245e20586d36e9da9fp+019Q,
    +0x1.b8128bb987dcd3f72745e7488054d8d6615d0656p+015Q,
    +0x1.624b086e26dc78fa66d3390db10a3a82747c35f0p+022Q,
    +0x1.1fc158d485f10fcbcf0789cd8f00801977c38a99p+019Q,
    +0x1.364c087e8fa61f53d8cdb20765b7e4073b7ba089p+025Q,
    +0x1.354a12aadf163e7d8fe55a9191949b4e7c553e2ap+022Q,
    +0x1.9330e7618e4e1a3cd21dab021e4410f24e808246p+027Q,
    +0x1.121dec5c4d1e746448b6f1f6e3480b305e0be58dp+025Q,
    +0x1.5edef19943495fb98eeb662ed279ae18cc0c3761p+029Q,
    +0x1.7fa55df550458e57c85e3b0d460d5525ab18ad00p+027Q,
    +0x1.6ba286f2a216d0136d551cfbce3e899ce911c678p+030Q,
    +0x1.33ee9dd5ff242431ae0fc974e6f14181b373e09dp+029Q,
    +0x1.556fc7ec89297c49dfc66345dd29664db0fd39adp+030Q,
    +0x1.14c2141f803834089507c0682c071146325b95cdp+031Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 20; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e12) (real x)
{
  static real c[] = {
    +0x1.d8e9c9716d0811bb0f4459065c2e4b3824fa58a0p+004Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.bc54c0699b6c9327247d4f5a49c5bc49f7614e59p+007Q,
    +0x1.7ffdd669958afedc2e3c26c2383471e9343b45cdp+004Q,
    +0x1.4a8e7ff80fbb40268adee148289e7f8ddd89b346p+013Q,
    +0x1.8a3a12aabf7df4830911483cdb97da725275b176p+007Q,
    +0x1.8cffc8fcac52b7ca04cbc820572e568f586cff81p+016Q,
    +0x1.08938d1f4493356cdb12fb4ce2d8480d1ead811fp+013Q,
    +0x1.71b9027ef3fc5ad5703250ae28fa058ee4ed5771p+020Q,
    +0x1.57e67fc267e644aa1e48bffa2751790fa48d3c9dp+016Q,
    +0x1.e142b1eb51ad2ce528a6386d5bb194232f42605ap+023Q,
    +0x1.3466889e0ed08cec2321700621846c5d0375cbffp+020Q,
    +0x1.01c5b98c44f7909e83b64c32fd3f5921adbd5744p+027Q,
    +0x1.9ce19ed033c2cb75e89767096f9ca06f7a418125p+023Q,
    +0x1.cd726be7407b016937317fb80ec208eee6b37a3cp+029Q,
    +0x1.c17bea76914212acb6b18663eec02ae244eebbd2p+026Q,
    +0x1.44877bb6a579c26b55cc51097dc3b1efd6717d62p+032Q,
    +0x1.98244ecf58c38127369b0cb9bacb1afe61b9652dp+029Q,
    +0x1.4b20249e7c8ea31777fb4ae61fdc94f961b636fbp+034Q,
    +0x1.2c348fec353c97629034e858afcc857d9c1f0004p+032Q,
    +0x1.c559446271706c1687e546242321313feb13543bp+035Q,
    +0x1.31d0ccfe32a5b6b8c019df059366df58342a0a53p+034Q,
    +0x1.72cfcd87fdd5d3f2bd8884ae5310bd2dc2b5b31fp+036Q,
    +0x1.f927a12e4f2324bf1706228470e597d18a81633ap+035Q,
    +0x1.114071f309e04e94ed45b0783e28be27001c6f2cp+036Q,
    +0x1.bafaa1f248681e4fe107a104c0e9a8c821e58333p+036Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 24; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

real ferfc(e18) (real x)
{
  static real c[] = {
    +0x1.19c4eeedece404c76e8cf7038b66afcc97fdd8a8p+003Q,
    +0x1.921fb54442d18469898cc51701b839a252049c11p-001Q,
    +0x1.7ade78fd3dc46439e1ef71746ca8934e0c252f63p+009Q,
    +0x1.ecde1c3673f100793092cf584c48569c59b5a6a2p+002Q,
    +0x1.34f0473dc699d5e0e8516218298f30cdef8744a2p+014Q,
    +0x1.2cb9f1f270b9ce62a2f74106ba7c1b7e6fa7fdc1p+009Q,
    +0x1.c82b4fc06af148837c7967eacf602c8a833e6b73p+018Q,
    +0x1.f7c3a87b9509db43cb319bb18871992881b2e74fp+013Q,
    +0x1.50d0c92b5c4a0fd554dda55da0f8411a92ab2681p+023Q,
    +0x1.7502d7f45f849d4df89e86fd05bd7bfb2284dfaap+018Q,
    +0x1.a117ccb61fcc12b21898944d4b1fe424f6cd9ce5p+027Q,
    +0x1.13691bd2c3d38ec3ae2a21f9763b66271eb6afd2p+023Q,
    +0x1.c4519a03f2a2d72553db82577c16f3595617c6b6p+031Q,
    +0x1.57a4abba8e19c9d5ed11f6e021d684fec91d0fc1p+027Q,
    +0x1.c13e7d48f8c4118109b7ec915977861e66a2f3bfp+035Q,
    +0x1.770667b6541486ccd59fc423e236ce3a7431c24ap+031Q,
    +0x1.8033e31e3da0845424d405ab38e50cf4939deef8p+039Q,
    +0x1.7630e7412fbef62b90dd7d00578580e792d3f1e9p+035Q,
    +0x1.21c57e55689361556d92e8434341ecc04a778d25p+043Q,
    +0x1.42e4d0f7d8984cf60b21e72c3d26ce53b0e04a43p+039Q,
    +0x1.7a9c2a1afc412bc504ebaee266cc0229ed4c7d81p+046Q,
    +0x1.eb233cd262c09694c5c3f0aff5f996679e46982fp+042Q,
    +0x1.a5bf038d26ab0609a6925578982e7c776b2d27e9p+049Q,
    +0x1.443ba2d28b2b819eaffb20594791c172518932e9p+046Q,
    +0x1.8ad573db6008ba7eaf08fbf8c7b5318337fcafc5p+052Q,
    +0x1.6e93e6dae07b75b6b5d081e5b4a233fc10bc8ad1p+049Q,
    +0x1.3005e017b218ed0d77423b515ac5e60dab958fb0p+055Q,
    +0x1.5b7f3554c88ed57740906a7c6254219991ddc9bdp+052Q,
    +0x1.753927bd09cb2e5399ba2ad0a221234f56c7ebe9p+057Q,
    +0x1.15450fdc7a8a8049bd83f53ee195b7987397f747p+055Q,
    +0x1.5e10535cdd55820bb37a2d8bef58a0803e252e47p+059Q,
    +0x1.52d7aded59569a452b447b00a50b58bddcfd5453p+057Q,
    +0x1.d7270427644f385e2807f7356e1f32628bd2f9b2p+060Q,
    +0x1.649b92cc311303769ea205eb8a5c860c542e1689p+059Q,
    +0x1.96319bdb69481f5bcfe36d9478b0aad1949d9be1p+061Q,
    +0x1.c5a0ae6554527dc7f94ba7dbda167c90f39f8c70p+060Q,
    +0x1.526a591226d300a58b8d94e870913f7a81ba5cffp+061Q,
    +0x1.124f284c3ec64b04c748881b27ccc1f55403f063p+062Q
  };
  real z, p, q;
  int k;
  z = x*x;
  p = z + c[0];
  q =     c[1];
  for (k = 2; k <= 36; k += 2) {
    p = p*z + c[k];
    q = q*z + c[k + 1];
  }
  p = fexp(-z)*fsqrt (p/q);
  q = z + p;
  p /= q + x*fsqrt (q);
  return p;
}

#endif

real ferfc(u01) (real x)
{
  static real c[] = {
    +0x1.1850fff0d908d759a7c360062fc3b08aadbc2000p+001Q,
    +0x1.0634bed825caca268595adba288c0f94c1631c54p-001Q,
    +0x1.7d09e7814dadf657d4185f844aa0bb8a9033aec7p+000Q,
    +0x1.7d09e7814dadf657d4185f844aa0bb8a9033aec7p+000Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 2; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u02) (real x)
{
  static real c[] = {
    +0x1.fd88a6cd050c605221052d9e72a8f604ff3199c6p+001Q,
    +0x1.260817e2857bad9d3277161fbd9a9d76f63a0139p-001Q,
    +0x1.8ac07488084adc8bdaad64917ff9464ff0d891b5p+002Q,
    +0x1.145b7c68d32727de845dac6799ddfd8772282070p+001Q,
    +0x1.c6c2b6229f36f42ea5cfefdbe720bbad11b9efbdp+001Q,
    +0x1.c6c2b6229f36f42ea5cfefdbe720bbad11b9efbdp+001Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 4; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#if NF > 1

real ferfc(u03) (real x)
{
  static real c[] = {
    +0x1.86762d43b97e036e26eef03a2a76fea80ff3d7e7p+002Q,
    +0x1.1fe8782f541e796adae6c100d6e41987d37d56e5p-001Q,
    +0x1.f7dfd0cef0c47365e4e4914bfc68d83ab4b63b2fp+003Q,
    +0x1.bbb221f9a8955d0225976212fbf841fd287a8001p+001Q,
    +0x1.3c98a29a2958a6fa84f05f14158e031ab69830c4p+004Q,
    +0x1.0e6217c089c09eec5969159523a14823c4b2c85ep+003Q,
    +0x1.4188082ba4a703041d480eebd57521c8504f79ddp+003Q,
    +0x1.4188082ba4a703041d480eebd57521c8504f79ddp+003Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u04) (real x)
{
  static real c[] = {
    +0x1.102c1608e5259b4b9cf51be84d45c904df033abfp+003Q,
    +0x1.2109a7549b413222fce5d709bd6a0f4f8db9562ap-001Q,
    +0x1.fee826b0c47d56cfdf123eb3a1efb6bff271af41p+004Q,
    +0x1.32ba0db9fa2a4136b77a3ed3537aa30d4ba657afp+002Q,
    +0x1.0346a64ac9a7fcc3119f9cd96c8d861e83f05bd6p+006Q,
    +0x1.1c94009b50a762d0a1987ed2cb8e72b3782efb7fp+004Q,
    +0x1.190556eb3cc7bc1f6838f2d660acd0bfea6cd28dp+006Q,
    +0x1.0efec417b3fe546aa4ddbb3f43c544bdf00c5d1ep+005Q,
    +0x1.01eeeb2ff563ac620ab9dd40114df68a8c90e671p+005Q,
    +0x1.01eeeb2ff563ac620ab9dd40114df68a8c90e671p+005Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 8; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u05) (real x)
{
  static real c[] = {
    +0x1.653bdb158b9ea395021950047f0d654f92d59f28p+003Q,
    +0x1.20d59ee81eaf9d2af2ce089198b2409194ad204cp-001Q,
    +0x1.c37987ec7195e0254e6bafbd67765dfa71332634p+005Q,
    +0x1.932f3c6e20837f7eccb5033918ec197d53085a26p+002Q,
    +0x1.45dc10ad83d60db5ee68ea129898372557f1260fp+007Q,
    +0x1.f8aa828612c390ed6653f2f8e5c7573cfbe946abp+004Q,
    +0x1.188efe39a23a839c0ef385505c6b44c7552422ffp+008Q,
    +0x1.6391fbc3d68e70716f2a480482f4df528d466411p+006Q,
    +0x1.0f41e6498b4ef73e9a151ffe3e93d9421f16a8cbp+008Q,
    +0x1.1c4eae318022ae0b303727b2b0c14988c6e09dfbp+007Q,
    +0x1.c9a92eae55c44909feed5c9317e77a0db5d36dafp+006Q,
    +0x1.c9a92eae55c44909feed5c9317e77a0db5d36dafp+006Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u06) (real x)
{
  static real c[] = {
    +0x1.c1b3a8a1cac7caa4601c026de5ed5982eb3a8e3ep+003Q,
    +0x1.20ded4632b7bdcc9e858d9002e2a6bae9a1e3d24p-001Q,
    +0x1.6bdaf07a15c5cfeaecf5d6f4d0e5c6cb81bcd7d1p+006Q,
    +0x1.fb6a1fc4c3259e763ef2921c82dd4203c7230d74p+002Q,
    +0x1.5b996554089fdcfd94f13aa5034bc646fb83d312p+008Q,
    +0x1.9858547ba6e4359c0566a1e5343ab8e8e76f51c0p+005Q,
    +0x1.a41d05d5042a5333bc1969c70fd0c04d39338eddp+009Q,
    +0x1.8036716bcf7a104589a8e188ef50d29797c21d4ep+007Q,
    +0x1.3f4b025bf34fbf7f8dff07d3628700d57b7bcf84p+010Q,
    +0x1.c117a7c99060b27ecd6099a06dab7e340029e464p+008Q,
    +0x1.1947c5de9a6289f9c3af1fc33c9581cf9e0547bfp+010Q,
    +0x1.397ae4fb40b4ff8f02cca5809c6245edf46b7603p+009Q,
    +0x1.b97be6e43ed0faa2f5bbb4a9be5ccca42b881b4bp+008Q,
    +0x1.b97be6e43ed0faa2f5bbb4a9be5ccca42b881b4bp+008Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif
#if NF > 2

real ferfc(u07) (real x)
{
  static real c[] = {
    +0x1.128300d8d4244f7d1ac29d4f9a7f9ad16dbc91eep+004Q,
    +0x1.20dd3808232f7aaefe4296d2e1bee918586652b5p-001Q,
    +0x1.1275baea21d54a745b9e341f6195ef4ebba2595ap+007Q,
    +0x1.35c160ee9fe2842f67028f08f3d6bb6130f57329p+003Q,
    +0x1.4b374d33e264e1740be906bde95bd0530d138ec1p+009Q,
    +0x1.348fd9e84a32ada9facad090816c9d4ef9ee60ddp+006Q,
    +0x1.0623b339f07ad12fbee87289244c342f85802e63p+011Q,
    +0x1.70e90a13cea8f2b6931db0bed55723d1e319c268p+008Q,
    +0x1.15460721b4cd007bddd350e9b8ce4822221bb233p+012Q,
    +0x1.1e3177c3b8318db7161c19df01e6a009e7be5863p+010Q,
    +0x1.7d40e1bc3f68ee48958f4b98ed929b546b65f4e6p+012Q,
    +0x1.22821ee8175aea739c5b47341516d85fb2d67d5ap+011Q,
    +0x1.368481a1f2a892de5ef678537ff55d9b359e71c6p+012Q,
    +0x1.6ae6ea7e3c5bbd4e1e27e4ccacd7eef62850242dp+011Q,
    +0x1.c987778607ecd74b6e4b530efbcdf9b117065e10p+010Q,
    +0x1.c987778607ecd74b6e4b530efbcdf9b117065e10p+010Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif
#if NF > 3

real ferfc(u08) (real x)
{
  static real c[] = {
    +0x1.47608d92828d93f9eb7e18e0da8cf8c80d8e7201p+004Q,
    +0x1.20dd7f86c40fb4ca6a49a2d5a2a29f749c7fa393p-001Q,
    +0x1.89e2a6e988f44dd2c111c548823db16de8a0f7c5p+007Q,
    +0x1.7167b7875264d1b9a31cdb97a2e5ca337f9ded15p+003Q,
    +0x1.22808ce9124809ba80235ae6726f4a714ed68981p+010Q,
    +0x1.bb532337aed5e4c6fd723c441d7b4ebefe417588p+006Q,
    +0x1.1feabb05f1f61777c42bfb3a421f33dbbd7e566fp+012Q,
    +0x1.44e8a126b4b62d73c0c6e96f651f69997c01ab71p+009Q,
    +0x1.8bfaec549d98c9b5978295634816a4ff7a6ea666p+013Q,
    +0x1.3dfe16d32acb3cdeea4109cecb640a8bd509491bp+011Q,
    +0x1.789166e59045940a0dca43e8e21536bef9f68c98p+014Q,
    +0x1.aad9cd1668325e99ce12b4cd39f8f0332dd944aep+012Q,
    +0x1.dc2e760d99217d1291ff567b1cf84e086b348b33p+014Q,
    +0x1.82eee3a8af663e524cc7998288df672b03054c90p+013Q,
    +0x1.6a65b4fdf0b61cbd7fa47e108fff5c20ce200b4fp+014Q,
    +0x1.b7fa07debd78958adf14808ab87fe8361ece9196p+013Q,
    +0x1.f8d39b6033cd1fea746c9903843ba5ebee119674p+012Q,
    +0x1.f8d39b6033cd1fea746c9903843ba5ebee119674p+012Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u09) (real x)
{
  static real c[] = {
    +0x1.7f436afca33837758ea8ff52389bea475fce2f2ap+004Q,
    +0x1.20dd73370f0681c275349984cba23cc5ee89a9d5p-001Q,
    +0x1.0fcfdfcc4ec91bd3a05159c76145798051f92232p+008Q,
    +0x1.b0776a4c21809a0095f0fbd27359aa07d0256f7dp+003Q,
    +0x1.de2b194b7692161f68976c3b8e7fe1c795d26bcep+010Q,
    +0x1.3224874c95ccc71609222c49bcc747a27850d368p+007Q,
    +0x1.1f856b3ffb4984c811b7873e87123b0a1f6e6d7fp+013Q,
    +0x1.0c16aaa2b82089be9c48ba86997b3ef244f47da7p+010Q,
    +0x1.ec29d7d9fa96b1949d2fc8f7b71f23a68f44bf8dp+014Q,
    +0x1.3faa915b04b651e9707805cb5771cd387bf2aaa6p+012Q,
    +0x1.2eb068e34aecb1ad7b8629972093d2bf0d610d68p+016Q,
    +0x1.0d67317826f95d1727ed8d178d1507a8295f0de7p+014Q,
    +0x1.0783335e60d777ec4d3b645c2ac3cab667fcdce4p+017Q,
    +0x1.42278ed28e69199a130880eca795453f3772ffddp+015Q,
    +0x1.361bc3c9e510109a2fe87afa46414efbf743432cp+017Q,
    +0x1.09b784e83739d9e8a7d4c5c0c14fe0a53d3a0c65p+016Q,
    +0x1.bca4e0da53c0b2d980869ea11d7e42ee7aecec1dp+016Q,
    +0x1.1684208645b53af93f9cd1d0eaca1f07b098290ep+016Q,
    +0x1.26743fbd7b3016c3194b3df1106984cc339abae1p+015Q,
    +0x1.26743fbd7b3016c3194b3df1106984cc339abae1p+015Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 18; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u10) (real x)
{
  static real c[] = {
    +0x1.ba03d31daae44faef4657a775efa6dcc5eb53735p+004Q,
    +0x1.20dd7552d2d7e5590b2b754b26c56f6c32d1027ep-001Q,
    +0x1.6b8c467a2b5062d06a6bb1b584250b7ba9a422a4p+008Q,
    +0x1.f2c2abc2bea3bbc43b1ae84b409da79aa1564d72p+003Q,
    +0x1.7628ca219e872e596a2ab0bcb2f0e883df509c1fp+011Q,
    +0x1.99a7e0bd7f42f26a1afcbdc0284db46634f3272dp+007Q,
    +0x1.0aa70a8706b84f030df6faf83d82481838949d23p+014Q,
    +0x1.a43ec88ce9d708a5ecc56cf7529bab5b04d6ca16p+010Q,
    +0x1.13768b25b094d0e155b68655f19952bfe1575864p+016Q,
    +0x1.29b191794413ab580eaf55586df5ace4ff3fb009p+013Q,
    +0x1.a3ca0948b67d1ffc4b36b82124cb8ed8288d6fa8p+017Q,
    +0x1.30522e45d0ca81dfdc684985ee90ea4a1dbe5096p+015Q,
    +0x1.d6ce98e34d89243646fb3f3ff5cd7ed7bc53b7a2p+018Q,
    +0x1.c77966d5b42e02a1a9188b043d67fe7986f5d6cfp+016Q,
    +0x1.7c16aed4b0ff5dc8c1ec6fec8349cbf1f53347bdp+019Q,
    +0x1.eece9ccc408c90008d78f35e8e951c26be1bb796p+017Q,
    +0x1.a40461e50299a110644033c96c0ea208519e7fc6p+019Q,
    +0x1.785ec111e60a3241a651ab550e564b0f62bcda79p+018Q,
    +0x1.1d78216f9fc4723aca038e75fe20ea055446a047p+019Q,
    +0x1.6f2f99606e46a2cd4c9951f77a1df79e6fbbbe95p+018Q,
    +0x1.69245dcbb4c82370a8060b7e47d6883634003d90p+017Q,
    +0x1.69245dcbb4c82370a8060b7e47d6883634003d90p+017Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u11) (real x)
{
  static real c[] = {
    +0x1.f77f940628bfefd6c773b2f3c206d2db2199d63ep+004Q,
    +0x1.20dd74f6cb8ceb7244504d31e0d51680a0601617p-001Q,
    +0x1.d9dc4d3795154a6c1502e6b36373ed0c4494cc86p+008Q,
    +0x1.1c118b0289f075baf395acf2f8fe6188628cb5e5p+004Q,
    +0x1.18fdcbc7f471ad4a97525f32ef5770bbcb5725e9p+012Q,
    +0x1.0b10a9c050f37c7e83c6b5928280b0abe363166cp+008Q,
    +0x1.d21e85715a2b5bdb8a4075418d32573e8c755b34p+014Q,
    +0x1.3bf487ccefed48fdb31e4a80b19aa759e2b11424p+011Q,
    +0x1.1c0beaf8da99c9cd743f7bf941f11f1091ec43b1p+017Q,
    +0x1.04e5c6397fd91a4403fb0b4bfba49d6f57de3f7bp+014Q,
    +0x1.043185f1ec658ffae66d31bb2f4a2839c5a8c701p+019Q,
    +0x1.3b9c323ba760e3642047e757e7581094cba3a92ep+016Q,
    +0x1.6843daa2736ddfdaa254d675e076abc7e2aa086dp+020Q,
    +0x1.1d92caa645976cc29ee624906562e3033fbffd38p+018Q,
    +0x1.7581e9c1b8feb64de9b29759f1f591c9412ca6cap+021Q,
    +0x1.83659274d5de5c1a3f17099c11f04dd8c9052064p+019Q,
    +0x1.1a576960d8c618a61c6bf5a215920995fc36d318p+022Q,
    +0x1.83b77c6c9fbee2108c487e151ce1397cf4ff8e45p+020Q,
    +0x1.270630103f038b23f3f3677a3b10a8f6025af526p+022Q,
    +0x1.12b9cecf40a74653d87adf51b421b2f30035a8d3p+021Q,
    +0x1.7e2732121ed412fcadc08bb131335aedc75c8f22p+021Q,
    +0x1.f6c49fe61a75188d5a6d4742b0f3713d074b7aefp+020Q,
    +0x1.cf90761dfede87928ed89d76b35a3bb334dd25d2p+019Q,
    +0x1.cf90761dfede87928ed89d76b35a3bb334dd25d2p+019Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u12) (real x)
{
  static real c[] = {
    +0x1.1bcc6ef543decafddc834b36e1cde5785cc5a0dbp+005Q,
    +0x1.20dd75066d6afb0682ab01109c495ca2db7f600bp-001Q,
    +0x1.2e3add8a3be8b1d2006cb21b81fb76b195379adbp+009Q,
    +0x1.403b7e039fc9ae3912991806ecbcbf24977302b5p+004Q,
    +0x1.97e59cc07732b5438e566b124769cd8deba1c535p+012Q,
    +0x1.54bf74e0dcf53f10067eaa3af96df9e05cf7f380p+008Q,
    +0x1.840a295edfacfb26945677be27a5800cb1e76ec3p+015Q,
    +0x1.cb02f06327c84e2646aff3cd4d001e96ee3d851ep+011Q,
    +0x1.121857b5d20ecb64e5b7a72ebaddc03d6a0687e1p+018Q,
    +0x1.b332beeea02a6a8d14b923269171db357c896b90p+014Q,
    +0x1.272be5e82a5b8a92371eb74960c1166255af5036p+020Q,
    +0x1.31b77983359fcb9e51a87b1af44c68e798a4a7f5p+017Q,
    +0x1.e9c7f6dd34e481e57e289cd80428f43aae7bb8c5p+021Q,
    +0x1.4659265bbc37914b63d594eb01c137a225d1f5d1p+019Q,
    +0x1.388fee7be1427fec7f0558b14791745c7e85400fp+023Q,
    +0x1.0aff2c7110a750b1ff8f123e0b90e63284eac8adp+021Q,
    +0x1.2ea5bd021125afb075cc16c181779ce46cb142c7p+024Q,
    +0x1.4d1dc81cb61b7dec48baafdf8e1d635dc1cc8acdp+022Q,
    +0x1.afa653ea37789f23a7659a7871a258d078c270bbp+024Q,
    +0x1.366073bbe24614f4353975aaab5d71c1ae72017cp+023Q,
    +0x1.ace36b8e35601158932899cedec10f239a5c7d0bp+024Q,
    +0x1.9cf9710896dcfc615e1feff0c6570dc957cd7b58p+023Q,
    +0x1.09d2bc57ce85e1920f420460c316e01059a7a30fp+024Q,
    +0x1.64a38d9f9cb2f9533ea27719a14e7970399ace5ep+023Q,
    +0x1.3631551c6387f03e01a25de488ed58185fbc8a03p+022Q,
    +0x1.3631551c6387f03e01a25de488ed58185fbc8a03p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 24; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u13) (real x)
{
  static real c[] = {
    +0x1.3d1ab2f119a69e332c2619ac6d76bb10c8cf0cbep+005Q,
    +0x1.20dd7503c7c8c4b14b172e4f9b9c0227991f4538p-001Q,
    +0x1.7a872c1896e5fa7ca68a84f58dbd2e284f80497fp+009Q,
    +0x1.65d05a4f0a9bdcdc9af2b15cd1dbf5785a33b3fep+004Q,
    +0x1.1fa93805204b237dad2b3b62c68af30b26f8948ap+013Q,
    +0x1.aad74df2fb84aeb9b11f903c0ae7736259d4231fp+008Q,
    +0x1.3625bb73d7dc2d6f6d7f87eed14209c93bb14797p+016Q,
    +0x1.43e44f6f03eda8f10f268e972df999b3e7c6ab15p+012Q,
    +0x1.f4c0c374bd26326fe4801e1eb89c40830a69d9f0p+018Q,
    +0x1.5c4c78504a19d3da7176022f5446500eeae79b76p+015Q,
    +0x1.378ce51302e726ac70a42e99948ed7061dd6627cp+021Q,
    +0x1.180008ad62ca1c0b5124db54511b2def24ccc1bbp+018Q,
    +0x1.2f046dbe55a282334a97f105da1df3f53f746de9p+023Q,
    +0x1.5a281e11a5bb25b15931faba0fc61aa66eab715ep+020Q,
    +0x1.ce4e5df445b7812b03f6f1ddf941c17b05558fe8p+024Q,
    +0x1.4d5329e8aa0222c8c666b5176665ee2a89380c27p+022Q,
    +0x1.12e7fa20f57eec166a104a35168d707ea34414c3p+026Q,
    +0x1.f4af92022f3f84fc19747a3b68de75d56302e7c0p+023Q,
    +0x1.f52c1948a69eb04d3f62d293a8538e2157b95fd0p+026Q,
    +0x1.226929f62d4414dbffdf7339887c557de286688bp+025Q,
    +0x1.532fa472e6609b0e2cd911e8c1d018003bbf1807p+027Q,
    +0x1.fbeca5296dd686751294e8c35da429f7d8923f75p+025Q,
    +0x1.41efc09eab8cb91224079d502616494c5fdcd296p+027Q,
    +0x1.3f44d50fdb2f787eae60f0c238ace7dd584b8679p+026Q,
    +0x1.7f421be4a514660ffbddd691fd640431c9d0b615p+026Q,
    +0x1.058e280ed854972482ef9477bc44b7a84c550fa2p+026Q,
    +0x1.af6cf9d511aacd4846f5f8409a4c0406793ae140p+024Q,
    +0x1.af6cf9d511aacd4846f5f8409a4c0406793ae140p+024Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 26; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u14) (real x)
{
  static real c[] = {
    +0x1.5f9ee0ac6338cea99bf33241b4758452fefd1f51p+005Q,
    +0x1.20dd75043a37d68913ae17a499fe5cd1bb5a9012p-001Q,
    +0x1.d2adf6c5af19d98ceacfac4db8bb185413f47ca6p+009Q,
    +0x1.8cc2e9a30aaac21aa39f77e8a01bf691fd21c642p+004Q,
    +0x1.8bde437716665877cfcd90d84f62ceed34970e5ap+013Q,
    +0x1.072799e062d34534d69c95f4719a83130e69c020p+009Q,
    +0x1.deeb869d6b9443510db895fd943c100deb37fb1ap+016Q,
    +0x1.bdea1e437e02f0f2fde66d854b32d898b6abc3eep+012Q,
    +0x1.b4c8a7c2f9b6e031983fc8dd131e7faf57c3431dp+019Q,
    +0x1.0d2cc2759ea3aaa4498e3f3e002d810c3a33ef93p+016Q,
    +0x1.35b352f5eb905fa2a30479004bd68158db5ffe9cp+022Q,
    +0x1.e962dadecd21f82412d4d08303ada59539b530ecp+018Q,
    +0x1.5b2acb61b9028a38223a66a4a8af255d24bf4913p+024Q,
    +0x1.5949274bba21281f58748f1b17b168b0ac0c98ccp+021Q,
    +0x1.35c04f5e741e95c291b075f453c9c0deeb549f38p+026Q,
    +0x1.80328c89e19a103403afda0f6d38b5e58732fb13p+023Q,
    +0x1.b76cbdb24ba75a8c9b8eca0e58a6d6bc2317d53ep+027Q,
    +0x1.52fc0885a00bf76ff1ae04cdf3d18045df2f7456p+025Q,
    +0x1.eb0709c73926760387750eccae8bd8fe960cb395p+028Q,
    +0x1.d8bf657b373cab8686b075965f0b745c36299d15p+026Q,
    +0x1.a8071f0e75577624b43d386f62523adb3ef312aep+029Q,
    +0x1.011d7398702c31c64667ad39c7433277c8c108e2p+028Q,
    +0x1.11af59450153a9339916abbabc9b5fc9c360db6cp+030Q,
    +0x1.a8ce990ed8146dc5ebe17eb29d9cccf049fd1aa2p+028Q,
    +0x1.f22fa8fe04a00a738c6233d0f65b0b1b7c2417bep+029Q,
    +0x1.fb315ea939e11f3fbac1f512e061bcfc0089371dp+028Q,
    +0x1.1da7219fdbd73f4df87c11004f47b32b86681adfp+029Q,
    +0x1.8be06b480043f4c634355f61c8535d6d0a7e8b87p+028Q,
    +0x1.36f0a011f8a736d9cdd82cc3eeffbfd985c8025cp+027Q,
    +0x1.36f0a011f8a736d9cdd82cc3eeffbfd985c8025cp+027Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 28; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u15) (real x)
{
  static real c[] = {
    +0x1.834e7461ea672b11ae2a49aa579364476304c0f9p+005Q,
    +0x1.20dd750426f0430727fdfb861aeb624b3ae399bap-001Q,
    +0x1.1bc51135eb5d73ce0febc77c47c2da5c99c2fe20p+010Q,
    +0x1.b5074eb1d05056246ba612d98bc1de01dde4518ap+004Q,
    +0x1.0aa5c7e23412fa3146c6318f46c26b9c490257b6p+014Q,
    +0x1.400f128384e8ef010f6f2f734969d1f224c5d5ffp+009Q,
    +0x1.66eafba5947d5085c83dfcdf05d370fbd99d7618p+017Q,
    +0x1.2c73ea0a914d4e852405680b32408e648e3c994ap+013Q,
    +0x1.6e4118c9cec96f1f4e8cc8b195f3e16cb9c2c55dp+020Q,
    +0x1.93bf11294a00402f7e22af538e6170b38d31a80ap+016Q,
    +0x1.24a2a9860cbdbbb1ec7ccd2ad85b369da6647e3dp+023Q,
    +0x1.9aeedeb31c95e7ca27cac5c2031cc1cb7ef1508dp+019Q,
    +0x1.74fcb1fd042e347204debb0d5ff3b258f7386c6cp+025Q,
    +0x1.4711a42c94c514117fe6c6e502d227a673da1147p+022Q,
    +0x1.7ec053199232ee08002b36810fd5b191e310a840p+027Q,
    +0x1.9e85da84102963e9112368293ddfa4ea32780288p+024Q,
    +0x1.3cef158a7638844ff574b97e326e2969a6fc7a37p+029Q,
    +0x1.a5dc9bc893dd04747ef2267108d5595605256f43p+026Q,
    +0x1.a5b53887db9bf56e34f6d225befa75a084af5a46p+030Q,
    +0x1.590ec94b7634099abe063ac9510b2341c556bfd5p+028Q,
    +0x1.bdb2fa72bed20ea3f34d8a74485bef6af4981a51p+031Q,
    +0x1.c2b28bb96fefb00d668aa800b1007b27ec0b803bp+029Q,
    +0x1.6e81212c27e108690b903409c95ad32a0044d5b8p+032Q,
    +0x1.cec8963419236b03a76b8b836edbed7a72245d78p+030Q,
    +0x1.c5091168abbab0459ec55f355342f042be0f9e71p+032Q,
    +0x1.6b1127b14919d315ec6a9593af77a0ffe66c41cdp+031Q,
    +0x1.8caab67436f3e3f2b2f97b5b6f670a2f80fec3aep+032Q,
    +0x1.9d753c949f72630d2f250b5f024920f97d78492dp+031Q,
    +0x1.b753f34de73f2cb5d403577bddcf057a1f418c76p+031Q,
    +0x1.349a2381215a42fca048c1f41dd23f6543ce2cc5p+031Q,
    +0x1.cf6936b58c2b95963d806aadae715f83e22bc174p+029Q,
    +0x1.cf6936b58c2b95963d806aadae715f83e22bc174p+029Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 30; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u16) (real x)
{
  static real c[] = {
    +0x1.a81feb295204243e210fd25bca01cd98504b2f21p+005Q,
    +0x1.20dd75042a2e18de1c55c067753198c7942af2e6p-001Q,
    +0x1.54fb4a191545209034838b63e3864d141a9ed6f4p+010Q,
    +0x1.de92cdf9f973cd8d13d84a5947ee6116342719d4p+004Q,
    +0x1.60965cb6dc94c182bb9b552c6c3ec866f51059edp+014Q,
    +0x1.809d9078f60ba653628365062551fb465a8c52a7p+009Q,
    +0x1.061ac724315abe2919e7a2b33c84685ba62117d2p+018Q,
    +0x1.8d628692b1dd49101f08c93a944e8feb0901ae5fp+013Q,
    +0x1.28d0e9873c0294de53c4aefc9a7a0251d02d7779p+021Q,
    +0x1.2700b2489daf8bf0d2de97d085741dc667068000p+017Q,
    +0x1.08bbe54e9ae0c7240f5a845e30ca4f6787188c55p+024Q,
    +0x1.4d5f5780c6a7971d1ffae526d7075679cdf9384ep+020Q,
    +0x1.7b6eb18678e6ccdb07669314db2f6d18776dcae1p+026Q,
    +0x1.286d639d429e076cfcee1720fa7e4a72b6fc6563p+023Q,
    +0x1.b9df4347af41556038c7ed11989de4aa70eb6aebp+028Q,
    +0x1.a6fb9eb9f77a830397a13b9edeabc22c7116e794p+025Q,
    +0x1.a4152e576238ee1f2ca2652d61338f5ceb1f20c1p+030Q,
    +0x1.e97a688619334464a3fa72edf735d0c204c51ee5p+027Q,
    +0x1.45ba65363e4ed4538796fbd7b4a641e2f7f46b49p+032Q,
    +0x1.cd1cc8e05f7d7060fba84ba7c840341f52eccc54p+029Q,
    +0x1.995016eb8f7e98a34d41f88d73973e1465753a6ap+033Q,
    +0x1.60ce34d81af192b520e28e79af70ef3e3fdc82b4p+031Q,
    +0x1.9b5d949ffa4bf9a8498689a644866e32b0cc6be6p+034Q,
    +0x1.b298357d6e39d8b5299a63bc60f31e7196539f94p+032Q,
    +0x1.437e4ac4f73d41648969f4e7adae14ccb8e70582p+035Q,
    +0x1.a78ee3a9eb582ec5c4ea34865e4bcfb679708d48p+033Q,
    +0x1.80362ccd699d337f257b1845198678ac7ac7b86fp+035Q,
    +0x1.3cf5ffdb473fec12a568accaa7bb36da67d8f7d5p+034Q,
    +0x1.4487023e695d44a1f41551638cac0a2d6b269886p+035Q,
    +0x1.5989eeee421a1f749e894a1eddc860afa1afb054p+034Q,
    +0x1.5bec60cc089d656e58bc883aa43c26b8b4e80030p+034Q,
    +0x1.eed44e721c06177c6e54232ba6038d20b800407cp+033Q,
    +0x1.644b45bce750b42e049a07cac5da7f66f32f2383p+032Q,
    +0x1.644b45bce750b42e049a07cac5da7f66f32f2383p+032Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 32; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(u17) (real x)
{
  static real c[] = {
    +0x1.ce0a9c848741a7b0159da513cd3c03a9d3b029bbp+005Q,
    +0x1.20dd750429a2d371f677988e39abfc76af85ec4bp-001Q,
    +0x1.956718c0869ca16670220d7dd7e9045b49d3635cp+010Q,
    +0x1.04add13849ec5542b875d147db378ca63e94f863p+005Q,
    +0x1.caa1d979d01bc550e37a26cda6f667120699cb45p+014Q,
    +0x1.c94e93790a94db83fd46b3c798402f9967a4eb95p+009Q,
    +0x1.7632943f2bbaedc61d0a21f17fe820ab9986d1e3p+018Q,
    +0x1.02803e8e4d86bb26f78c517bfb7761b152c11b2ap+014Q,
    +0x1.d2f56cd9e35bacdea48a52e9a986634e91a1aa90p+021Q,
    +0x1.a558184e2f15947317f3255836f671db7430c7d5p+017Q,
    +0x1.cd38ae24f2c844d44e71490dfbbb0ada34ba3ebbp+024Q,
    +0x1.067208fb4ad3c5c9d325cf240ce7fde156a5c162p+021Q,
    +0x1.70416440e38b6b5e544397a6f7bd8f688ee30408p+027Q,
    +0x1.0293d0d6da87594b24169fbf843ed248c3fa22cdp+024Q,
    +0x1.e16698fe7c28db31b3abde831741e625c2b5946cp+029Q,
    +0x1.9b76633fc7d7559a39f28e5529fb91108f933351p+026Q,
    +0x1.034534849394ca706fcf9e0b08aae91a772973f6p+032Q,
    +0x1.0b9ca6b5f94e523ff7701a51e2424d96427c694dp+029Q,
    +0x1.ccef9a99cf8d2ca43ab42471f19f4babf72ff2b6p+033Q,
    +0x1.1e4078a85c63aec0ab9916aa9d16150437e59aa9p+031Q,
    +0x1.511101e2297e7d94ac48842de582a4ecc76a3554p+035Q,
    +0x1.f7dfbe0d6c69d44e0697b79c3578d6ff1e00b9abp+032Q,
    +0x1.924009b1b520a12ff69e0c86ebc61415f78af579p+036Q,
    +0x1.6b3675200f7c48bfa44763529a7cd968669eb4f1p+034Q,
    +0x1.82236af6f28859b2752812a95ef973e7c78c70b6p+037Q,
    +0x1.a856b79848d96276f3ca76506a71f09b8fe2f835p+035Q,
    +0x1.236ee4afcda094392b993e2f24152fccb4eb407bp+038Q,
    +0x1.8a50a3c8ab71ffbc8e5b5ac108ea886d8a2fcc38p+036Q,
    +0x1.4d8dea292bfb9c04b00b20908b699a67c681c76cp+038Q,
    +0x1.1a8227c8b08307825c032d0fff56bda37a9d65d3p+037Q,
    +0x1.1071d24aa43ebd6d37425793d314406044c3806ap+038Q,
    +0x1.27c07e5313494d1d2ba78dffddd2cd71d9c4d0ffp+037Q,
    +0x1.1b4c33eea0f987e70da0afa4a86df97be288dd35p+037Q,
    +0x1.976d2aae2fa14453b791421bb3e5b8968db86b75p+036Q,
    +0x1.1a1e99c60fef970aa5c93da51f1e28edcac5cc89p+035Q,
    +0x1.1a1e99c60fef970aa5c93da51f1e28edcac5cc89p+035Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 34; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif

real ferfc(v01) (real x)
{
  static real c[] = {
    +0x1.9268f467cc2b9ef3c0ff3def2382194b4a36e6afp+000Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.db4cd2007a9a87295206c5b5ffc3bb3e8dcaa99ep-001Q,
    +0x1.db4cd2007a9a87295206c5b5ffc3bb3e8dcaa99ep-001Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 2; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v02) (real x)
{
  static real c[] = {
    +0x1.73a6c31bd86705376056e7784434c407dfa80dc4p+001Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.e3506bc078420ebe6be460daed9597066264021cp+001Q,
    +0x1.a2ab70bc1cb6f95e5fd173abb74e9b8e36612d1dp+000Q,
    +0x1.e4c33010822b809ff7692ed7781f50434688a721p+000Q,
    +0x1.e4c33010822b809ff7692ed7781f50434688a721p+000Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 4; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v03) (real x)
{
  static real c[] = {
    +0x1.1f5dc7346bd2d6e4ce66406c2ae9d24ea8ee51b1p+002Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.3079e146c56153175e7135b64eba9c8729d86d04p+003Q,
    +0x1.4446802afec479404a1a0fa151ff82c6fb192ee9p+001Q,
    +0x1.46fcbf280b2baec234631ec58c0fca616b3f1614p+003Q,
    +0x1.4535b6e8348e5a6a3f8bc5673f0744fd5d6b93f2p+002Q,
    +0x1.23614e70385f2dea09b3d652f3a10b91d6ddf12cp+002Q,
    +0x1.23614e70385f2dea09b3d652f3a10b91d6ddf12cp+002Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v04) (real x)
{
  static real c[] = {
    +0x1.92ec3593c024fe88da4c5a9916bf1695726bcff6p+002Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.3213e62636a17a55304b26a4dff023d65f39b0f5p+004Q,
    +0x1.c6a61a72bbe98c3761f97a58add6adcb7a8dafdap+001Q,
    +0x1.05b20b09b79e57cce84911a45a6e3ea8496bdd34p+005Q,
    +0x1.505b1e55501e313e9b6a119a29e2c85e368e3909p+003Q,
    +0x1.eaa54501b9760e73d13d5c37536fb4e2fda780bfp+004Q,
    +0x1.0ac2c3a3479d2006caf3741a03e21fb1b1f54f78p+004Q,
    +0x1.8cd3128e6f2c9d280933b61ae6211d291548f10bp+003Q,
    +0x1.8cd3128e6f2c9d280933b61ae6211d291548f10bp+003Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 8; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#if NF > 1

real ferfc(v05) (real x)
{
  static real c[] = {
    +0x1.097c3a149c012bcb1add8211ae5bf339fdca87c3p+003Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.0cdd9e378f9a6c94c63a36ed577440cc6a220c50p+005Q,
    +0x1.2b916bdaa60b5b7b381727b881c28ca4e154d171p+002Q,
    +0x1.433e488c49bd1c96c283a94a90ca524dc93943fap+006Q,
    +0x1.2ade5c060ffd63bffd88cf5b1b0075bf0a08565ap+004Q,
    +0x1.dbc365e8f9ba78eb47bbf8e7ec1623c68d56bd4cp+006Q,
    +0x1.5a0609a934abe7d71ddb25284856d05cf1b920e5p+005Q,
    +0x1.90a5ffd2562610438c149f3153f8350fc810b792p+006Q,
    +0x1.d04a50879a82ac2d43dbd4601734f9e62f0eaf0ap+005Q,
    +0x1.2aaa115782cf575bdbe7eb11f17f01abefd24aefp+005Q,
    +0x1.2aaa115782cf575bdbe7eb11f17f01abefd24aefp+005Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v06) (real x)
{
  static real c[] = {
    +0x1.4f32ebef08769acf80ed2249d4cc4ec6630ae1dep+003Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.af82754c5294e6ed8ed3bfb9cbd3256f98e3271dp+005Q,
    +0x1.7a3b4191e990a602a1b77aa3af990508b5666fa5p+002Q,
    +0x1.542fb237979a353c93e0ba34167e099dcb93bb33p+007Q,
    +0x1.e264982bf8d2b087720ac6d045b43e44f1d9486cp+004Q,
    +0x1.5bfdbdfe69d2a3476bfb38038aaeb386e6215169p+008Q,
    +0x1.740a08d4d33ee382f2e0402b369dde174756532cp+006Q,
    +0x1.c82c4db76a477fb6253f7b1e855678cf5d4db0bep+008Q,
    +0x1.6b15505f3424aa356d86ed108fe4c521498181f4p+007Q,
    +0x1.5faa7f8a0bcacbbfc063d71111167bcf65594dd6p+008Q,
    +0x1.ab9942b6a56fb1f7c038a86185f3e0d43433916fp+007Q,
    +0x1.e8b980fbbf1af4f57fc30c4d41e778c0e27d617cp+006Q,
    +0x1.e8b980fbbf1af4f57fc30c4d41e778c0e27d617cp+006Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v07) (real x)
{
  static real c[] = {
    +0x1.9a2c4cb9e36d6eddaef7bc19375216543a92424fp+003Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.44719ccaadcbb6438e6cf54fa87eaade6ad94699p+006Q,
    +0x1.ced4aa0c8fc26b7abf77c3c859f4b7fbf641a640p+002Q,
    +0x1.40ae2cec7f3438cef756ae105dd53bc318767e3cp+008Q,
    +0x1.6bd6bfd466d606273c6100f517b02b112fa746c5p+005Q,
    +0x1.aa0fba5f5c45fbb439c8f3e87c3ca1eb6e7773bdp+009Q,
    +0x1.629e094d2ad5208cf6a390543c93b93885d73c48p+007Q,
    +0x1.815664e2dfd8cd9301914b7225cc6899b3c1dcfdp+010Q,
    +0x1.ca4d074b2c874227bfb30626f4f8797ea179c51cp+008Q,
    +0x1.cbb6d92555eeb2ca9af2cefcfacb739a4421f849p+010Q,
    +0x1.8849ee318ab1502c74f59c6e9627a68e5375bbc1p+009Q,
    +0x1.48c066b6f73e6b4cf1a6ded2bc6da430f4700df7p+010Q,
    +0x1.9f28592372e457bb24ac530097aec934c222d63dp+009Q,
    +0x1.ad8bd792482640d47c48d6dc6481d31fc29bbdc7p+008Q,
    +0x1.ad8bd792482640d47c48d6dc6481d31fc29bbdc7p+008Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v08) (real x)
{
  static real c[] = {
    +0x1.ea10280e1d2b06d11c03d73278e402c0e6be6380p+003Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.d075f1dc33438fc6ff23ac3ee454e702e9df6b83p+006Q,
    +0x1.147d0e81e685890c0b1a62ae8bd935e16ecb3b47p+003Q,
    +0x1.16cdaf9387b6ec0636bbb21bad08bd71f5050a62p+009Q,
    +0x1.04ea5fa6a0a6d5c8639c3f13a06417756b892c39p+006Q,
    +0x1.cc931fe950106bf098469686b67726cc30b1f13cp+010Q,
    +0x1.3646a049773378935c06a450632d74cab7520675p+008Q,
    +0x1.0ccd1252ba4f61f5a6ea1b1d2606fe8936cc3d91p+012Q,
    +0x1.f7896776662d25236e99bb74e2c22592701d289dp+009Q,
    +0x1.b83f640f6c4ed55aefa42f9e1b6ec061961fffecp+012Q,
    +0x1.1c750ed38027fc3cc54d920aa35e3fc4967a4f28p+011Q,
    +0x1.e526c05073169c5d35671067a616db22d73054fbp+012Q,
    +0x1.b5d03b631769f3cc9690f9f266bb2341f2e5d3e3p+011Q,
    +0x1.4501ab434cab5da4e6dd41581e88b1d56e748c84p+012Q,
    +0x1.a73d9886f6e3ef97eaa9a067c2421cbcdb110c3bp+011Q,
    +0x1.91f194321bf4e34a4723fc022295259fc868c370p+010Q,
    +0x1.91f194321bf4e34a4723fc022295259fc868c370p+010Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v09) (real x)
{
  static real c[] = {
    +0x1.1f4ad290dc55237091994a39f277ed008212218fp+004Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.3fe253c5043fce8b55fbe3866d9f61befcac35dbp+007Q,
    +0x1.442cb3cc9d2f2b286d2f20c51aced026c9305d38p+003Q,
    +0x1.c7950d89580bd05e07594159add787a4e84d6edap+009Q,
    +0x1.67d2796294023617c87a043a7b6b5d4c2e2e6ba5p+006Q,
    +0x1.c5cc1f191be89fdc5863af4ff47a883879c5c727p+011Q,
    +0x1.fd011856b911ef5b8e8b961c88f09979f23e65ebp+008Q,
    +0x1.4779b963ab47dd53a8f57c3a1561819aac8fb785p+013Q,
    +0x1.f4e1adaa1b33c81dc3ef7f5db411f2d1b330d409p+010Q,
    +0x1.588c07bc41a7fa0272dfd3d5695e3f34610a1bd4p+014Q,
    +0x1.61ed3cd943f35a9095f564a7aa879b9597b818c9p+012Q,
    +0x1.03a52f763bdb83c4b629447864417144b7ea156ep+015Q,
    +0x1.66dba92d71108de4865062594d45cf97ec8142abp+013Q,
    +0x1.0b2c887abb7fc8a4a4d5f061a0c8edaf373d3bd9p+015Q,
    +0x1.f9085e80731aeeb6a278573b3eb006cf7c958ae3p+013Q,
    +0x1.51dea38673b7cde3974570d51b25401dcbbd06abp+014Q,
    +0x1.c363141d8b7d7208f51151e344e529f1409aa961p+013Q,
    +0x1.8da77795c25d22206ebd196ef4175876658864f8p+012Q,
    +0x1.8da77795c25d22206ebd196ef4175876658864f8p+012Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 18; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v10) (real x)
{
  static real c[] = {
    +0x1.4bbfa2df82152bcb827e2d4b55b44110a244bee6p+004Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.ab2a40c888be3ec23ea873cd3cecf8db4972ef59p+007Q,
    +0x1.7656934f07c81effa2fc3442333ab4a6b3c2d707p+003Q,
    +0x1.624e6a68976f956f27fb587bfcfd1cad31da7d44p+010Q,
    +0x1.e0e03227c4ba1f7fd03a3ef82e2eed0ab8c66111p+006Q,
    +0x1.a00a3c2fb2fe3656c6e30d9ad0341add7364ce91p+012Q,
    +0x1.8cde0a3480f812975c5128bfc68dfe8dbda1e5adp+009Q,
    +0x1.6847069a1b6f64cd1001b4e356f5d93b2459ee8ep+014Q,
    +0x1.cdf8f0da3070d73d5a6e152bd21c2df9336cc2bbp+011Q,
    +0x1.d2d16a0bedd1eb255d02303a0992726b9a81925fp+015Q,
    +0x1.8a4f6bec1ddaf88292c3d27060cff9ed7f3ae54bp+013Q,
    +0x1.c27322f4b95957f2f340027dd98e7eb571422ec2p+016Q,
    +0x1.f2cd7a68e08ce2b827abe4af20df4ec9ad5c6c43p+014Q,
    +0x1.3c0c083d2102ddc9463ee0582510ab6b8594b402p+017Q,
    +0x1.cdf9c1c8fa84bba37e7620de8e9d157c748da424p+015Q,
    +0x1.322db8a1c5d32e48e9c56b1aee61ab6603578b38p+017Q,
    +0x1.2ce97fbd86a3e799b6ef16708c341ecd2962b171p+016Q,
    +0x1.6fa73925c988e6c00924b1d1921c3f66299e7060p+016Q,
    +0x1.f5f106e6788790562f20afa58218d05bfcf7fbd8p+015Q,
    +0x1.9da0e8b8ebb362d82c851e3a10f19f3866b9610fp+014Q,
    +0x1.9da0e8b8ebb362d82c851e3a10f19f3866b9610fp+014Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif
#if NF > 2

real ferfc(v11) (real x)
{
  static real c[] = {
    +0x1.7a4c1c7a6d9aed6f50ab34363546756420e54c3fp+004Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.160721c5ca437882d42470341574058086e7245bp+008Q,
    +0x1.aadce0a940d7a9c744104d4b59fdce92f6ae4bf9p+003Q,
    +0x1.08b186e9e54d8422f63ffdeb8c4c1873eeaffe86p+011Q,
    +0x1.39281a81f10ff7da1a188a8447d71d2cfc17648bp+007Q,
    +0x1.68049d600948d249a6d2f1b0c167a19b9b7bc473p+013Q,
    +0x1.2901d52561390466a7bfb6ff3823d0af5cfa9eddp+010Q,
    +0x1.6dea3547416aef4c0bfcb33f5d36816e137d5f89p+015Q,
    +0x1.915c84a3a8a1ef07626c11d56b36d7b240f6ddc1p+012Q,
    +0x1.1b738c4aa2bbed6e69471bbd4e30378878c8d7a3p+017Q,
    +0x1.93b6a5870efe2698bdc0fcf588248a84194095bbp+014Q,
    +0x1.4fcf7c7aedefec438422ae9d184d3fd07d083909p+018Q,
    +0x1.3399e37b3cd0dfd34ca10e96a8570f776ecebf3cp+016Q,
    +0x1.2ce6dc3c8718960b3087217bb2e9145c3a3baa61p+019Q,
    +0x1.62d12cd929f58c6fbb47ebc641567ac1ff8f9bcdp+017Q,
    +0x1.8c9d7496407f079b6e53714584b7fe8174d28a5fp+019Q,
    +0x1.300739c0bd3602d8189e4aa66526144c096446b6p+018Q,
    +0x1.6c17f0b051c2b37df08e1ec469743319c0a448b7p+019Q,
    +0x1.720dd35e936171736cde47949dbe4f69888c2bc5p+018Q,
    +0x1.a1274e8d28d61819a05fa4c314591417674d1066p+018Q,
    +0x1.22208331c88a21e035e07f8fb0c7d7cd00130d3fp+018Q,
    +0x1.c24c1fe5349a2d51b2422633f8cc8c9dedab28f7p+016Q,
    +0x1.c24c1fe5349a2d51b2422633f8cc8c9dedab28f7p+016Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v12) (real x)
{
  static real c[] = {
    +0x1.aad93e75ff7ad41c110d073756c62ba854bf42c1p+004Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.6244fd58c4e9fc05743bd9e5adc7108f95c19340p+008Q,
    +0x1.e1a5a6ebe5c6414e6f05fc4fadf14449200cd124p+003Q,
    +0x1.7e822871e23df58457f20ac78b5e07e327d9a939p+011Q,
    +0x1.8f2fa5c75babf3479e36eed1b62d55ef88400c88p+007Q,
    +0x1.291bf2e6621f6d4b2d8d9812d5824b8e1a774060p+014Q,
    +0x1.adbbad0dd1c89b8748392739abf1667bcae6f593p+010Q,
    +0x1.5c6791363e665863df9eca37e29fb5594aa12b75p+016Q,
    +0x1.4c2458a1d57877c74f6a906af0e093d3bba9b4ffp+013Q,
    +0x1.3bbb8764a15386829587330159ae8940784a6706p+018Q,
    +0x1.827a067f618e1f008d93aebec512d5cfe10433e8p+015Q,
    +0x1.be0417507be11186b001cf13d8a8c68311e634f7p+019Q,
    +0x1.5a148271680b77ff2c8bbb8ea0f2e06e6ae98d53p+017Q,
    +0x1.e9814584e3e5e86163fdc3290b8b7bbda30ce1eap+020Q,
    +0x1.dff0f8f1fd27c6aaafbe05f0ab2d3f1e6c02b273p+018Q,
    +0x1.9b21fab58bb4638611e5da7452fa784373d6d7fcp+021Q,
    +0x1.ff8fbebba5e655002b5c1414ed112cec947aa26ep+019Q,
    +0x1.0045f51dc4ad2bb5c9b7d27230c84c176959c2b1p+022Q,
    +0x1.9973ba57fffce9d43729e912acd922c55c8da206p+020Q,
    +0x1.c0316f750a76e2b14798f72ffd89e4311fe46b4fp+021Q,
    +0x1.d510b483e1c975aa33b1876440e7244e27f9a077p+020Q,
    +0x1.ebf1f0cf7d2fc5e668d41ba4a0f237c7f4a051ffp+020Q,
    +0x1.5bc2df35f5ff194a73fbd90c663b72fbfdd9eb70p+020Q,
    +0x1.ff1e54f6bf408f9cfae35479ed252784c0bc2508p+018Q,
    +0x1.ff1e54f6bf408f9cfae35479ed252784c0bc2508p+018Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 24; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif
#if NF > 3

real ferfc(v13) (real x)
{
  static real c[] = {
    +0x1.dd52c2d0c268177ae53a2c635a7515f197e461b5p+004Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.bb4c8d84eccc3254ac39d7a19578c069cdaf3892p+008Q,
    +0x1.0d4d02e5cf84412821f19f33ad212cab7f2937a3p+004Q,
    +0x1.0cb2cbcbcfb6821686096d4d859da4924c4f19bap+012Q,
    +0x1.f3a52c32662d14e13d2023043f3a160421c3e9b0p+007Q,
    +0x1.d74d5739c264130dfb3cfeabe03770ee25e76299p+014Q,
    +0x1.2e24496e6887fab577f2bc2cf056a6b20ede975fp+011Q,
    +0x1.3a7eb243f02b8ac33d6d19e03e02a708fb507950p+017Q,
    +0x1.07f4d75ae7d3ecf1fbd46fae76f0ab5c55bd526dp+014Q,
    +0x1.47d92f4041c7682e2ebf6238e370fe66a3c98b28p+019Q,
    +0x1.5e2e70efb518ec7e48ea43a4814e95515d4541bep+016Q,
    +0x1.0e379279b98e2a6e0838730633a76271523d3abfp+021Q,
    +0x1.69cf57f6fd5da73c4efbaa1eaaa27d26fde4af16p+018Q,
    +0x1.60d7a990c21ef18f4d7d8019a3cbca6b7fda6fb7p+022Q,
    +0x1.26410b30ca61b008eaf536f86569bd5fcf9bc22fp+020Q,
    +0x1.6a46fcf5c46d929addc20976c2908d509847b3f1p+023Q,
    +0x1.78852c36843fac4328e1a1f48ea1d377471d5048p+021Q,
    +0x1.1f4aaf60712bf036fdaff99d3bbb4fe64a1ef97cp+024Q,
    +0x1.768f7ea774d22f9f90d7234cb453f13fb9370cf8p+022Q,
    +0x1.54a22e5718b3678ec6f8d6ee36c0071c2173bc88p+024Q,
    +0x1.1a2718d8c061b1649755dcd444af668939253938p+023Q,
    +0x1.1cf43a6f5217430f14e581bfac8ac55cbf72aa34p+024Q,
    +0x1.32064d0d8cfb8272310f96f6225793fd3589683bp+023Q,
    +0x1.2ca77e657b58976bb45791e084a310deb69995c0p+023Q,
    +0x1.af384711ce0aa5e0e9fa889197b57f1866a7e3e1p+022Q,
    +0x1.2d79719a8630145a917fe57fe95d502b1b23bcb7p+021Q,
    +0x1.2d79719a8630145a917fe57fe95d502b1b23bcb7p+021Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 26; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v14) (real x)
{
  static real c[] = {
    +0x1.08d34f1d795201be68e15a773b101b95b5c3d4e1p+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.110ddaf6fb524397734727b734790779d0a5ae4dp+009Q,
    +0x1.2ad2d079568aa8e0619adae91d614d9f374efc31p+004Q,
    +0x1.707fb30c046d59f2271bc0102a54f08384a29fb4p+012Q,
    +0x1.33d394be66b198079edbcecf289899df887e55e8p+008Q,
    +0x1.6968cd97208f8792c3b5151589eaf7f4d7a0c8edp+015Q,
    +0x1.9ea39d4af7e33287b3fbdbbe0e309c1cb95980c9p+011Q,
    +0x1.0f6acd9f5d60b1edb4097e5a5ceb8cf8ef3ade63p+018Q,
    +0x1.956805aa3ecc854cf704928ee61ae4e14c257e15p+014Q,
    +0x1.41243b2bc5a982d195702150d2d3e089a0fad888p+020Q,
    +0x1.2f0a56a7b174e08d9c5f17f7eff717da21034e64p+017Q,
    +0x1.2fc66d10ad122e3bcec715eb7c6e22c63c1f6445p+022Q,
    +0x1.641c183470e0866600ef6a80d63e16a37bf7b987p+019Q,
    +0x1.cdef340315bab6445d3a03b6386a07efea024f88p+023Q,
    +0x1.4d80cad43404dbba214ee93204a6d557662666a0p+021Q,
    +0x1.19a408b7dd3efeca40aa703f0131f9faf62eab19p+025Q,
    +0x1.f3bfaef6dcb84fca9e322d0e4af043f6d7f84bb8p+022Q,
    +0x1.10987d3d5dc97f2b8efbc839552df7b8df94d1e7p+026Q,
    +0x1.2a134ecd14fdeac77ce90310fed128c98b2e3448p+024Q,
    +0x1.9a995871e43af117eb2c9308ffc87a5625b53964p+026Q,
    +0x1.16e703c3ac815564d774d7f5f6100352d92458f6p+025Q,
    +0x1.d11fa60a9325a74c758dda04a875e4f02eda63e7p+026Q,
    +0x1.8dd9440ebf631a08ec24ac4532a23fea8a1d6393p+025Q,
    +0x1.7592c1a1ae88ff7bef2cd2c0bca775d9fd09f269p+026Q,
    +0x1.9a8724fdd09ede84bbe944ffff3d63e4168eb4cdp+025Q,
    +0x1.7bfc2e9cbe71ae3fecd9a951acc5edf937963ad2p+025Q,
    +0x1.1401a9839e2fd892aec6c5c65fcc1b40959ea4dep+025Q,
    +0x1.7098323dd9192155f2d61c90eadbd3ea5a890bf8p+023Q,
    +0x1.7098323dd9192155f2d61c90eadbd3ea5a890bf8p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 28; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v15) (real x)
{
  static real c[] = {
    +0x1.23e24f4a1d3b9093188fa856aeb929a0da5387fcp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.4bd831024192a4cdcc797db601262b7bd8c0836dp+009Q,
    +0x1.495b18fd01340b97a155885f5fc7999f350df6c7p+004Q,
    +0x1.eee936728e87c283b69d9e45b961ef5ae9f9b53bp+012Q,
    +0x1.762a1116cb868de71c2f1fec54280bee9c0b17d5p+008Q,
    +0x1.0d34374c2d1e1f1981f5e7f88b46796efef84c46p+016Q,
    +0x1.169491da43344757f3fba8760d35044ce96bc543p+012Q,
    +0x1.c2d7f9e93a9f3b1f596b5ca001064ad3061478a8p+018Q,
    +0x1.2e4e05b4512fadf051b99f8643500810e7dadf72p+015Q,
    +0x1.2b6eb84a37523e45e554095b94e479ca548ba391p+021Q,
    +0x1.f863ced2253ffef18e6f252be3bffe45fb757689p+017Q,
    +0x1.40cb1c8ff37c27b1bb241c56ab1225f2d183576dp+023Q,
    +0x1.4d3204b81fed0f2a23ae734119e7a1c10adc0f95p+020Q,
    +0x1.176685db418a6649ce8ad4ffebc3c20e785e9ba3p+025Q,
    +0x1.623ade8620959c4669b89c2a885e554196bf10e9p+022Q,
    +0x1.8c1b694ff0737623dd869e0111164096a471e9bcp+026Q,
    +0x1.31253c11b522c56d0407364b4f4cb1af383573e0p+024Q,
    +0x1.c6a61c5b075f618bee6ace0bbd5b152d5f50af2ep+027Q,
    +0x1.a9c350fe501aca6cd1cb579a66dd538cab14a38bp+025Q,
    +0x1.a15a67aa5fe5e0a36dc4194e90198d47c39ef1c6p+028Q,
    +0x1.dd4c5af88458c01fbf6cf1412ad69a6302f0cac5p+026Q,
    +0x1.2bef88a4a53541c4622183cefef155d0c95f4b50p+029Q,
    +0x1.a6ab78b392e9bde3664175cd8bfdf190321b16d7p+027Q,
    +0x1.45d882706a1ee1eac7641c796a4b3a467531b41bp+029Q,
    +0x1.1ed9c26b943c230e4c104b93c22b2f3c91403d3ap+028Q,
    +0x1.f8145777ba0368cd45345c2d46634aa525665219p+028Q,
    +0x1.1abfdfd2729b15a12baefffa0c4347472d3351bdp+028Q,
    +0x1.ef88af45cb097019f17f10e2c94f30bbd29c3f81p+027Q,
    +0x1.6c16b81c709f9c6e26964cb490e0919c6b13b944p+027Q,
    +0x1.d1f605932f5a973acb1200ec6d42c7356e8239afp+025Q,
    +0x1.d1f605932f5a973acb1200ec6d42c7356e8239afp+025Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 30; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v16) (real x)
{
  static real c[] = {
    +0x1.3fcf0fa18c9a57116205b5ac612fa255955ccfb3p+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.8e8441f23442f8e3a6a234a776192e652985a81ep+009Q,
    +0x1.68dd99851221a2e9140cf9f2395123b864ff3040p+004Q,
    +0x1.46522d550f6021853d8cee27a84600e142bc30e2p+013Q,
    +0x1.c165512914fc87e2a069f346377733cdfc268ae7p+008Q,
    +0x1.87074615088e9c50d178a41166986afedbe27858p+016Q,
    +0x1.6f824e4cee5e2276c1b108b294739bff6e9b30c3p+012Q,
    +0x1.6a3788ccadd0a3222ecd672da0d036c69b1b2219p+019Q,
    +0x1.b7799df96a120954487442dbd8e03101f0931cdep+015Q,
    +0x1.0b9f806cca95467656ff3e5768606c7cb394658dp+022Q,
    +0x1.95db9e873ad36b7f789fc8510c550043f5da300ap+018Q,
    +0x1.413e651a72e79d299965ebccdfd819c4c8f20164p+024Q,
    +0x1.2a930035802551586bebbfc746121c10b068256fp+021Q,
    +0x1.3c56e442e54623adacd2095986a5d1ae1f7ffb7ep+026Q,
    +0x1.643b68b9ee879d0c43a2229fc188d6667fdff624p+023Q,
    +0x1.00793b2b224507919fc4e67498bdb52abdf5e104p+028Q,
    +0x1.5bd4a807eb6ac04580277c2c439f99ab1b2dc80ap+025Q,
    +0x1.55c75f999fd25e177a4397a025cf84c091f2ab8ap+029Q,
    +0x1.16a6525a3ee86ad3ccffe63d9d35d1fbf06ff205p+027Q,
    +0x1.7397feac856eb98e71af05b2c1e5756aa9fcd05fp+030Q,
    +0x1.6d0493c3b4dec50d8497b0b0d8c5a0f859dd4f8bp+028Q,
    +0x1.4520dc5d35f1a63949b4826c3d23688e5ac5679cp+031Q,
    +0x1.8303f71961338ae7079112bf0eb3c490fe11cec4p+029Q,
    +0x1.bfb3248c97584791032615b2f75a3968ef769adap+031Q,
    +0x1.4601a5859581ce3fe686d150c6002b4718d8c159p+030Q,
    +0x1.d3f34014abb593f0283f0a6e792edb449d4bd4dfp+031Q,
    +0x1.a6c939a3d4a4be30ed4a461a0e5a7e1e377d2697p+030Q,
    +0x1.5d8094d18cea3b32b74088c418e96cd515775a3ap+031Q,
    +0x1.8f7a142eff2dddf910bce5b2b97b0ebfd0081bf4p+030Q,
    +0x1.4cc7347ef543cf219ee9a2f5bbfed5de0b5b5532p+030Q,
    +0x1.ee1af30280d595110833fd65ac63dc3d437d3589p+029Q,
    +0x1.2fe396bdfccf444154d1512868c50fca24a2d81ap+028Q,
    +0x1.2fe396bdfccf444154d1512868c50fca24a2d81ap+028Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 32; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v17) (real x)
{
  static real c[] = {
    +0x1.5c92e6bd01e3207b10d3189d93bbfd411e513bffp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.d99109b62083e240eb3b298e4920b50ae4beda2ep+009Q,
    +0x1.8952cdbaa1d6968b2d84b6a9b46e7c324b61d471p+004Q,
    +0x1.a76ec7e157e9e6c6cf57b0f70d1c90f2c5ae7642p+013Q,
    +0x1.0b0a4f1e015168700af42286144716d26007d3bep+009Q,
    +0x1.15bf84a648c2c463890170a1815ba61c030ac08fp+017Q,
    +0x1.dd0643a5b7335a96ffd40c51611b1311cd866fafp+012Q,
    +0x1.1ab0818e9387bedfb4f9e2686a53277fc3071593p+020Q,
    +0x1.385cf86de087bd3864a2a36fddb3df1d8fba38f2p+016Q,
    +0x1.cd208d696c360d435ff7307d1b47b0047f46e700p+022Q,
    +0x1.3d1fa066aa19d632b0a6fe2c897bb4eb4461471fp+019Q,
    +0x1.3351157b1f5ad402584c3fba5bad45a7b450a283p+025Q,
    +0x1.01bd32e23e157c71bda3d912e4cc9b482a663f77p+022Q,
    +0x1.5285c9eccb9693b86dcb5c543f4aef2b6c4bf3c4p+027Q,
    +0x1.55df5c99272c0c0f58724f3c9d681d962555b7ddp+024Q,
    +0x1.35dcc1bab7ae8652bcc067d7fd396b77863b1358p+029Q,
    +0x1.7613d72ee75efd39d38f536fc61bfd926620866fp+026Q,
    +0x1.d7acc89df30b13577f4f8802a9a8529a08499806p+030Q,
    +0x1.534266fed629826148178a43c4dc0b31228d3a08p+028Q,
    +0x1.295914ea2c12234fd18fa6ca18ac162ea57686b8p+032Q,
    +0x1.fdcf02602b08d85e04a6c77c9832fa475cad70ccp+029Q,
    +0x1.33cf1411cd8558a8b17d2af1d11fe9fe3fcc341ap+033Q,
    +0x1.3b8f735818af41f9b72589eb0c0b4ff36a00f1e5p+031Q,
    +0x1.01c2c6b39122feb8eed79224cf1743ab4329edd3p+034Q,
    +0x1.3e1760623dc55642d12b6f3dda6c5d7cea729725p+032Q,
    +0x1.552dc5fd24864a45bd282d4459db3b6e82542758p+034Q,
    +0x1.ffea643d5c2b5834269438c626c04c581b93fd3fp+032Q,
    +0x1.580ca3f0df2c692123e9a899c4e67619b744d643p+034Q,
    +0x1.3e442148cd3717ce2f5beec6f727bc62176d4e1dp+033Q,
    +0x1.f1617a123ea07b1e4965d405aeedfbc6d658f44ep+033Q,
    +0x1.211f1c078fd2512aee432b59c9ceae324c7b0f94p+033Q,
    +0x1.cb936e2b94cffde1822a9629182b29460ff5e95cp+032Q,
    +0x1.586a9e9d04e4c9ec98526591df66265606a39a21p+032Q,
    +0x1.983ac0ce7fde4f3dea4172d7162a0aeda10912bbp+030Q,
    +0x1.983ac0ce7fde4f3dea4172d7162a0aeda10912bbp+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 34; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v18) (real x)
{
  static real c[] = {
    +0x1.7a27bc2c2a78a931c9f67a660e86284c5c85598cp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.16bec3600fe8048bf100ef6e9ccb486dc7b49d12p+010Q,
    +0x1.aab3d4d97125f2e0e58eb8a17135226c052fc33dp+004Q,
    +0x1.0ecf1986329b8d4b0d4ebedc6f62f34996d15d74p+014Q,
    +0x1.3a63a235d2ff1aeccfe3afa3ef265e74ea20eac3p+009Q,
    +0x1.82dfdbc6fe4382774b94aa5a160c72b8bec8ad39p+017Q,
    +0x1.31289453d973b080bbc12cc04108aff8225d8c16p+013Q,
    +0x1.ae1851d078664693f9ac5ad2ffb486ab88f491d2p+020Q,
    +0x1.b35067ec5a3f010bf4a62b18856f8285ffa820c7p+016Q,
    +0x1.80ac0c475b679f5b3eb733e375760128a1230404p+023Q,
    +0x1.e2eec52c716c21728b253fc1d58a68fcae6403e2p+019Q,
    +0x1.1a839ae88cb5f512f45777fa6425790bfa62d6a5p+026Q,
    +0x1.aeac981849e7cfae311e080d033665041baa1483p+022Q,
    +0x1.590a7c2bf86be7808f1d61c3b1ae2129befd1834p+028Q,
    +0x1.3b0c0e145a5d29cb91e34bfcd90021b391f48025p+025Q,
    +0x1.60d124fd47868716042c9195d3afdb321f76951bp+030Q,
    +0x1.7eb668308b82fe08dbbc8e9a4e51a06c2f84ff7ap+027Q,
    +0x1.2ecd29207fca6bb5429254a1d0fdb0cff2ef10d9p+032Q,
    +0x1.847f033f3af68abb9649dfce69df8076c9ab0cd3p+029Q,
    +0x1.b39d5091f0d25343dcdc28877ffec4238518a672p+033Q,
    +0x1.4a1e8e048d342b90e30e2b7e2e87ae206cd6567ep+031Q,
    +0x1.053419eb68090976bd3faf8c8e7f1d81eb48ffa8p+035Q,
    +0x1.d46abd3638e296812cad979121d9fd500a81742fp+032Q,
    +0x1.028c431df3b322b96358bee6ab86fb1fc2513d0ap+036Q,
    +0x1.1379a46f2451008f74b226accdd9b727726a3465p+034Q,
    +0x1.9fe0ece4856aae81107e5b704bb1d58da0edd8a3p+036Q,
    +0x1.0925a53bdcf5573bdd4df2a8bbabbd2e4f21c58cp+035Q,
    +0x1.09539b99edf260d2a351531b407c2a899b68086ap+037Q,
    +0x1.9912aa714dc0b6ff300546779ef31d069e3e049ap+035Q,
    +0x1.02c081f00c21ee4df1e2761b82fe3a5e1e93f88bp+037Q,
    +0x1.e929853eee14ba7d0c514d65d15a3cd68c25e935p+035Q,
    +0x1.6ac107a1643588d4c5611adf91d2bee17a995a96p+036Q,
    +0x1.ac56b4411a018e9202b17b48d565da54b1924dfap+035Q,
    +0x1.45d2db81c6848e6068f46e07467845dc83e6ff30p+035Q,
    +0x1.ec956732142df4ce5558354e33bc09237c8f5bb6p+034Q,
    +0x1.19eedf99eaa4b9e2ef3f9a1a9ceac98d50caf9f9p+033Q,
    +0x1.19eedf99eaa4b9e2ef3f9a1a9ceac98d50caf9f9p+033Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 36; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v19) (real x)
{
  static real c[] = {
    +0x1.9887f504a299e7c959cb80bb40fd0424726cf9dcp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.45645cdb934bb74fdc54fedc852fe205aab984f4p+010Q,
    +0x1.ccfa5bc08399fa9a56aa66f80d7e9d521abbfa0ap+004Q,
    +0x1.55f9c9e53e45baa604209566cc70a577bac77512p+014Q,
    +0x1.6f064928b7c55f7f287c2dcf357a5e1476af69cbp+009Q,
    +0x1.08be5679c42f9f496ff53848bab3874a82ad5437p+018Q,
    +0x1.816d997ef9ba72f93009d2c139d49400084e931bp+013Q,
    +0x1.3fd20d2413b09dfcd88bf66feaf42f9c00f279c4p+021Q,
    +0x1.2a03c79409bb1ed13dce2f4ed128242717d30c8ep+017Q,
    +0x1.37defe1d337c54552a344a6f1e8c9d095fd65453p+024Q,
    +0x1.67607231d098f2cb154bbb0b4126019bcf2b8f6dp+020Q,
    +0x1.f58a97680216037b96dbdbb69d740e6aad41a568p+026Q,
    +0x1.5d977d048afdc4435a236a00515905c0d4eedb8ep+023Q,
    +0x1.510984082b5ff90a6693065346aec622b63f3348p+029Q,
    +0x1.182e1fee39ac5c6b5f783b23c5f98bcc24c81a82p+026Q,
    +0x1.7d9ff5c47ee9bcba92f93413b9af0bb5328a7adfp+031Q,
    +0x1.76ea4ce82bea9db1ea6f30a2622de34faaf40ff6p+028Q,
    +0x1.6d7746a04ae31bab3c618f9ea038974c31475bb8p+033Q,
    +0x1.a608a243df61b9c28c94c15b85e8591b7449f91fp+030Q,
    +0x1.281fe1c64520067866d7247d35e71b91b3286915p+035Q,
    +0x1.90ff8e1ed5bcb112042f31d8f3feaef1bde3b3dap+032Q,
    +0x1.94d1691b454decf6a9e8dcfd358c76924e14fcaap+036Q,
    +0x1.41790d11e3e75efb24d5bed30bb050e26d24da2ep+034Q,
    +0x1.cfccf15db8bf0e1867f3f5ced94805c9aa197a00p+037Q,
    +0x1.b116ba5ae9ca0f41f11028f3afd4e1bc7b02d27dp+035Q,
    +0x1.b88e174377193286aa3cfb26da0896a37698d67dp+038Q,
    +0x1.e623654304d314ccb6590a680773f25480b456b2p+036Q,
    +0x1.554edf4d90a21ec51c8b91aff785403a86a6c0f0p+039Q,
    +0x1.c06b7e94b1b45411415eedadcfae741af85acce2p+037Q,
    +0x1.a4ded28888e8227f26f4be771cc5e5ed1eb29f57p+039Q,
    +0x1.4ca16ae802e3659caae469e5c028841804f429d7p+038Q,
    +0x1.8dc34f766143a1445b8fb96b8b597702793d8260p+039Q,
    +0x1.7f820a43646ea42fc459ba66b3076e5bd27038a7p+038Q,
    +0x1.0eddc0a778328e23931a1362285a96ed32f558c8p+039Q,
    +0x1.4471e7ac59488e0951566ad6da2d6b3b6f181cefp+038Q,
    +0x1.d9b6f267b6c3ebb61d13bb8c425de280b09f3ce3p+037Q,
    +0x1.68ed84b4dd01003c06d7f5bb014bad35dec9c472p+037Q,
    +0x1.8fd1a39c4f076f34a2f9cf9babd3e4cce3bf67dap+035Q,
    +0x1.8fd1a39c4f076f34a2f9cf9babd3e4cce3bf67dap+035Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 38; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v20) (real x)
{
  static real c[] = {
    +0x1.b7ae63e87eb6068a488caebd24b3074ad53465cdp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.78f8d29b097d35b3c114f1cb6f8e6a2b1e0adeb8p+010Q,
    +0x1.f0208aeba849e72934b26da3c1aa29930cfba972p+004Q,
    +0x1.aae195e2cbf0b42f5504cc2b552ad0f2a5d8f9f5p+014Q,
    +0x1.a939ec5d73900af51cba290edb8dec1570010fc5p+009Q,
    +0x1.64a909b399fa0c7721e120d8cf2447aa864ef88cp+018Q,
    +0x1.e133085ad9e4bfd8181ef5ff81279701bc7f5b7dp+013Q,
    +0x1.d20c6bb7ef72ed91b78dcd7df0d429b9311d8a47p+021Q,
    +0x1.919e3b03fb5cfa4ff8c1c191dd1f516d2eb5b824p+017Q,
    +0x1.ecffedac42bc11404a351e7d6a038c35066de5bbp+024Q,
    +0x1.060073fb8b923f78c3766b4a0efc4100ee5ec28cp+021Q,
    +0x1.af8fa971cd7ae2f51e048e962b474460a3f51f48p+027Q,
    +0x1.14953d1fd857cb4fe873f69bdd0578c2eaa91542p+024Q,
    +0x1.3d186c2d17b976f8121e8ca5f7e2b4ca81ac0466p+030Q,
    +0x1.e2e66c348bf1022d07ca9e9fb232211765d6d724p+026Q,
    +0x1.8aa43e59e49fb33029de298a57bb0df02ab41f2bp+032Q,
    +0x1.6187df932163ecb1a628835059b8543f32dca448p+029Q,
    +0x1.a20c32914b1bb78587577eccbea9b85b98c75fe3p+034Q,
    +0x1.b5e2bb6efda1d1d75b69f08ec73ece503b6e784fp+031Q,
    +0x1.7998f411079f7513fc377ed7294149e90b50af2ep+036Q,
    +0x1.ccee5476d31e68631370c715009c090292490908p+033Q,
    +0x1.22793ef45aef051fac0cd3774f77b1e79d7d6687p+038Q,
    +0x1.9cd76064e48889e3d2889592c1c9176985b0d15ap+035Q,
    +0x1.7b0cbec509e34364b3532d091c2c9675c3fd20abp+039Q,
    +0x1.3a02a38bb5c5bba70340486d589da635a27429dcp+037Q,
    +0x1.a06da84d3259c042db6570b218917c26c45bc410p+040Q,
    +0x1.937b39f8a0291f5cdfc8c43e06ddac054321c16fp+038Q,
    +0x1.7cc1fab964168c37f3aae0e5f4b61687085cbe51p+041Q,
    +0x1.b1d81f58d2847fc96069c434329b22d8cf50e578p+039Q,
    +0x1.1ce13ff5de4a37d65b5a3815d37363e6e5541b8dp+042Q,
    +0x1.80b614c64b21d6341c6eb3cfceda6472faed69b1p+040Q,
    +0x1.5439175c3818a9de6f0a45a50ef2f73e4e5a5830p+042Q,
    +0x1.1323c8a1da107f9d3a3a30e314cda8954504a57dp+041Q,
    +0x1.382fdfeec31b2aeca30509104819b0e92e580137p+042Q,
    +0x1.328f5b6696f6a8b8c858704ba38f3d80794c4e06p+041Q,
    +0x1.9db56ec549785ac84eaac8f16e2a95961ce623bap+041Q,
    +0x1.f621de02102b2755f35d419e3fa5b849ae0d5911p+040Q,
    +0x1.60ae04ce9051312a591435538d9f135cf1565245p+040Q,
    +0x1.0eadce3f949e0910bd25e126d4f5f446c4617209p+040Q,
    +0x1.22af753d292a53ad96f9ac01eb8ced30c55bd841p+038Q,
    +0x1.22af753d292a53ad96f9ac01eb8ced30c55bd841p+038Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 40; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v21) (real x)
{
  static real c[] = {
    +0x1.d7963bc25bd4f1f7d4412d8fad6363abc22259e2p+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.b1bba6ca83c7fdd809bf07681670cce666d66b20p+010Q,
    +0x1.0a107bbdc94cb7d09ffab70cf9dda996b0dfc257p+005Q,
    +0x1.07a90366c046715ab99c0858e264975e11f2ec84p+015Q,
    +0x1.e946353601657f2a46456c4723e8663264e6aff6p+009Q,
    +0x1.d9b009878dea6dd01cdc4f13776a6d75ff210bbcp+018Q,
    +0x1.293fb52120b947b3b8243a859a002f2f9819a80dp+014Q,
    +0x1.4d64d27b5c38c09f933670893170651fc651880cp+022Q,
    +0x1.0ac5a89b7acbd17a417e6c47bb95a1b0a7815458p+018Q,
    +0x1.7cdeb5612a3e1f46f10ae30258732a8755c1317ep+025Q,
    +0x1.77091a8c191587d99284cb83226a80bcb99d81c4p+021Q,
    +0x1.692b5a12e58da1cbb526d7f7814f9157551d48efp+028Q,
    +0x1.abb063a852ae8847ab525bef537a153132b748e4p+024Q,
    +0x1.208b1674cb20382a580da476770414bbefb7da4ap+031Q,
    +0x1.949fc2701e290ca77a39df19ccc5334269744d57p+027Q,
    +0x1.88349a68ee6137844e2393331e9f78016512b1ddp+033Q,
    +0x1.4246f78dafee817a14997984b364d2aecdd13dfcp+030Q,
    +0x1.c8319a6b1ad813c9ca9f33b4a282e00706e18453p+035Q,
    +0x1.b4530ba39546261902fed09d27e5bf40f8df2b32p+032Q,
    +0x1.c75e2bfd87172ffc273f636e4c20e34ba8f513c8p+037Q,
    +0x1.f8e466522dd931d09faa64bee9c7655d93585490p+034Q,
    +0x1.86299b125f0c9d5e06fd6e0a51b33b055748ea3bp+039Q,
    +0x1.f492d9389f1d34cc4cfb2ab7eff8f79fdb38e3f0p+036Q,
    +0x1.1e46b893d365c8749dd5e7053f07fa6f86b6ee25p+041Q,
    +0x1.a912445b16a6d21fa26ea30577297a1b4af84671p+038Q,
    +0x1.65f4d53401a84475b9c8287e4eed4802a1b0fe62p+042Q,
    +0x1.342dcc8765637ae953b796eca7a2d23c475eeb30p+040Q,
    +0x1.7a48af5088fe1491a178c4539ee4ff1cba35b7afp+043Q,
    +0x1.7b222cde992d88e2820dfa73d2a75b861398aa5fp+041Q,
    +0x1.4dd2b0d60673eceb35e84c67f01984d042ffec13p+044Q,
    +0x1.87c1ba6a771e361703b16f35246d920f1647b587p+042Q,
    +0x1.e380ebb88df3b8e921ebdaf809b8bab9f4b1abfdp+044Q,
    +0x1.4edc7cbdb823e9e95d936bdf5d0cfb590ceedb23p+043Q,
    +0x1.182854930db69fb9c1ac04fa02f07f27cde113f7p+045Q,
    +0x1.cede78fc9ae8b1aaf973e172bac88a78ea067740p+043Q,
    +0x1.f400901cec01e56b1b0e2b69e251c36ffc250c0cp+044Q,
    +0x1.f3650fc6caf69744c8cb0219bd51a31cf7b77d0dp+043Q,
    +0x1.42d14ca954d8a0fcbee45233fadebd28bf1c373dp+044Q,
    +0x1.8ca4f8aa521b9cd2335a67ebc6c784e36f02013ep+043Q,
    +0x1.0c9db2a4605f5073300a5cde44a6238ba2fa453ap+043Q,
    +0x1.9f1e6eedf9b8a6acd4d2d2e2b59609f9ba5ee9c0p+042Q,
    +0x1.b0e139e1ecee3b10d2c95209ab2dabd7c0b424fep+040Q,
    +0x1.b0e139e1ecee3b10d2c95209ab2dabd7c0b424fep+040Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 42; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v22) (real x)
{
  static real c[] = {
    +0x1.f83b04a6ae405132dfb5252aeb9c1cdf1eefe9dbp+005Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.efec5c5d83f64b25495019cc84ed794fa4fed466p+010Q,
    +0x1.1c7b4b54da1149574c2843cb15d20807ff98df71p+005Q,
    +0x1.429c719157195ff1a756abbf5c8566ffb029243fp+015Q,
    +0x1.17b966fab3b0fcfe80c6a40d3401202f5622e83fp+010Q,
    +0x1.368303c3cb307047adfae2258022ce96dbc3fcc9p+019Q,
    +0x1.6bbff5757628dc85ef12d7f07fcc788b0926b4e4p+014Q,
    +0x1.d52292ec2ed57a57087f528762f8ff38c3169af0p+022Q,
    +0x1.5dd4369fcbf0968b6bc0f207114377f375953f7fp+018Q,
    +0x1.203e117c8c578b66dce3e65894980354731d6674p+026Q,
    +0x1.07f8c46d9475543fdce049a47c34d5ad67433d5ep+022Q,
    +0x1.26cc2cf492212673a1a29a31a93debc5f8a12d4fp+029Q,
    +0x1.43e2702ac64fd0a900c258437ebd1a865f3e9d7ep+025Q,
    +0x1.fda973e0124aa4caf9047ea853e3e9eeae4110f2p+031Q,
    +0x1.4a979ac5ead2d32a8dbcc1fc5ed575a867641333p+028Q,
    +0x1.783999e3725267716a69aaed3a04fb9809cf552ep+034Q,
    +0x1.1d096ad66b428d51f24a16bf57065dbbba24ad88p+031Q,
    +0x1.dd7afa8c110048dea3954410b28d18a42bdfd4fbp+036Q,
    +0x1.a36c2b6f97f70e50f77721ebfb00859f63689393p+033Q,
    +0x1.05703ddd5ea749e9dbe12e26c0fab88b4d585888p+039Q,
    +0x1.090360106a471b1f6b472d44195a8c82e49aac92p+036Q,
    +0x1.eeb2f3683e734533dbbdcae97f26d48c50ed0885p+040Q,
    +0x1.209acdd3b9ab675b410424f63d260596bbe5b9e5p+038Q,
    +0x1.93fb4662fb58dca21f6512b352f84c171d61a5c2p+042Q,
    +0x1.0f16b8c4680d1a9628bf2b9be2a10f76b814b496p+040Q,
    +0x1.1bd3e0c520a7631eea86982e50ce9a5e0ff224f9p+044Q,
    +0x1.b693dbc97d4a49de3b508d9bb972c17624822ab3p+041Q,
    +0x1.5529ae1b0c87be4c59d07d993dc159785d1e34fep+045Q,
    +0x1.30469f4ae807f119fa66286b70b2cae817465b4cp+043Q,
    +0x1.5bc1c76e9114b8fc59940f8f1cbac6b4a6d02a0ap+046Q,
    +0x1.6792148e9d5a33a396bb7a72302ac250aef6b909p+044Q,
    +0x1.28ded71d8d42903696d03f3654cb4c6750761ef7p+047Q,
    +0x1.6607aa5ed4d5afb6d3c6fe8413b7857188ac34f8p+045Q,
    +0x1.a102e7c8ddc9528725ae607eb3da3bde986dc383p+047Q,
    +0x1.27b0cb6b3d91acc087085d3bdd2d548cb9326e14p+046Q,
    +0x1.d5baf57019d4af0058682269d4128552f868ef3fp+047Q,
    +0x1.8bc91e2f1a1561833ddda1c92a4cd2ecdb618633p+046Q,
    +0x1.983d493e70cbc0dd1ad3c32a24625c4f285f2aa6p+047Q,
    +0x1.9e3c3ab5da7c7e79a4b4fad6688a95640f25fe5ep+046Q,
    +0x1.0127129b12b21c7570535e1cd005177a327cf050p+047Q,
    +0x1.3f95e87ef31742df2acc84c9cedb10b24e45fedfp+046Q,
    +0x1.a22fc20de82b2276f8ca743994db0a5d84191be5p+045Q,
    +0x1.452b8edf501eda4cf0812efde3793b245d2c3ec9p+045Q,
    +0x1.49bc0d099caed36e7a3a6106d8b31690939542fap+043Q,
    +0x1.49bc0d099caed36e7a3a6106d8b31690939542fap+043Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 44; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v23) (real x)
{
  static real c[] = {
    +0x1.0ccc49368d380b9d780cfd2c2af82a8a7836004fp+006Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.19e53b7d91bd83b0f1c732239bbc4c5de3ba2570p+011Q,
    +0x1.2f4e59964f6ab65ccd246cb8e22a3165675b776fp+005Q,
    +0x1.87537f1ddbf2c2eff1ff6c55983376f81aba0ef3p+015Q,
    +0x1.3e03b0d4a8cdc0a7bb5f7cd37b5f716ec51ace8ap+010Q,
    +0x1.9250f934e394bc403b279333baefce8cf947b48ep+019Q,
    +0x1.b944a15f74ce978c71cab8f62d72c737fdf8a33ep+014Q,
    +0x1.451e44be646b378e7c7ddab5a148dbbfcb040866p+023Q,
    +0x1.c558305d9c62fdd9691181c74fd5812866895271p+018Q,
    +0x1.ac3344ae11518c94c1d1e8d138b609d98667b723p+026Q,
    +0x1.6dfef6968ede9893f541e7ca1dd48672d9453570p+022Q,
    +0x1.d67bfd0a6fc1535d85b27b320fd90dfe456e3ecdp+029Q,
    +0x1.e167feb990bb06e8a8b4b49aae79c7480c71dba5p+025Q,
    +0x1.b6268da13262de1d0b0d670d7ecb2972f2150e24p+032Q,
    +0x1.0804f734a95e5ec4fd48062177dd1e78956d64fcp+029Q,
    +0x1.5d9bca0c5943a2f9114fdb658515631982815942p+035Q,
    +0x1.eaaa9fe0bcfe97dac2e7b4f27101a8d1307b869ep+031Q,
    +0x1.e17d5a6dcf40b9e54d96b6a6421e1219531d21bcp+037Q,
    +0x1.8668ec668f9a0c7ac20aeed2cdaa42d6e9aceb57p+034Q,
    +0x1.1f6a6fd80706602426b00878fd5b8b6228eedad4p+040Q,
    +0x1.0be035663fab6c3ef8bb54d10fb9e7c95cccb656p+037Q,
    +0x1.2a1759a15f6fbd16d0b0a5628478e3c07e3bec16p+042Q,
    +0x1.3e56dc39bf03b484c19da94d1431c4b7b6f29022p+039Q,
    +0x1.0c9ba556b8ebd48c4ef0b2887114e84642fafe36p+044Q,
    +0x1.48382d50ff9c8837664929bf031859069fd92359p+041Q,
    +0x1.a3cb08eadb7418b3bcb465ffc712d5d64cb97784p+045Q,
    +0x1.2581661f3e85e4beddb391e99420eb8bc5744481p+043Q,
    +0x1.1b5970d5601db136d830dd5bedcc06282634e4bep+047Q,
    +0x1.c625cf9ac167014de321e8372d92d73f7a3c1cb0p+044Q,
    +0x1.48533a288e3c00251019f1128188623fdefc65e7p+048Q,
    +0x1.2e83c0cd45511f71d7689ebb7231fb21cf500bd9p+046Q,
    +0x1.43932205603a138b2107d10be2e5aac1fd32695ap+049Q,
    +0x1.585c42f8e31b03d8e435dba2b934c4d26bd94a79p+047Q,
    +0x1.0bc1b739d2281db9dfb7354da4e2b670a0de8238p+050Q,
    +0x1.4b359203a292d7728746c896123482d282929c44p+048Q,
    +0x1.6d68946409d7b49c8c4d5e5ef13b63a4dbd7c790p+050Q,
    +0x1.08d81804ec5ef8fa989136e24f58fcee6981cb10p+049Q,
    +0x1.90b02a23f133a0da24542c3ac2ca7cd55b7f7459p+050Q,
    +0x1.57e57f37b757a3b82a80f956e860c81847cd9820p+049Q,
    +0x1.539ae0bc2d8a2606522b9c1e5039e8f2fb2948d7p+050Q,
    +0x1.5db6946ff6268062a43f3274d0fe4cd3cf0f2badp+049Q,
    +0x1.a1e6d5310a72ecb95156b30bad640a2849ea959dp+049Q,
    +0x1.0675effa88f8daf0f670507e0b369a1b3fb83c17p+049Q,
    +0x1.4c6255eeb6c00b451c09aa54001bd87d911d7b8dp+048Q,
    +0x1.03f8e756fc85f86156233701c4cdaa04996b905ap+048Q,
    +0x1.00b17c484ac0ed4ba5105f9e17df09f6cc8ecc50p+046Q,
    +0x1.00b17c484ac0ed4ba5105f9e17df09f6cc8ecc50p+046Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 46; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

real ferfc(v24) (real x)
{
  static real c[] = {
    +0x1.1dd57e5708530a009972efe984f5b0f18471ab2cp+006Q,
    +0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-001Q,
    +0x1.3ecabd767c2d06f3252b39ceeff2ab8211759147p+011Q,
    +0x1.428772173326ab97783e66f264e950fea6b3a4e4p+005Q,
    +0x1.d6e881a5770c48dbe3847eeca3494bcc2f8f59c9p+015Q,
    +0x1.67a5ce0b626d7cbda9cf84175111d4b12cb70147p+010Q,
    +0x1.01d4557656fbb7243ccb1138095a1598a98d2833p+020Q,
    +0x1.098626fabbcb7d4d66ac0bbac6700d0298e2dbb1p+015Q,
    +0x1.bc7069e719dd8e648a65383d5c2ffab5e8d2ccf7p+023Q,
    +0x1.229409e08e37581cf11dc2addf9eb8f03c8451a7p+019Q,
    +0x1.38addde402e881b6b7e114940bad7f1624d28eb8p+027Q,
    +0x1.f475b9d0e5f84017d2153cf5bd526d5e4f55af3cp+022Q,
    +0x1.6fcb389f523cd6857a9fee8bbe020ba0fbbe14cep+030Q,
    +0x1.5fb03641810d164e03d336140f1ab6a1f1a031f6p+026Q,
    +0x1.6f9611a79d729302b47ed1ec7af551af06bbe6eap+033Q,
    +0x1.9d1066004dcb383cb50184c113bacb794658afb2p+029Q,
    +0x1.3bafa5b600a114deccd6f375a9df01060c9ed83ep+036Q,
    +0x1.9c0bf34f629d41028ebff9719d15d6622785a95dp+032Q,
    +0x1.d58bb08da77da3cf946094c020f8aa738a69b5a4p+038Q,
    +0x1.61044dbef2254362a3a951eb5c49de5e25cc7622p+035Q,
    +0x1.2fea8c53849a604e96e02e950d8545843906fc97p+041Q,
    +0x1.05bc6407566baafde9b4447a4cbbd29e9cb099d6p+038Q,
    +0x1.5763283777fff63797f17854520b9a281cc96d80p+043Q,
    +0x1.5183ec116384b6f46af8c5953cc173f8c5d3db54p+040Q,
    +0x1.52f7579244950f52044572269206955d53d6b26dp+045Q,
    +0x1.7b7c8bf0ddc9ecb604813f738ebd4e81870574b5p+042Q,
    +0x1.241739eb3e0bd9d1e2434d8c792d2f647e6a0ec7p+047Q,
    +0x1.7443b97a4c743843431f16794ea97a1863e2ae18p+044Q,
    +0x1.b64cd78e26073403ca68ab7172ee0d22690c7e4fp+048Q,
    +0x1.3e361ee27df5be83e9c06cabfa0962d04b7fa044p+046Q,
    +0x1.1d081aecfcc1bdddd7c5de830e7d14e5ceda5738p+050Q,
    +0x1.d88517ba1386744bfd7ab752e4329997761ba3c8p+047Q,
    +0x1.3f285aff53f8dd783337b20fb7021c0c7fbf22acp+051Q,
    +0x1.2f12643853ef7c3d024e900054173652279a8b0bp+049Q,
    +0x1.30becdb593836fd2f23c86d8e24340025098e6afp+052Q,
    +0x1.4d23ee9a33937451452edf7644e2170bcef0253cp+050Q,
    +0x1.e9c410f6edc2ca9bbb71a3f2ec617badd2288000p+052Q,
    +0x1.36295d4756cb1ec9b540a1e8b1e471f2e0939224p+051Q,
    +0x1.452fca81104f7e4a574e1b2202ee36506e65d869p+053Q,
    +0x1.e1247ce85e7aae9345f420287ed5e7966049257ap+051Q,
    +0x1.5b99add34b64b35b7c71e6711a102c95f411a0e6p+053Q,
    +0x1.2f871b684cc6c9b20af62d30c08f578b3e4e7525p+052Q,
    +0x1.1fa7263ef30a68fbd8d9c0d45e5aa1d3338c0586p+053Q,
    +0x1.2c55e7696c645ffe2eda55f153af0265ccf27a59p+052Q,
    +0x1.5a1d8c74b5cdc433c95c309c3c2f6dd22bbd70b3p+052Q,
    +0x1.b71bb09953087dbcb5c47cafa72599514ce7fae9p+051Q,
    +0x1.0d8809422912fa1e5756cd19556c99826de2c8e5p+051Q,
    +0x1.a7f186a318cd96f9ddab2dd21a2e1a1750725145p+050Q,
    +0x1.98165def10335210764e2b96b5d0697a427ecd09p+048Q,
    +0x1.98165def10335210764e2b96b5d0697a427ecd09p+048Q
  };
  real p, q;
  int k;
  q = x + c[0];
  p = c[1];
  for (k = 2; k <= 48; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  p *= fexp(-(x*x));
  return p;
}

#endif

real ferf(p000301) (real x)
{
  static real c[] = {
    +0x1.c8d0f2cd66ae01bfe571f7b6807b1cab11eced55p+001Q,
    +0x1.09c813f79c6db2637937a784cecffcca02210e54p+004Q,
    +0x1.b62b50e6e7774e46ae4460c485b832ef7f75198fp+005Q,
    +0x1.84513d92eff0a6e780901d93481c13d3f5aed8afp+005Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  p /= q;
  for (k = 1; k <= 1; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p000302) (real x)
{
  static real c[] = {
    +0x1.4e7d79f97e1a4ecb30acf8dedea2696dd7780780p+003Q,
    +0x1.0a7c452e440c2724f5759e6906f07eb014045697p+006Q,
    +0x1.b75461d2f00c78861b39389ee2977fd86f8cfa5ap+008Q,
    +0x1.9d955091d7f3fd5ae332c6de0fc0661c4f6aa474p+008Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p000303) (real x)
{
  static real c[] = {
    +0x1.c18f0dcbe56f1bf455a951e86ef244512c0b3609p+005Q,
    +0x1.cbb77dc4fb94a42c2ca73fe359698ee511d14613p+008Q,
    +0x1.7af22ebce9ad3f0f8c7fddf229630e33cf02eebcp+012Q,
    +0x1.6facb08aa028594927acaca5f98b4e6a5e021831p+012Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p000402) (real x)
{
  static real c[] = {
    +0x1.ccdc54e349daa4db1f8d936ab799e2218a80b7c2p+003Q,
    +0x1.91fa59f37292b4f0f595d708a89a2910aab2d5d0p+007Q,
    +0x1.39ef2dc54d14a60fa8a449d2f125ef4da62607f8p+010Q,
    +0x1.02c6ed67e4a545bb6c01f87f8dd649d5dd0ad572p+013Q,
    +0x1.e739384610420e455a7e8bbfa74f71a388d35f25p+012Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p000502) (real x)
{
  static real c[] = {
    +0x1.9a22572e91e009bca063cb4d658c2a6076a7c807p+000Q,
    +0x1.29136f538091e49a93b2dd3d5a7e1f18f620c65fp+007Q,
    +0x1.cbf0a710d1d342febc6f9b6e9a7278d82790d70dp+010Q,
    +0x1.68fa70b74793e96368aae8fe80d1ac1c330079a9p+013Q,
    +0x1.298e3a213d70bbb7071e35caf9225fba27306b11p+016Q,
    +0x1.181e21fc86c09ebe213db2c28cd6c7af241da09cp+016Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p000602) (real x)
{
  static real c[] = {
    +0x1.ecd0c52847d28066b6f7e96a140d3fb75da2098bp+006Q,
    +0x1.058665ecc782b83a52ca638645b475534eb15ba4p+008Q,
    +0x1.38bc2cd9cb269e77e039bf18afa5a65bbb6d507dp+014Q,
    +0x1.e5b937c575e312a55028ab0cbdbe39d4c3e604d3p+017Q,
    +0x1.7d2cecad2fc0839911177ff502d715fbefc65e15p+020Q,
    +0x1.3a344628eb033b068f304f51db2658df4005760dp+023Q,
    +0x1.27ca686a6d6eb350948f79e94a3c7f269538a109p+023Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

#if NF > 1

real ferf(p020504) (real x)
{
  static real c[] = {
    +0x1.ece95c2c56c6439c71c7c46c74c4bf75047b9ff7p+005Q,
    +0x1.673bc1cf614761599905a9ef45e734152d42db19p+010Q,
    +0x1.1717271c02d69047acd9e7b93211c9cc7d9ed5bep+015Q,
    +0x1.957c82bc4d583908bb511ac0da65915fb1d93232p+014Q,
    +0x1.421e3cb13a854d9ba13cba05bd4b41a67d43fc49p+017Q,
    +0x1.c02f5dba7969785ed599201b2ed19273fd66b6dap+016Q,
    +0x1.37f8a04a9d3d8125183af472774fdae5aa8fea1ep+020Q,
    +0x1.334be77d9d8dee33f41efde7ca01d32294d97dbfp+020Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p020603) (real x)
{
  static real c[] = {
    +0x1.e8ae337c6bd8a30e3679af9c7295623f3ffe4293p+002Q,
    +0x1.e3e041b7d67559dcc68901b279a97082e225d230p+008Q,
    +0x1.b0cee9dff9caf606f74d33a36f1555cc367afc91p+012Q,
    +0x1.5afbd6218d6b180b252a45f433505479d223cef4p+016Q,
    +0x1.91c1424061f1742ede1e260d0fefe5a7cb69fe88p+015Q,
    +0x1.81a4195135fbfdae6963cfd9a1ac310a5e073775p+018Q,
    +0x1.f793299097bd0c7b34978c590b4124b6790365b7p+017Q,
    +0x1.9fe4a9bb647813f976dacd166f38f8ff806e0847p+020Q,
    +0x1.9385d5b9b9e53de5ffcc45a1e4842c60b852c689p+020Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p030505) (real x)
{
  static real c[] = {
    +0x1.530b83024c2f361812a0907c8279225cef899504p+005Q,
    +0x1.c48648ccc413075253970a5fea83849e196ccc0ap+010Q,
    +0x1.5e17a14779f98b22ecb83e975e62639dd7c69072p+010Q,
    +0x1.df6e0b8d511db8b8103509b559acd7010ba888a5p+013Q,
    +0x1.98772d1faaffc4e0003f66f1733897caf2b19185p+013Q,
    +0x1.7500f75f7095dc125b546aeea06e0c8fe051d9fbp+016Q,
    +0x1.5f3e625e2a2de51d4ca7703b8a8cda45300c4d6ep+016Q,
    +0x1.f7c6a6ea98a9a2a6dddc94411b0953090118dccbp+017Q,
    +0x1.f3fcc32a81d3de666d6635cd95fba9c07cd1610bp+017Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 1; k++) {
    q = q*z + c[k];
  }
  p = c[2];
  for (k = 3; k <= 7; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p030506) (real x)
{
  static real c[] = {
    +0x1.08d02da83d07d72256b779d9dfcdf75f6cfbfa96p+007Q,
    +0x1.22c9cb4adea7ca5c7ab07d770610d824590f7527p+013Q,
    +0x1.d603c8cdec44ae9433a13f24e542d60291d6caadp+012Q,
    +0x1.17ac4d8383a5ee32fe062834127d414d62667a56p+017Q,
    +0x1.0316b8335179d74420bb9df5b64e336cfa4c9d14p+017Q,
    +0x1.70cbbcdefba752101bcf37911aba978a7b76899cp+019Q,
    +0x1.5d9e6098a95982b3f99f35121afb0e03d6e943a6p+019Q,
    +0x1.d6f9db475a2ee118e68e66e448912716a6d1a2cep+021Q,
    +0x1.d533a14a4bd937ac3828a7b8c25e56a78d5af953p+021Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 1; k++) {
    q = q*z + c[k];
  }
  p = c[2];
  for (k = 3; k <= 7; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p020703) (real x)
{
  static real c[] = {
    +0x1.a97366e61aac4331e7e9a629a464552c2ead4429p+003Q,
    +0x1.39ad8bfb286df9dc070f7bea53d55b9947650f8bp+009Q,
    +0x1.2b10a175843c40273cfe258ee0c40e95518a014dp+014Q,
    +0x1.0ce8171a6897a9219450f14d5bbf1082f8439290p+018Q,
    +0x1.cbcc7a291e76c2d9aea9ca62c14c223ee729eb7dp+021Q,
    +0x1.0f41e5a90a64ee65e2f093d56b6f43b60e2d316bp+021Q,
    +0x1.d2ddb987b41f3b6f10fcc607c0fc74f56d4bc2a3p+023Q,
    +0x1.ee9e709edffc865cdedb4047b5f5311cdf912756p+022Q,
    +0x1.5d76ac8be56f3dc43e9a1c828199459f4a5f2424p+026Q,
    +0x1.5311ad05a974a7dfc11f19d646d8dff5bbf7096fp+026Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 8; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p030604) (real x)
{
  static real c[] = {
    +0x1.6090b449cdad05a5f12e71f8bbf31b243011c197p+001Q,
    +0x1.9987a9532a5b59f5b49c76cec25c63e358105f30p+010Q,
    +0x1.00cf644fdfb41b027774a35b5292efe18b875cd1p+015Q,
    +0x1.8bbbdedd7028b52b13aef60775e2a307415bad44p+010Q,
    +0x1.77266bb56892843a20d85d649e65df9a7261052ep+019Q,
    +0x1.1bba73038476d3afec87318ba37fa22965789b2ep+019Q,
    +0x1.8a222480e0042e7508c2bc09a28cfe5297fd36d5p+021Q,
    +0x1.1be1b1ec56b7e4c8291f046236209133d74aaf0ep+021Q,
    +0x1.5d48d426e07ba45754c6a9602b493842422c0696p+024Q,
    +0x1.580cf917341f9dd4e5efcb069a98dcef5be23901p+024Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 8; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p020803) (real x)
{
  static real c[] = {
    +0x1.fe965dfa07e228f37499e3408d08888196639668p+004Q,
    +0x1.66d9eeb3e15b26af1b8af16d32bf526d28132b02p+010Q,
    +0x1.35f828e75dd1740419dcaa0acb8734cc2b5d300ep+015Q,
    +0x1.41081f8e6f3850130ef9f685fcb80f1c7a15abc9p+020Q,
    +0x1.25037c43b241328b1a14302cd1d420e5f3b6ac9ep+024Q,
    +0x1.f01cd35714a6486a84b4ae4ebcf6d1592bf0bc84p+027Q,
    +0x1.2001390d05dd52d6fc6499647635a9b791ee9cc7p+027Q,
    +0x1.04c132bff116b69663692d3bce5a875cc06d3a57p+030Q,
    +0x1.1f1f36554e00c454f764b793dd0b420b35763524p+029Q,
    +0x1.73e6cda80144ee8595d329abe14a78c925ec997ap+032Q,
    +0x1.68d6f354c476214becbd01685aab36159ccca660p+032Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 9; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p040605) (real x)
{
  static real c[] = {
    +0x1.c3fd3808759a096e8b4ef9b28aa5375306a9c224p+004Q,
    +0x1.e11dc500b80cea28b24d7dcdbe18c057ac013cefp+010Q,
    +0x1.0c0c0f09c8b1b170c7a8a69346364cb3d45d33cap+010Q,
    +0x1.b092faf046bfe77bf4196e64d0de8368348a6376p+014Q,
    +0x1.d55a3f6f268144692331a5cae85eff2f78ebec87p+013Q,
    +0x1.19559c32f90419630ae4432eebfdd04d6189f72ap+019Q,
    +0x1.ed46550e0a1f1ef38238421446a3c633863a1c0fp+018Q,
    +0x1.1c2404e28f4af4bb3848ba2895ecc0f901be50c4p+021Q,
    +0x1.e854c884e7336575497d9aea708511a96cb2ce6dp+020Q,
    +0x1.f6d30a396307985476af47656062c165e969a1e2p+023Q,
    +0x1.f30afb7c4b5ec34f3e6f9bdca478f23aa9f2afd7p+023Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 1; k++) {
    q = q*z + c[k];
  }
  p = c[2];
  for (k = 3; k <= 9; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p040704) (real x)
{
  static real c[] = {
    +0x1.2947db603339bb920014da57233bca0d4517ce51p+003Q,
    +0x1.8683a954e93e648f2c05764534663d91e48a8b3fp+010Q,
    +0x1.08322d5ada099b832e21dec2c005472c7e713151p+015Q,
    +0x1.055bbeabcc25c7db07b1f9a0b8f63f8fc5804008p+012Q,
    +0x1.5ae2dc4f35de5b85c4329345b5bb7a1dc1b04452p+019Q,
    +0x1.f0b3ce78947d7cb5a9a39bef99fdb3e177ee4963p+018Q,
    +0x1.d0e9f5a34eecd008b9c81a000add41885dbec173p+021Q,
    +0x1.57cd8369e064f9b19999a715960b286fde45a2a3p+021Q,
    +0x1.624381c76a70517ba1d12f6818023749fbd180f4p+024Q,
    +0x1.4cda34ab3509b9aff8a34d9b07b624407216fbf7p+024Q,
    +0x1.af382969345f388607f99d7eb84a82270150502ap+024Q,
    +0x1.a8c200f27f0875cbb3d6bd3a2f20c620e5ed5cf4p+024Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 10; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p040705) (real x)
{
  static real c[] = {
    +0x1.9de0efe32826e9186430de58ec90f4a0e5691087p+005Q,
    +0x1.2b4842d2fb14cff978b590d43699fc585dbf67bfp+012Q,
    +0x1.7b20f079fa0f27cc311cb48ffedbc12121737d65p+017Q,
    +0x1.ad4eb4b216eadd883584b4354444af087f75d51cp+016Q,
    +0x1.a1aae558bb319e1413bd5b4697934a292987eee6p+021Q,
    +0x1.4c6d1e790ab3b2a5c27cef41abda145c1e87afe5p+021Q,
    +0x1.a8370f4c54be5129b789c4ffb933c99836ee438bp+024Q,
    +0x1.74351c2a38235f04bc1a638c2d74c429af3d72f1p+024Q,
    +0x1.0748da6d1bc84fb35be5b73b68eb2ee17c04562cp+027Q,
    +0x1.eb8d49cdabe906f21777011c4a75ac612e6d28a9p+026Q,
    +0x1.9cb677c1f429bc879e967206c1f1bce4b845d408p+028Q,
    +0x1.999be58e3b630dc660f318952626d83b5a3a4382p+028Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 10; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p040804) (real x)
{
  static real c[] = {
    +0x1.d5c1735c1dfd7a5ccaec454bbcb33ec191073664p+002Q,
    +0x1.d9ec5fdd9820741861a06ef62ad651f540fa6a2cp+010Q,
    +0x1.5ab18d9f2562c39414bfea501de3586ec466441bp+015Q,
    +0x1.151300344b5f85216c0776475ee6e28bbb3d4159p+020Q,
    +0x1.5967cf9e52fc52e9410765719ce6e4141fcc011ep+019Q,
    +0x1.01318eb841db49bcf46b70972fdb2d762f68ee5dp+023Q,
    +0x1.388658abfa67629f210d30002b9a68139410ee6ap+022Q,
    +0x1.266bea6d4f7b93acb2c56006a12143e3aec09192p+026Q,
    +0x1.ecc136d857d2010c224bd5118e9966777059dc29p+025Q,
    +0x1.c23cb55f04b2c4e39508bc6e52aeedb452c65705p+027Q,
    +0x1.6df15c8bd22c14fc92e44751b937fa1fed4a51e4p+027Q,
    +0x1.0394ced326702cb3991800f3cf1572f3c895779ep+030Q,
    +0x1.ff621b8ca4b1674ba328b5b486707f7ec3d443b8p+029Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 11; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p040805) (real x)
{
  static real c[] = {
    +0x1.9151e676b799be7347f57e5dd95be5fd78bc72bap+005Q,
    +0x1.d854e096b2f11422be6ec4febd1e374aa52cba8ap+012Q,
    +0x1.e1a8ac5b92b2190a0a46faeb6ef1aaba10c0b8d1p+018Q,
    +0x1.4072a0c3c434a288ef12eb3ad717aa19b401d1a0p+024Q,
    +0x1.85d544972726b8884fb137d47f6c01db980625c1p+023Q,
    +0x1.359f75c0efda1be7bbe1bd88c3fe384a89183e82p+028Q,
    +0x1.e34455d5368624802f9cdc3a57807c0d09eee144p+027Q,
    +0x1.5c0b36b0c3518fc7cc49f1b555306d60b021fb3dp+031Q,
    +0x1.32ddd617ab31e9218b9e56e858fa4636c236e9bcp+031Q,
    +0x1.92d8938bc6cd0af333121e448d4115588c4831ccp+033Q,
    +0x1.73f5986c3c2ffa6412c4dbe76b012e562789d254p+033Q,
    +0x1.722fc0f22fc48a5a7130b4d186a32f036f4d9ac0p+035Q,
    +0x1.6f670e47e90939467ee3c9b3fc45114aa9218454p+035Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 11; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p031003) (real x)
{
  static real c[] = {
    +0x1.57c1ee5edcdad816990da8a1e89a126ebe47fb27p+006Q,
    +0x1.e57b87cae844c439a702028b1badf4adf2456bf1p+008Q,
    +0x1.1af50449a4ba1a064d975ce68079a0f0403b37bfp+017Q,
    +0x1.5b12c4278147a963bf3c484d0c7a927faaf13343p+021Q,
    +0x1.88b14c4098ef96560e3bc2edb86bd51b304d3e3cp+026Q,
    +0x1.bdfcd0cd9cdcb3d10d176d2973857b5704e821e3p+030Q,
    +0x1.801bd6985444f0e7e65285e4e6f46a4fad52c98ep+034Q,
    +0x1.16cf850961114c3126ca5a59756928bd4b4caccdp+033Q,
    +0x1.731f7e45ac0ad1e980d4db9ed674d23f19478c25p+037Q,
    +0x1.aed78c47c4469859e6b89871e26c7930e247cc68p+036Q,
    +0x1.a9ed607b888e41340f4f86e5705dba5f707b65d9p+039Q,
    +0x1.3334b9c80ab844244c9fe57999b403cf78408afcp+039Q,
    +0x1.6865ab457818e2a2de85271d0f4ec7df829ef5a9p+041Q,
    +0x1.5dad6abcb14a1d535e4cbe645cd790899f188e81p+041Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*z + c[k];
  }
  p = c[7];
  for (k = 8; k <= 12; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p050805) (real x)
{
  static real c[] = {
    +0x1.709aa21799afefc10f25c69b531054c347f2f015p+005Q,
    +0x1.32c190efdde0a65574178c321442317f1233fbc7p+012Q,
    +0x1.9e63c27d1bd7699eed6757166661a912425471b6p+017Q,
    +0x1.6daa6ed964802f963875c3c24564f89727a1ba01p+016Q,
    +0x1.2e7319158ee687381c81460f3d55e06bb327ab6ep+022Q,
    +0x1.b81b3250ad9ee93b6f576c0f656f4bae323cf0ecp+021Q,
    +0x1.9460f9f1aa0fd7eecebf3c9c08d195a92e2c040dp+025Q,
    +0x1.4b4f4cea2e83c722b144abe3b916db30abab4350p+025Q,
    +0x1.786fe2853f30b7f248ee75073984ac1cb1fc4332p+028Q,
    +0x1.5255ba314574dcd541719a3af9797ab967c5ab8bp+028Q,
    +0x1.7e904649a364b9200fa61fb5baabfb4f6412188bp+030Q,
    +0x1.65c8a11ae5d3ecd38304a1822715be92349bb4bbp+030Q,
    +0x1.230fd25333f51a99726e49274a9756b489c31768p+032Q,
    +0x1.20df7530862236ddd4b0b82107354486555fbe8dp+032Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 12; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p050905) (real x)
{
  static real c[] = {
    +0x1.6dfd08e85c9e96db550bab22a6a079f7ca0f1134p+007Q,
    +0x1.ad522ebab7bf3c5d982c126b657ac5fc7c67a4f9p+013Q,
    +0x1.13be22500efd0c22d3c829ca80c1a3f22d416903p+020Q,
    +0x1.69fcffd3ce4f393917f53fc5cd858ca852f0705ep+025Q,
    +0x1.8bbbbe4514b85553c60281ebe25f78a3e1f66f5cp+024Q,
    +0x1.a1e7edef827423cd1adfeb536c8a24bab64febe6p+029Q,
    +0x1.401f4668276cf1a0078c68088e4db69143f26f8bp+029Q,
    +0x1.e6ee682d43d13d5ed0beaa8dee50df185e9b03d8p+032Q,
    +0x1.9f2f1a935364f13e69706ceed8afbc89c5bb582bp+032Q,
    +0x1.6cb13fbf89ddf44be9e43c702d66a9d0deee6689p+035Q,
    +0x1.4cb965f08e0ab3e64e6db72fa190d1156b06687dp+035Q,
    +0x1.554a4ae8577fd4ffa4b09209c8d83c7c0611eb35p+037Q,
    +0x1.46c0d4f24a8692dedf9c4488cdf51c793bc51e07p+037Q,
    +0x1.3e2435d44e94d3754aaa1513f4988b5eb07029c9p+038Q,
    +0x1.3bbfb62ea6464a146b88e4e9ee03f61fd696c66fp+038Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p041203) (real x)
{
  static real c[] = {
    +0x1.1a25b294adb21d039861cb80c4ee052ec1c92420p+003Q,
    +0x1.696abb04364e41a5348088ee4b681cf2c3c6567ep+010Q,
    +0x1.2cbdd3219aad6d10402795c3214a3fc752a04978p+016Q,
    +0x1.7d2a9540cd66ed5bf8a87d618b6eaa379f8da948p+021Q,
    +0x1.81ef74a97d16a6fbb5150280014db1ad4ffe2edcp+026Q,
    +0x1.72a4685c000f75a57ebd7a8409a8cb37b4fc0a46p+031Q,
    +0x1.abe8d40f7048101410c09355d9ecf201bd5b7299p+035Q,
    +0x1.932115bec530874172a3eb4a51727bc2fff1b340p+039Q,
    +0x1.0d58d292ffa5b5da24e8385a162198e3c0ef6134p+038Q,
    +0x1.a12fe829f5a4841bd097a4a3dfbf8705cec7b061p+042Q,
    +0x1.65a2bab0b109ae3164751218e57b1670081ae85dp+041Q,
    +0x1.6b6d96ce3aedd7a2d9e8a63106b4f8540a8ddadep+045Q,
    +0x1.e7b5031c6ab2588a587f35f50edef27ae6228923p+044Q,
    +0x1.41ca6940d4d212815b0c4d1516c563359c5335b1p+047Q,
    +0x1.d600403988394d82e05bf41fafc7173f6dbc3b55p+046Q,
    +0x1.066975e09a6179b6478692a5b0ed61aa28769064p+049Q,
    +0x1.fd36a33755550d2b6b35974fe2c35c9f1426a2f5p+048Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*z + c[k];
  }
  p = c[8];
  for (k = 9; k <= 15; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p061005) (real x)
{
  static real c[] = {
    +0x1.cb2ff7b83f2731a7b9f8ee251be7f74c2e48cdfap+004Q,
    +0x1.e50a62f3a7a4d765bec6a9cc9502e7154db2c88fp+012Q,
    +0x1.a4315ecbb06c18fde0d2f42effdf89b2b76c3822p+018Q,
    +0x1.3d88bbae026b6369845c7d23b2ab14e7c626e036p+024Q,
    +0x1.57cc4bde32aaf12e49b2dba9e3befa84eb9f6190p+023Q,
    +0x1.69ee60f7a66c01901ce45121bf06ae9e7a5f2ce8p+028Q,
    +0x1.d43852d82e0e3f7de23f2cc3b9ec0d111bb8b986p+027Q,
    +0x1.5248e8c642c97c499655080bdb7296bdd84d7b33p+032Q,
    +0x1.0cfeddb1cb1fb508623670773d9e5249d3d345fap+032Q,
    +0x1.4cb0372de3573343b4496ad2cc8916e8796af7afp+035Q,
    +0x1.145a5d6a780783e815373019c9a9ea46e404e707p+035Q,
    +0x1.2d242e3b638898a6bd20423780682ee79a23c4b0p+038Q,
    +0x1.126882c83534f640b7000598c142351df41b2f2dp+038Q,
    +0x1.0098836dda1564e1587ed4dcf10b0319c22a62e1p+040Q,
    +0x1.da78609b5dd30f550c3c6fdc2ce5d07d941c220fp+039Q,
    +0x1.cf4591bf6eab522037dee7635bafa9f044906ed1p+041Q,
    +0x1.cbc9a8f83ac3568765155adbfd1cb694c3c09207p+041Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 15; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p071006) (real x)
{
  static real c[] = {
    +0x1.8d9c533d5f2776c108d202f9b15200e6640f628ap+006Q,
    +0x1.2927734399aa984bfc55e67fbe8dff009e620c5fp+014Q,
    +0x1.7428643ad078b6f2dc5499bf4c786f118dc96954p+020Q,
    +0x1.951ba03f1c16e328562f6a4978bcd084f10805b6p+019Q,
    +0x1.aa4db459268e88093a90c2954330be91fdb04102p+025Q,
    +0x1.4640da623aa27d4c7b3bbc1fb004107a15b2cc02p+025Q,
    +0x1.ceb0bb805261317b29d8d6b9384998b843f33dadp+029Q,
    +0x1.7feb35f5a323bf6538caabc85ce53f981d4ee75ap+029Q,
    +0x1.85b655e48eeee865392abbd25d885502ffd22d44p+033Q,
    +0x1.5cec8eca70a57dcc496491da25b5c413aab46b9fp+033Q,
    +0x1.7d47bd925b78d655d9665034fdf2e3de1d6c14cfp+036Q,
    +0x1.5dd5e84185339d08d124984ff69efefd78188fd8p+036Q,
    +0x1.46093a798766610d58dc685155f3ce96cac05342p+039Q,
    +0x1.37591db3b360957eab823b3985659b8f6bc6bd53p+039Q,
    +0x1.18dc540f985461c82d396ae7424f209f5c4bc2f3p+041Q,
    +0x1.0ebf0f25c01817ce39855f9601bc535774080749p+041Q,
    +0x1.df927de0c2dea91f29ee1f47d86318b87ead1d88p+042Q,
    +0x1.ddc3f9842ae063608e3686a5a82e1fbeb52d3c90p+042Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 16; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

#endif
#if NF > 2

real ferf(p081206) (real x)
{
  static real c[] = {
    +0x1.41e25f0117e683adc8a8626dffe67ee50ffe8ef1p+005Q,
    +0x1.a15f0f81d0cc7150345c6b4376edd8c14aa295dep+014Q,
    +0x1.61916b19fe3211cf6c2d91b4c3f82b92dc411a75p+021Q,
    +0x1.e6e13df03d77ff1c14bae159e793317a2b28a8e3p+027Q,
    +0x1.3182cf5a004449411985a3fb4974d420035c5151p+027Q,
    +0x1.b1a0cc2a9fda85a57886bd9392cba9248f21ecdcp+032Q,
    +0x1.2920ce45c05d6531224dd79bfa9c73ce5a58080cp+032Q,
    +0x1.592919a8c61374d711be323448cdfbfdac5b2a60p+037Q,
    +0x1.135ee1cb7224d5c98f5f7d3acf70607dad77b4dap+037Q,
    +0x1.40e400a3786067e2f6e3ee1d29ab18606d9ceffdp+041Q,
    +0x1.0c5bf15f91ef9084bfb5156da8c0549d34a51081p+041Q,
    +0x1.05f8d6ed8ff238ac16f1845c932ae3d5214839bap+045Q,
    +0x1.d70944b8c7f27bf10849bcf37cd6fb2a4666cdd4p+044Q,
    +0x1.ebfffbf1a753cae508b68a037423969daf9adfc5p+047Q,
    +0x1.c34ef3260949663c6fea5164c8d405e8264ca4ecp+047Q,
    +0x1.a8007a84a67018cbc589eaf66d912b99e5fce920p+050Q,
    +0x1.9534c3e713d11712795c7d97695dbcc498f72147p+050Q,
    +0x1.654bb3f319266c22a0e44db48301606ed20b6c5bp+052Q,
    +0x1.5830318a8922f8a778688ebfe6d3f2e7a12c9cefp+052Q,
    +0x1.376980d37f15c605d0faeb94975f4e847ba5d6acp+054Q,
    +0x1.363d2a7c9765abcadac86527deaf8fa58adf4285p+054Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 19; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p081305) (real x)
{
  static real c[] = {
    +0x1.908d5a6b1ca613a86409fe9b03357301c6e8b972p+007Q,
    +0x1.58a2e2c076c35f9dd27a61f163cfe637217aae9bp+013Q,
    +0x1.14d1bd06ac866dbac988daa315c247b10c962b40p+021Q,
    +0x1.b7071ccd499fd39ea4fb27cbfc97da50eb87356bp+026Q,
    +0x1.6221247b390e263216ea5c430136945da7ba42edp+032Q,
    +0x1.9cab8678de8d1944d2c7e6baa669395e5b1a5928p+031Q,
    +0x1.77be358713ef47969e4aa463b96579eba3ffa6a6p+036Q,
    +0x1.42103e8dfcddaf0595343d65da631c12272c7914p+035Q,
    +0x1.46e01f79f3bad0bf4c3b8c2624e096d90ed68544p+041Q,
    +0x1.a8e3f16954dc99ad60dd56927e030b1ed6dabb43p+040Q,
    +0x1.1131f91854557dae4ca2f55a02f26ed73473f069p+045Q,
    +0x1.5c07d735866ab352373b97234f2a58feb8750465p+044Q,
    +0x1.0de4ef50d3bf270e764184c25c66e8edcc77c822p+049Q,
    +0x1.b1d395e64f964cab3ef40addc20d6cfe0e759577p+048Q,
    +0x1.f04bb7c3698091734c7cee02ed81858c1e41780bp+051Q,
    +0x1.956d30fa5ee5cdbcccbd45fc513753ca2ab1a2aap+051Q,
    +0x1.ed355a80b31f96603ccfe133be093639bb9e74f6p+054Q,
    +0x1.c1df87c868bdc3cd6d1193d7927cc893ccf16968p+054Q,
    +0x1.95813f0488dfdb4b40414d98172ffe27dd5d53e2p+056Q,
    +0x1.73abf17b06a2197ebcdfa7e7e5fe4ad757b95d8ep+056Q,
    +0x1.9913c135d324638f4eec2e1dce6dd443047d2fefp+058Q,
    +0x1.96002edaad5badca92e3f04febbd09e238daf903p+058Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 20; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p091206) (real x)
{
  static real c[] = {
    +0x1.36f31ecbaf9ba838623679dc40fe4cb62a2da856p+006Q,
    +0x1.244a90886a606287058de707743a51b341148f9fp+014Q,
    +0x1.62040c2d5cb57b2d9d2b8168c7d7d50c10de1a4ep+020Q,
    +0x1.5e9dc0f1d04e0dc0757cfa1e985c76ab7c921a2bp+019Q,
    +0x1.da3670c36e051c0a28e92cf6cfb2876dfa54ef74p+025Q,
    +0x1.67de1819d2c119b8f695ddf02aeb37755fe999b5p+025Q,
    +0x1.020095d0ae44dbea94ff40d64dc92a19241d7f2fp+030Q,
    +0x1.7c5b6edce4b6f653ef47f1b3c8e41fdb05405a7ep+029Q,
    +0x1.65a27fad3ba2b6da1b39ff9d03447d426d4afaf0p+034Q,
    +0x1.26f65d3aa24ff992ed69dab7516b2e2595f29124p+034Q,
    +0x1.15db800413a4916c522693f345dfc86d210d1c0ap+038Q,
    +0x1.ca4bd089cf74693b8d4321ace98f0e081071780bp+037Q,
    +0x1.f32dca0bc1f681ee01c073afc2e605fc05ec8975p+041Q,
    +0x1.c19ab96e19e4f97a6dceb816c9c0501ee6c53159p+041Q,
    +0x1.bfa18aa6c5a1e54c6d01912117ad068ad605664bp+044Q,
    +0x1.96cbda90b3895ef199c1a2a2cfd9682da2965b6dp+044Q,
    +0x1.b05496cbee7ff01d1e0c909389b1e65c7cd00eb5p+047Q,
    +0x1.9d2d16d29caa1c7ee71233e4e7c826aa3894df06p+047Q,
    +0x1.6129107963b2c38ab014c808157b5cf37290cb13p+049Q,
    +0x1.5288a51b6caa142f95c98eec4084e20f56302decp+049Q,
    +0x1.600c72b2f50afddbbdc22c9a84bb389415d75482p+051Q,
    +0x1.5eb8eb60da88c355c548f9c61dcb59354f6ff1b6p+051Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 20; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p091406) (real x)
{
  static real c[] = {
    +0x1.cf61d9b911d52880ba277d52663c55616819b813p+003Q,
    +0x1.1c46a27fe86e9284d89d18ed576bb55277570574p+015Q,
    +0x1.55da5e5d89ed0bdddec75a47fea5b9827f8d2f11p+022Q,
    +0x1.94790c4872199edaa5be64f3ea474e61ca8111f6p+029Q,
    +0x1.025785cdb31dc0046a51bb6819ca66a06d7836f8p+036Q,
    +0x1.333fd32a2b94f7862c134156e75ec68e006041a2p+035Q,
    +0x1.047021d06254d5a10987216d88fb449ea12000eap+041Q,
    +0x1.82a50bce4a9c6b30ff4d0405e14c7609b2d26297p+040Q,
    +0x1.41e79f20e4e4b86c7d4fc17c54733b13dc00886bp+045Q,
    +0x1.02986c0a96d310950f3b7db46d6646266c690657p+045Q,
    +0x1.3304904f446631e013f1a7e75aaded18af96bd4bp+049Q,
    +0x1.0658d4bc2abe9c13cee41ca074b9fd9d83ea76c4p+049Q,
    +0x1.a9fcfa2983f7a5900140b226ab57275de3bcf0a3p+052Q,
    +0x1.794dafb9af6cce0694e29f0d190590d88f5a594ap+052Q,
    +0x1.ded05d5b0a38f26db37fbd3de824069d9ba5a4d2p+055Q,
    +0x1.b770b846875dd1d450c95e6a7ca39afb0cae86d4p+055Q,
    +0x1.7d5bbff94213bfcea24cdeba23751eb640384169p+058Q,
    +0x1.64fc4226f2873a1b88ee3e909272413c3e737142p+058Q,
    +0x1.f68abb19df89cdc4c0c7f3d0a804c0b962d02d24p+060Q,
    +0x1.e2b66691fca5f036b436a2f6837bf400fe477829p+060Q,
    +0x1.885ec3baca1eb64d882bead101fdb30df7fe1288p+062Q,
    +0x1.7cfe842bab54cfc3951df094542fd4b469539619p+062Q,
    +0x1.06116c01640e9b5af9b670f22aad79eeaf278ae4p+064Q,
    +0x1.0514ac821689dfca628882b07653d4bb307e5a98p+064Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 22; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

#endif
#if NF > 3

real ferf(p091505) (real x)
{
  static real c[] = {
    +0x1.c38a2165d819bb461bbda7d909744a63e5dd61acp+013Q,
    +0x1.4a111382e183cf0275b644dd68c1c8a35fbce94fp+016Q,
    +0x1.675a54015ab45d831b7a4ec9015211834b01adcap+027Q,
    +0x1.758b5f13584f6915afb5dd5a9882ffec9e57d885p+033Q,
    +0x1.1f4959604c5d9ca5361aa8b149c502d715e396ccp+040Q,
    +0x1.b7d0d265d890dc4895893eefd82eb648ba5057b2p+045Q,
    +0x1.1716786900a9aa4827fd45f798307cf2c8675351p+044Q,
    +0x1.b1ef5174861f22edfd0948d8a04a5e0bdf138507p+050Q,
    +0x1.e933573f0118d1d13c7816d8838b46be0accebafp+049Q,
    +0x1.ecb0c9494d8ccfdc871b4ad73e89b6048ad0c79dp+054Q,
    +0x1.3b546cd56ace62dff9b70a2a4a1e34cdcd3d51b0p+054Q,
    +0x1.d48cca7c626276d7300d8b1b6d5b4dca5847616dp+058Q,
    +0x1.5b3a7d53a7ed9cc02673c3c084632b678ce2b935p+058Q,
    +0x1.2e81dc7e212b6517d9b2c054fe5224c773874197p+062Q,
    +0x1.d940397d0b02ea1f24240b5068e3888a379a0ca5p+061Q,
    +0x1.55d3e7ad34f7cdba828a7f62d3338514250f3b4fp+065Q,
    +0x1.21a448103c3f2b0c78465da6580776b934394dd2p+065Q,
    +0x1.01ca1db49069af295868ffb8b9bd7cabf9cc4c09p+068Q,
    +0x1.c19f878e17b96b0097d063580c97d8933b62ac4ap+067Q,
    +0x1.5f0a342d65d7cc7d33215118a223a6a24088e440p+070Q,
    +0x1.4472c361160da09dbce96a3a283e3b8f267153b8p+070Q,
    +0x1.05ad876a2e62cd3dfc752a88af69656803d99b9cp+072Q,
    +0x1.eaa25a7abf1915c69e222c04212f7d2a2385adf3p+071Q,
    +0x1.7e86ad94326b0f80aa169f9db84d89f650854acap+073Q,
    +0x1.7ba63939f5eb038d5504458d7b05de912b54b8d6p+073Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 23; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p101506) (real x)
{
  static real c[] = {
    +0x1.d19b0df9c3e92f7dfb63013f146656b5add70917p+008Q,
    +0x1.4a958efad7207d1eab2db1a145763ff14792cfb5p+016Q,
    +0x1.3791100806d226e0183b1525ed5662ae717cd3a8p+024Q,
    +0x1.46e842fa90e2110c9720b441aa44b716db77419bp+031Q,
    +0x1.b3067fb5393d878ae4752da3c96c8f622efa73f2p+037Q,
    +0x1.fa4dc63e0bcb8dd59557007e5efd83c485ff1dd6p+036Q,
    +0x1.c03ebdfb4e9c0063d9a3ccfdd90080057a32d48bp+042Q,
    +0x1.40d5ed35c6aba573a3716606cb84e91d06c7c624p+042Q,
    +0x1.37abb67555e8260f3b437bba4d3207b595c42540p+047Q,
    +0x1.ef3b9a05e2e05d6fa468ab8e23e5be7e21939b02p+046Q,
    +0x1.31b20d2d9327e5970081677b78fcb2f16be62629p+051Q,
    +0x1.00cf5bdb2a4d9ff8810a6650e632bd2caa43d850p+051Q,
    +0x1.da4eeb8de3b61482ab88648fecaece633a8ca71dp+054Q,
    +0x1.a1dcc25cfbf662494659b216885dbd0ad6eecd13p+054Q,
    +0x1.0f32c0a769036e1e0d024cd6cb68533042f9950dp+058Q,
    +0x1.eb8369a8942ecf100ee1d53ebc232d9100f651fep+057Q,
    +0x1.f7b5448405065a1f2fe65d55226c188ed18d7731p+060Q,
    +0x1.d54739ad9edbae51bd0c762ba2f0df25b0f2a7d8p+060Q,
    +0x1.533f1015c68b9f031666323f48551ca1fe350056p+063Q,
    +0x1.4156b24d233581f963d37732a3a67671d2b56cd8p+063Q,
    +0x1.728ed10b7cf6aedd3fed125cf5b07d1c83c7dfd0p+065Q,
    +0x1.660eff86a56cc6df5315eef61274564ba838fb00p+065Q,
    +0x1.f7dbf631f845d0b53e0bf4bcb9162221e7324207p+066Q,
    +0x1.ebdfb0c6dd511208cf72d76a3e72f3645b8002dbp+066Q,
    +0x1.0b158bab8f06b792e89c41ff16f852f49baa87c1p+068Q,
    +0x1.0a13f5b7886617c51836d3d2e68e628ed9d1864ap+068Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 24; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p111606) (real x)
{
  static real c[] = {
    +0x1.0132f3c44151686d3df3d42307f061bca4f1321cp+004Q,
    +0x1.67278b22c1ceeb5e22dc999a45ece5f9c438e69ap+015Q,
    +0x1.95d4cce0d278d4794ac737ebaf3d93888d2e0783p+022Q,
    +0x1.14e341a99c6cec9c6c0fc0ebb3178f626eb14bd5p+030Q,
    +0x1.95ca54b2bb4dde3d87e0bfb368e7fb94cfd252b6p+036Q,
    +0x1.36d04cd1cc3ca4f4343f2c5f15378e680c072432p+035Q,
    +0x1.483afe0ba460eb90babc79bce35aed50add4a634p+042Q,
    +0x1.a40d72d5c0236fe06d3ccf582482cc4e1a5cd444p+041Q,
    +0x1.2077146050d7e946b34b3c92cfb5baa101d177ecp+047Q,
    +0x1.a59a94b8170c1e1d30fbdd9294565e1a148c4adcp+046Q,
    +0x1.7d870c85606fcab694c3ff3710b111385d48eecep+051Q,
    +0x1.32608b429b63697de471e715cc1d2f5e31966b62p+051Q,
    +0x1.650f66f2dfc8893a0e9a301f7c16fd33ccdb8c78p+055Q,
    +0x1.2c9097d452d0f237f23e9f9a6d18e3071f7d3f0ap+055Q,
    +0x1.13b1dbe3785734d207e67d6cbf3dd5cce92b7028p+059Q,
    +0x1.e6c79b217b7d34e2d10dc91233c57e709bdad5c6p+058Q,
    +0x1.34b1bc0453230dd37db3d32b0460c21d69ff459ap+062Q,
    +0x1.173e9d8ed34e5affc8bf5df54c263715188f7e46p+062Q,
    +0x1.25710d14f0ba23dd80a111070ce332650e758be3p+065Q,
    +0x1.1155a5c395ebc57df47209f92364ecdd729ae0e6p+065Q,
    +0x1.882b66f9ab949ddd89423a8bf62cb6e7ab5fdfe5p+067Q,
    +0x1.725d7a391d8eb2e7ff5f1e4fa124bcd8f404141ep+067Q,
    +0x1.c6de9feacf622a0ccbd40f2f4149b8a8f78046a9p+069Q,
    +0x1.b74482f4c3ccaa7a43599d27dcd8de2b7df91d97p+069Q,
    +0x1.33eab077e67209bc26c58211f970ae20bfd990b2p+071Q,
    +0x1.2b957a5fa850fdc2f35d4cc16e803cb4676414b8p+071Q,
    +0x1.7bd63066435cc2dd3fc1d666bb417c470da59f99p+072Q,
    +0x1.7a67dc53818ee4b88c66f06e5ac59ca7f333f8bap+072Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 26; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p111705) (real x)
{
  static real c[] = {
    +0x1.3e7a291f9e6a151b3cb4396fb43ee01b26335141p+006Q,
    +0x1.0eda0c8ff6691ea7de8af291d86cf42c9160cda0p+014Q,
    +0x1.bfa2164e1a43daf2b31d1e4def7983b615a8c84dp+021Q,
    +0x1.664802200ca6bf9d5048565835070f7386df6bc3p+028Q,
    +0x1.447acfc1481350782566b0732b1c59a181bba896p+035Q,
    +0x1.5d1516037ecce311e475a8a199b23e930b7d51e4p+041Q,
    +0x1.98f81f7c7b27e7f135afdda434545de909e5dd54p+036Q,
    +0x1.11043f224d3984e01b871b2bcc1b151c744e26d1p+047Q,
    +0x1.a1ee1606b2c5fbb067da00e0f613b462ddf3359ap+045Q,
    +0x1.daf1d03861e76e01f20f55328eb1180539b0f337p+051Q,
    +0x1.e7341c382092663d39fa6565d4fa93d2ae987eecp+050Q,
    +0x1.3ce98bd5ed36b7e012597e90fa06bdd518045d6ap+056Q,
    +0x1.930c3717c6dbf3e75d3dc8c0e1af25d7148080d8p+055Q,
    +0x1.29004d049c55378a5691b9a1153a55d1d31d389bp+060Q,
    +0x1.9f9e13b5f7fd4151db30a68409ca1e1fdddcdc67p+059Q,
    +0x1.cf5226301c20d16e424d9fc145aaaddb6630fddfp+063Q,
    +0x1.675a3bdac6be2a6c3a90e2e1a2aeaf1c9c7908c8p+063Q,
    +0x1.04276c72f83ce625e6d3fec6e47a7a4d7b6fcf55p+067Q,
    +0x1.a7b872b0e220d24b8d3aba8cdf3b28035b88f747p+066Q,
    +0x1.f2c22cfd226630da31aa05363bb496385d1cc36ap+069Q,
    +0x1.affe1f672966f217c293bafd7fecab64143a7cbap+069Q,
    +0x1.4e049009111539b35fadc6d07c0ffdba1d110234p+072Q,
    +0x1.294872bcba5147922f5cece5b65c4177199a6fe6p+072Q,
    +0x1.864ada47df5e4096299bb6edfa6c97ca7ef9780dp+074Q,
    +0x1.6bcbb329d502e11ba9cb1a3a7910a882d0461c66p+074Q,
    +0x1.086b6aa9bade524b7d3dc8732107ea6f42c2aee3p+076Q,
    +0x1.f41b3ec46b10d9c90a93d6665e5890c543078367p+075Q,
    +0x1.48f8fc8da12e0209c4006b239610165477e31711p+077Q,
    +0x1.467fa2a581ae8c6ae6b862c6d0ef10fbf15adfb3p+077Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 27; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p121606) (real x)
{
  static real c[] = {
    +0x1.52f453f54050575a03fac84e25221ef5f9942a5bp+005Q,
    +0x1.086567536db494b63fce71dae2d49624c0783f67p+015Q,
    +0x1.dafa30c5b5caef1c9729fb2fa8570ee437b6f587p+021Q,
    +0x1.d4c46b0175b19fee479362c1aca83088aaadb61bp+028Q,
    +0x1.0efebc51655eb6916a3d929803b10340fc059685p+027Q,
    +0x1.ea38f087048e7ed5e183ccf2759890a07da5a716p+034Q,
    +0x1.6082992bc4e582e74f7e4c5ee83e834f558d4fb1p+033Q,
    +0x1.a10866839ce829741c2cb74279cc24abce74b104p+040Q,
    +0x1.07e25fa0696e741e7eb16d6946cd73a7d7a7e87cp+040Q,
    +0x1.74d2ca689e0b36e67c1e68d22d1078cc6f6af72ap+045Q,
    +0x1.0d09f04595263b4eb33cb25f147ecb02620f859cp+045Q,
    +0x1.002ea2751ffd9b71d378140097823d46b1f51d71p+050Q,
    +0x1.9994835c6aebcdd654cdedcc6d6a3dc036946049p+049Q,
    +0x1.e6f31fd98762b2d6197f181ec72bed29e0556170p+053Q,
    +0x1.97da3724b1057960e65c00513fa0e2b3ed0f7732p+053Q,
    +0x1.82b7e049359a316fe1a8de1c05b185835d62e78fp+057Q,
    +0x1.54bf28e6be97466465c27a03c3a56b4460884ba2p+057Q,
    +0x1.b6162633a43110bfbf755effbe867b22f3f29944p+060Q,
    +0x1.8b762ca13555368203d0dd719faea7fe5e212c8fp+060Q,
    +0x1.a91855b683f65bdd688d29e14deda6b1b66d1eb9p+063Q,
    +0x1.8bab5c1aee57830f140c03bba4389a451d28912ep+063Q,
    +0x1.1e38babd767b42137c6fae6939ac9d86eddfc2f1p+066Q,
    +0x1.0e0c9129b6c81f164e06b36b69515b810234fefdp+066Q,
    +0x1.51bd5ee05b1b5aac92a299fea6feeb64454ca368p+068Q,
    +0x1.46154438b79c5ce730ed2f8b8b80c53ef0ff3f6cp+068Q,
    +0x1.cb01986b53905fa3094e99dba2461292634a808ap+069Q,
    +0x1.be607a25662d61fdad1ca47ee4cf0a593d7fb6c7p+069Q,
    +0x1.209ba28f5174fb9ea53a67ececd93e8d21c24fc6p+071Q,
    +0x1.1f854a7974c9cbf234aefeaf0c91bddefe20fc0ep+071Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 27; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p131706) (real x)
{
  static real c[] = {
    +0x1.7c5da7efad50f0d126a809279394857b78e9e3a6p+005Q,
    +0x1.ecbd6c512f76171a8627dcf163262bf010e00a5fp+014Q,
    +0x1.9b6307a52ae4ed62dc03b5f8f221984591b0b30ap+021Q,
    +0x1.5b953ad1162062b18b19069ddd9101a59ccc0aa4p+028Q,
    +0x1.42d50a35acaa5cb512e4ea9fc5260f053381ea3cp+027Q,
    +0x1.13d1e4b12df99b4b4113f1528934432c140bb5f4p+034Q,
    +0x1.6ccf0a0a20ba69e628d50b3f197ab02a7c238cb5p+032Q,
    +0x1.f1725792e55c8e88ec616f5a530a88fd4655a932p+039Q,
    +0x1.361b9cc1defe59d10706a6dbec6ef5fa44ffc297p+039Q,
    +0x1.c778f86e364b3808670f732e49551bef0e472840p+044Q,
    +0x1.441c1564d4d5b031ea3c98091468d78c397e3630p+044Q,
    +0x1.459c2d1dc22c477a15d038c44501cf4a16ca6013p+049Q,
    +0x1.02d35e6650e454082ef958456c038ce286a2b842p+049Q,
    +0x1.3be68f2e375fe1aa35c171a4087f0db4f43579c5p+053Q,
    +0x1.072d86b808b7c1986810259d784c84c47386000ap+053Q,
    +0x1.01f20f7eb3dcaeeb31947f50b500ff0bc9beea83p+057Q,
    +0x1.c5472153e246a04b876c29b008e4c1f126f52731p+056Q,
    +0x1.29f84c27311a5204ce065abc80b547de76dfe9c0p+060Q,
    +0x1.0c502831190c972e065c05039feb9d4329838feap+060Q,
    +0x1.276712d8f928a55086c62c48d444ea8467fb96eep+063Q,
    +0x1.1278244c24c677af926f44b87b532a12062da17cp+063Q,
    +0x1.970eafdb6cbad5529f8bf2afa3118d13384ad1b9p+065Q,
    +0x1.7f8151df53aa20023e9eb9f26cb0d8ff0a97bebap+065Q,
    +0x1.e9f01b0e9f0cdf365a3a4fee0c2153431817a3d3p+067Q,
    +0x1.d8477aba11b8b69b374ca8caff54f432fcbdee43p+067Q,
    +0x1.5d3c602b7bf77eb1737f1b7f0f43a310c7ae8daap+069Q,
    +0x1.5345b545a3201b9d50a9078e0f05fa16f5306c55p+069Q,
    +0x1.c025072a0d9922903b5a1ee82b1247bee612b865p+070Q,
    +0x1.bd47e5f5e8e21339343d02b3fb0d23702a2c4515p+070Q,
    +0x1.f1fa9efaf2947c1f9c92db71de1f736654adfac2p+068Q,
    +0x1.f01a5a1180ab8231d424632ef441f802f02499cfp+068Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 29; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p121905) (real x)
{
  static real c[] = {
    +0x1.f9732ca705266f6d3761d4c62b0b93413c8fc0dep+007Q,
    +0x1.8dfa593558c504056519ad91acc0a090a2054243p+013Q,
    +0x1.c5525be2028aaf0799d859e07898447ae8cd4029p+022Q,
    +0x1.1eeacba9b23c7d3297d72eeba4d13c4b9e4e0808p+029Q,
    +0x1.346de20302c7852b8fc0175519180da2448a28a1p+036Q,
    +0x1.44a3ac4a42d9060afc73b8bb335cb6a037645c80p+042Q,
    +0x1.03647d55d9caabd097d320f88fadd8d986876b4bp+048Q,
    +0x1.b6e17f801ac731e753ff79094c1f8f9cc90f2cd8p+046Q,
    +0x1.9978bb1dad26c303149bf6682683b240e4332750p+052Q,
    +0x1.b1835fb543ead595efaad06f4b71c0ffaf44e0c9p+051Q,
    +0x1.08ada2158bea65d4617f53b33d7f598d5a03bf9cp+057Q,
    +0x1.6110bdc52b6368b45643c9bb723938a858645796p+056Q,
    +0x1.b8d3bc04dd01ec65992f4da316e8fccc5ac0e19ep+060Q,
    +0x1.3aa2712bc86d50e08c6115abed46192d13ce8d32p+060Q,
    +0x1.4e191e9da3f81ec222fdac98d2d97b52054304d7p+064Q,
    +0x1.0d2785e98694d0a5b25c355ec70ec9d656ebb63dp+064Q,
    +0x1.39083f846fe1a5df0931eca1b588f6c6f2f4f432p+067Q,
    +0x1.002d97407ccb006762098111d7b9860173ea8b12p+067Q,
    +0x1.3524ac2ac3c4f602f50f15f2972b90e714dc6083p+070Q,
    +0x1.127efa80925163f08af1f0176a5e1d47aec58217p+070Q,
    +0x1.3f55404e0e250f53fcd0a564deaa974fd372067cp+072Q,
    +0x1.1245038a72e9a0b5ff702acdefcf3e5026abd4a7p+072Q,
    +0x1.080127c4630d13435183f4ac4e2485c16a0ebf53p+075Q,
    +0x1.eaca1379beeae380bc349bba6851997a1760acd4p+074Q,
    +0x1.2525b7560d5e6840a44cfe6d959e32b371a7c877p+076Q,
    +0x1.e01361c2fbdba7677e4fbbcff6872d15bd54c9cep+075Q,
    +0x1.4577c74c6696bacaf5dafb8cb648fa8560b028cfp+079Q,
    +0x1.3551d0458e1e13efd2863d5af7be1013c4eeddd7p+079Q,
    +0x1.bc1eaafb4f650d515e6288d7874d9dbf93d6504cp+079Q,
    +0x1.7089d33419b8d4a984e6a377908392bc029fc945p+079Q,
    +0x1.e000269adaa0bed202688b92912857aa4795c353p+082Q,
    +0x1.dc6408d46fe8f32f7dd6795d14d17861ed2ad2f5p+082Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*z + c[k];
  }
  p = c[7];
  for (k = 8; k <= 30; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p131806) (real x)
{
  static real c[] = {
    +0x1.6891fce901f75f3764873f639e4ebd9918c85f3dp+006Q,
    +0x1.8966f62fa077732adf5f293c74f4e503bdd3efe0p+015Q,
    +0x1.0885cb447662e21f9051b6d0820d44b4771b9faap+023Q,
    +0x1.4000016ef878ce424fd4d037d895ae679703d9fap+030Q,
    +0x1.b9b5622f9e19f0acdebbd4b7a272feefb2551496p+036Q,
    +0x1.b0aac1bb61838f9c9d8f1f59b847faece6ce7dfdp+035Q,
    +0x1.25a55f40ebd11dc18429d88534f445927dd0741dp+042Q,
    +0x1.7e03a9b757bd0fc89be58a08e66e582a56c86980p+041Q,
    +0x1.fadf8ac983b50b8b4dc51da0be830a2bf0ebe738p+046Q,
    +0x1.6e9c3d90741578b2a773fb0246330dae901945c0p+046Q,
    +0x1.597c3d149556aab8e6ccfaedbde8e7fda2730ad5p+051Q,
    +0x1.0f20542cd7c18391b75d4cd1601e35d5f551eeffp+051Q,
    +0x1.6529740ce043e022d1ea2fcf327f37e11113fbdep+055Q,
    +0x1.252327279b10d8299aa1e6f69ec4fe8f08c22075p+055Q,
    +0x1.37a12aca4ba8343ec5a0482a96280ff85488b754p+059Q,
    +0x1.0b03c4b099465560fc3635e2c815fdf9cde3d68ep+059Q,
    +0x1.ab5b1943b38fae36f3fef4a22edfa23672883050p+062Q,
    +0x1.779e783badcd537ca4e2f9370b4f6fa1e50ab071p+062Q,
    +0x1.fb09d89e68d1c86b2dfe37e2811bc55cc98969b1p+065Q,
    +0x1.caa76293bc748abcf82d097aca3f246aa07570ccp+065Q,
    +0x1.d424dfd0b75e52cd8ec5f659ba60741ba048a341p+068Q,
    +0x1.aea37962162b9ab6cabc65f28488132beae539f6p+068Q,
    +0x1.77c9b189e4d80942ebac10435a7b89a56a488b28p+071Q,
    +0x1.613f050cea30ee0e290c09413f754588823dd543p+071Q,
    +0x1.bc52c122c746436e02c6b9086d23a98259729b16p+073Q,
    +0x1.a669313a43fb0e99ca072d72fe428e4338c362ccp+073Q,
    +0x1.c96588c0dacdcab4a2fd790e0171a8beb873bfa5p+075Q,
    +0x1.bb027f9a3d077b5ae8b48e9f54e0de3b108bb7b9p+075Q,
    +0x1.1d5419474623c217c726727f099c00db57b1502bp+077Q,
    +0x1.1642b276a37da6e590c831eb040639b3d31d0f13p+077Q,
    +0x1.3d5c7f042bbaf5a58ab825cdbb4bee94d2ec1bb2p+078Q,
    +0x1.3c2a6bd8bc1f80c2d7b9d0d90d1f64f79c87b1f5p+078Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 30; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p131708) (real x)
{
  static real c[] = {
    +0x1.4d630bf08656978b0cd7cd3788eed9742f45f321p+009Q,
    +0x1.1aa0be869ecd2786ba6febad765ca386c4a9f589p+019Q,
    +0x1.1e667effee0c3d91f0ee2319aee1edbb1be17639p+028Q,
    +0x1.3b2c7ab8d5f15ffc7b3c08928e76c74cbb7e4030p+036Q,
    +0x1.08d1f1b6c1c37ed6d9a361e453b882fe891781bcp+036Q,
    +0x1.c0d72b2f5b159ba1793957914943bea40735b9d4p+041Q,
    +0x1.9028fe52fb8d5aabe5a851fbbec9362b3f76718cp+041Q,
    +0x1.afe01115a5fbf8860302e186302854b33818953ep+046Q,
    +0x1.8c8b204aae05ba4cb240021340d7ee0ea4dfad2fp+046Q,
    +0x1.3be88ab8b8490e4d5e30ae829d6a27c1b711a3cap+051Q,
    +0x1.27e2ac0c22bf7782912c7eff1b568627817836b2p+051Q,
    +0x1.67de0e66c83af13ed1da206e2ff399c0b030cdd4p+055Q,
    +0x1.559a05ba32bb28b9fdd47017739c8a525c02ec66p+055Q,
    +0x1.4c74c841001af2ba1e4cab99662f8c417c341449p+059Q,
    +0x1.3ef3f001b0938d9ef54cb3b74b504810ab1efb6ap+059Q,
    +0x1.ef4f1de5e5527c28e7be33f0b6d5367f140bf7ebp+062Q,
    +0x1.df10e007771f57abf6d9092d6e5b8c9ea87a8c03p+062Q,
    +0x1.2fbf66d1bbc43c8a0ebc70071b82af5017f97391p+066Q,
    +0x1.27e2dd0dd3e85a4fc1565b65c315f65321c41e7dp+066Q,
    +0x1.28a5a26e45a7019e622187d2b42faa0ebdded411p+069Q,
    +0x1.2282a44b187a819091410bc49fc21883e857ccedp+069Q,
    +0x1.dc907f1cbff6fa933ca204a7633e78c6342b520ep+071Q,
    +0x1.d518101049399bf13cfb821c96ab58420859c1abp+071Q,
    +0x1.23fcfd49ad2033a7248d957139c8c2668ef765c3p+074Q,
    +0x1.2071599bfde468d57f9b2241729a1be58a5a735dp+074Q,
    +0x1.21cfcb9f6f0e21170ce9513502da3f80e47a9f56p+076Q,
    +0x1.1f7ca4c95a9206752170f850ba0dca0566621812p+076Q,
    +0x1.748e90ac740d6d97d64e3a985807239a38104744p+077Q,
    +0x1.72752c8bf553dba5561139491b2dd88e19c606d8p+077Q,
    +0x1.712c092e1f1acdbc44c2ec32f532840ed8971151p+078Q,
    +0x1.70d2e629f59be0b3183067ff85bd89296af4d9cfp+078Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 29; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p131807) (real x)
{
  static real c[] = {
    +0x1.a3c3ef45ed232d3b1d619092e313922e042799e1p+008Q,
    +0x1.d032429a83461997a1dad83a394c410727bc702cp+017Q,
    +0x1.6702e375a1a0da36007ad5f45f168342fbfd92e9p+026Q,
    +0x1.7cd7b31e037e2232ee081f6f3892495e6081ddc7p+034Q,
    +0x1.c5de250e3856e0b6a0db8ff87356ffce2006d0adp+041Q,
    +0x1.43595580f6843a44285480272774c7d504f720a8p+041Q,
    +0x1.32fcb27f68c396081061e31c3ec2859584e219b0p+047Q,
    +0x1.e9d86f895d32140d9ffa121997274f634b759c89p+046Q,
    +0x1.1ed2c52d1f68bcc72e5a8abe1c2c1e3cfc52254ep+052Q,
    +0x1.e4959de3b59a44eb1d51c1f27d907bb3508a95d3p+051Q,
    +0x1.9b2bc5c85bc54ab8c772ba0b0bb4e8b9f450ef97p+056Q,
    +0x1.6922229c46277ac08f341e107d8152af8826a862p+056Q,
    +0x1.cd5005eba507dd81a5eaa6b673f73ad809e9185cp+060Q,
    +0x1.9ff9ade5d08702c160478524dd241a98622550c2p+060Q,
    +0x1.a54151f2096171615db5f9edcdff8842148b85b2p+064Q,
    +0x1.83ed401840d7bd20890ad2b7cab89a655abce7dcp+064Q,
    +0x1.36c0b800a61d7fc3c9218f7cb27fe200e25c3731p+068Q,
    +0x1.22cb2cf60881f8100452322bf13c82dd17be32a6p+068Q,
    +0x1.7a3e421a7e5a10365b1b5b2210b7210d6d14a836p+071Q,
    +0x1.66fd9eded123fe3fcdfdbf5053116ed531734a74p+071Q,
    +0x1.6f140c25ab5d0c2d1c897b5277da530d861a1f4cp+074Q,
    +0x1.60167ebfc0891b17466455bfeb5755f21c20e4fbp+074Q,
    +0x1.25670234ecdfbe9e7ac80dc95006587b42a1b568p+077Q,
    +0x1.1c4c2e68dd002ee254a74456d691997bdc3f8b40p+077Q,
    +0x1.660c10835da3c465c22a7ea4b842f3f89afc3e28p+079Q,
    +0x1.5d6aa8617868c3556ae7ee1e5bff892b04d4b3b6p+079Q,
    +0x1.62348d39131118f62e16b94dd6b66649fdff4d81p+081Q,
    +0x1.5c8db8a8870b9130d7e081ea7232051a8f42f7e8p+081Q,
    +0x1.c60832a166a9b2b846b937afed7f6ec12a94f919p+082Q,
    +0x1.c0edfc19c4c86866e4a6151683f3761b1f8849e1p+082Q,
    +0x1.c0e1a8793930ae2acec8989b548c8ea6bbcfaacap+083Q,
    +0x1.c008feb68b7071d52137a5ad28bf35fd563f9107p+083Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 30; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p131906) (real x)
{
  static real c[] = {
    +0x1.2d695e0dc84e4a74699912a5ffc7c6d2b72aa4e0p+008Q,
    +0x1.5fbc276ff52a30f903ab642d92213972962071f2p+016Q,
    +0x1.8d83caa7895f2d201bb1757adeb3603e398ad245p+024Q,
    +0x1.34b66be9985ebfba71c40506f3ba68c76cdf3845p+032Q,
    +0x1.60b3f053a4527cd2c205b362ea427484049b213cp+039Q,
    +0x1.e3fb2ae0662cf8983caa81bd7c51d379c4f2ac4dp+045Q,
    +0x1.f4d009e0ba3d0765c94dc850587189cc1d6f3fa3p+044Q,
    +0x1.2f76b8098d26a72aad6ac0be1593a5ab23de69c9p+051Q,
    +0x1.87e346f9258ad30778723d62aea795854cd00a0ap+050Q,
    +0x1.0bda1d84814b9429c915cefe649860900e2ab50ep+056Q,
    +0x1.81813de8e4b386ee4f7891c4b833d29594609064p+055Q,
    +0x1.70c672cc4aa8b02d82d5b0192648d5f2af8cabacp+060Q,
    +0x1.1e6a1a7b4727e934b2c283a7c3860b25e094b806p+060Q,
    +0x1.8e4fca1ce5a9a6bc7bd148336160b809c38b929fp+064Q,
    +0x1.45349f384f7ea13ba169c537d8631e257e4448c2p+064Q,
    +0x1.61e36edd081dd962b6739ad83c8e29c8d97041bbp+068Q,
    +0x1.2d29e42a448678e41c2d9d1956fd9c7906f49128p+068Q,
    +0x1.fb754cffe4e5c255b309e7546b485fdd581511fcp+071Q,
    +0x1.bd2ee0523ba47a405bc0ce0398ca7e3cba4518c6p+071Q,
    +0x1.2f2af3ba3c05f0c6c67267c7942cb6bc4abd9dbdp+075Q,
    +0x1.117f5db22d5fb1fb8db398069ef169ebbad029ddp+075Q,
    +0x1.209713e0453de6afe737f0090220e80abfaba295p+078Q,
    +0x1.09a61969f6f7b907199fab573bb6ee02bc11a7d0p+078Q,
    +0x1.c8c01bfc39c0f7e0e2df06c9523ef7c9cba2101ep+080Q,
    +0x1.ad128556cc0aa19a5f4db115b95651bc965c402bp+080Q,
    +0x1.1320e2df572306abd215d4bbce7389179eb7664fp+083Q,
    +0x1.0605721a4f92053699e945cf4e2e15e6dc363e0ep+083Q,
    +0x1.0f8264a45b8d9b4aca94e262181eb0c58ccec86dp+085Q,
    +0x1.06f486bd5b2e287f715e0afd455cf4782dd88259p+085Q,
    +0x1.58a2a7b9a20d43953b54f71ad5efc19a0687d547p+086Q,
    +0x1.50d6cd6461ec2fde3c88b17348820314dcd5c1d5p+086Q,
    +0x1.58191addadfcbd0e73ebe0adfb8a42ac2af1251bp+087Q,
    +0x1.56cd3e8133d94f2cd4053530b1a64a3ece812ab7p+087Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 31; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p141907) (real x)
{
  static real c[] = {
    +0x1.35e28fc3865cb54c68bade75bc0ee89fa52d3d7ap+009Q,
    +0x1.219c4954c7b5b616a8612dbbe1568f7fff0051fep+018Q,
    +0x1.d313b5042a60d3e1ab92d813c76fe35642368b5ap+026Q,
    +0x1.ed07737b38ae01a18f6bd2e0e26b8bb937b47a4ap+034Q,
    +0x1.2893e82c8f5cb7cfa7d3ea21a97a0c918204dcf2p+042Q,
    +0x1.9f261f5ebffad907e347ff2625fde343ca278050p+041Q,
    +0x1.a305f02825a6cfa0b86bbe4452de33584c0d7ecep+047Q,
    +0x1.4b205da182a17136e1e99986fdabc9884badd9d5p+047Q,
    +0x1.9737ae6e8da93d81839e5fcfe50d369e91b083f0p+052Q,
    +0x1.562bab421fc31a91d2226a482e3d8e6ec7584146p+052Q,
    +0x1.2bec2f8002de01037315680ee4efcc6d81618de2p+057Q,
    +0x1.0644d6ac205ea0f04d85a02b52da31682b101fa9p+057Q,
    +0x1.5b98504532a0acbc6efe1d9b7c3564198ac8ed9fp+061Q,
    +0x1.388bbc6bb171d473b8ff3fc492c58f2bb49427cfp+061Q,
    +0x1.44d13b27d90b0d21cf4973f77f670324cc4d6bccp+065Q,
    +0x1.2a47e5678a5f27ab94ddb5d88e0cb811be1bf628p+065Q,
    +0x1.ef5d6fb862f0b19d4bedb04c5a3f02e5cedb3018p+068Q,
    +0x1.ce99f0ce6ddab9776bbb60e7ab60fb723c575c36p+068Q,
    +0x1.3515e4232620c64ca709d80d31a6c4e6bff8b936p+072Q,
    +0x1.24a018f447a30e1836397561a0103a783c9565a2p+072Q,
    +0x1.3a1792d2b298ac53ef798c5d0fd262c0c2f4b7f8p+075Q,
    +0x1.2cae4550a87a879bd33b7f4c67ec259b1f84652ap+075Q,
    +0x1.0444aeed82a09e4446f57a840ca35e9b62847259p+078Q,
    +0x1.f70f28abdb10d95c931e70c4c0343a9edf581296p+077Q,
    +0x1.5820b09dae7fa483497026949a7b07cfe9dd934dp+080Q,
    +0x1.4f289adc650febfde921717071ba5eb1e4e2cae8p+080Q,
    +0x1.692488b88579be05cfab75ab15dbab4681a1da0fp+082Q,
    +0x1.623c445231340c27c3c75b5cc8f1294196fc44acp+082Q,
    +0x1.1985597fc9af19316c6231ad86de515ef21446fap+084Q,
    +0x1.15c279cb0f860c4ace728e711b06a895661e2520p+084Q,
    +0x1.37d0126d0f53bf0dd6a499babebdfd5b7b2fa0bdp+085Q,
    +0x1.357e7ec5391aa9386de2347c4baa04bffea728d8p+085Q,
    +0x1.6dea9e881cc64149c6e00b63e82704f1d788387dp+085Q,
    +0x1.6d3a004a0e21414d0da14333dd76808a91169705p+085Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 32; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p142006) (real x)
{
  static real c[] = {
    +0x1.982fc64b59ad3592ca3dbf0a14ca647bc84263cfp+005Q,
    +0x1.12d8681ec843eabdbd1eab1e11e781efbd4b5efap+016Q,
    +0x1.a39ddcb127c0b5625d3492f8e2bb802db5d3184bp+023Q,
    +0x1.79885c083e80fc73bfb1140985067dfa0390f9bap+031Q,
    +0x1.a35ef4aaf6ecac88499aa6daf80aec4bead99f7ep+038Q,
    +0x1.2d0d5fa73c49e318a4d9a22eb3ad4f64b05ca254p+045Q,
    +0x1.1fb2ba1e03c6229e597ab3d13eae780bc5f31c70p+044Q,
    +0x1.9d4483d8068ac3e279cd350960aa8dcd1b86db26p+050Q,
    +0x1.f68e6f48a9f9509fe1932ad00c487ee02dd7b906p+049Q,
    +0x1.9b521fb6c2ad8047ed51e99b02828f7868d00b59p+055Q,
    +0x1.1ddd424b15df204a8c64b8310668d9f06c152808p+055Q,
    +0x1.348b21061d624cf1008003e066beae91f7a04275p+060Q,
    +0x1.d027d0984a81855ec364d61f08c86580216210e7p+059Q,
    +0x1.7591ee93819c7b5d51931607afa12db3f4a2d7d3p+064Q,
    +0x1.2adca9d0ec3c8e1301702407050b963aafe58e14p+064Q,
    +0x1.680b549b17a71113748846b5653719915ee44176p+068Q,
    +0x1.2c6126bd38ba7641849661ee22a49d00d0152af5p+068Q,
    +0x1.20d36126496775100b6f57c08234442bd2b67009p+072Q,
    +0x1.f403f44d4e2411330c6145ce0b9a802dc9be791bp+071Q,
    +0x1.76661f707961cdbdf6fe8b27e02f62a55dd1e13ep+075Q,
    +0x1.4cdc2dd334d9d9ba150e0be13b286463326c4306p+075Q,
    +0x1.95a0b6dfaa5deba96160da5d72a3ff12a5dacc50p+078Q,
    +0x1.7196f919e1e309fe5c55f27c65d4fa6bf03eaa4ap+078Q,
    +0x1.6099a116c8d0ec67ff35cf3bca6770009175ee47p+081Q,
    +0x1.47203103f8914958746b734e47f31b9517de1014p+081Q,
    +0x1.fd020f5c3be14f7ba761482e24fad854c5d7fb23p+083Q,
    +0x1.e0b6cad7c1ed9a43b79a2d21f0081b3fa55ba813p+083Q,
    +0x1.1b54568e7d6b7e61ffa642678ae115c6f470c084p+086Q,
    +0x1.0f033cbdc1d7fed3482dd239191d11769ed1aa45p+086Q,
    +0x1.fdfeeca70417b42877317a3f74101046cacbb01ep+087Q,
    +0x1.ef0f2e2a8ca0486d12a9682eb6af359bfb89de68p+087Q,
    +0x1.2e96e600960ef417b2e8b1c8e1efdf41e48623adp+089Q,
    +0x1.28690edc12301db110842d42f166cbd67fbff051p+089Q,
    +0x1.0ad877e31b62118e9407266113865ef73b9c4447p+090Q,
    +0x1.09d71cd6cda283e026f43d0f0a5d1bf0ea775743p+090Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 33; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p152008) (real x)
{
  static real c[] = {
    +0x1.3a79b3e6c7a76e0bd74c449ec7efdbac574a8c32p+007Q,
    +0x1.96bd191c798cd76a1c9ba83268a0fe29d7b5224ep+018Q,
    +0x1.1fc8e26a3ae1ae8ec9f29cc61ced65516dd522f4p+028Q,
    +0x1.2eeb3429481f52bfd62285f4fbf237b4b3241fcfp+037Q,
    +0x1.5766c4933e9b59c8602f36e5301b86c5553abd46p+045Q,
    +0x1.0c82408a44e4b5141cfa905f74afa6d8879e1bacp+045Q,
    +0x1.4f051cda46eccf688080fbcd3f6f8b2881cfd668p+051Q,
    +0x1.21e4a4073fab41b2a04c3b93b449f1d59ebf3f73p+051Q,
    +0x1.904eb29ce76558ec1756e515674146fd9420c950p+056Q,
    +0x1.682a6e8362f5f5a968f164fd650997a89b6ec5f9p+056Q,
    +0x1.662b5fa86dd59fb17105e8be16805fa6e1014606p+061Q,
    +0x1.4a4b1c81f29a72daa17f26d3c3be44b87dffb4f0p+061Q,
    +0x1.f16b43cab9a792d269f6a72f90d70277b04712d6p+065Q,
    +0x1.d2344f156b80dda93e99d10fe92c9e0776cef327p+065Q,
    +0x1.19ccbee56c8639131a2d356c20fc219537adcaf0p+070Q,
    +0x1.0b89646505a4a2cd59b34d0f0f50ff92741c9dd5p+070Q,
    +0x1.02707a8f4038694fa5f6261ef30173293ff071d6p+074Q,
    +0x1.ef5431b2e295a7884032c801f6a404b77e7914a2p+073Q,
    +0x1.8ccb1dd233578a8bd992e3b6e250185b868b9e4dp+077Q,
    +0x1.7f62bb683261ef25d141bfc9274e15c1851a9703p+077Q,
    +0x1.f0f9948b6b45ab414e55007f88252f9b92538ad8p+080Q,
    +0x1.e3246e4b8a7d060f3ebf1f1a8be1a07b49a43a38p+080Q,
    +0x1.05a98280c1d16c6aafb46571983a7ac54a6fe46dp+084Q,
    +0x1.ffaa27552662200a3f15a3efb3204d448512a940p+083Q,
    +0x1.bcc4ee20963ceb7d0b977dc14c5c769a6a9be34ep+086Q,
    +0x1.b4b62e42f1be1047924bde8dd4d3a01a802935adp+086Q,
    +0x1.3bc63699b88428a3a5c94b5e5e826bc961ce5ae6p+089Q,
    +0x1.3760b5685c95500515ffc9fd512c2c9cbb7b3dc2p+089Q,
    +0x1.5a9ee2f64a5dc71bf76cc0fb51fbce6717a02a81p+091Q,
    +0x1.56d6aa6c219d6312e72ce4f27479625ed15d8a68p+091Q,
    +0x1.35f9c7624b80fad33b52eebfe0ddf3a7fc0eb84dp+093Q,
    +0x1.33b446743ed33fc47eb2892b0688e28302b519d3p+093Q,
    +0x1.6c9a290487c75bda80631b13b606dd7f7950d87fp+094Q,
    +0x1.6ab89eb5a637b9add4f7be4326ecea94d820c84ep+094Q,
    +0x1.44acdb22b597a3aabc657f333cae9eb5c3197015p+095Q,
    +0x1.445e76869e18cc07ebeff0dd91cf1f6e018c0b6cp+095Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 34; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p152006) (real x)
{
  static real c[] = {
    +0x1.9836648412a6e0f2a748053bc302c76b43ef24edp+005Q,
    +0x1.dff16e6c96e9a15cb8dfe3fc5113081595b240fep+015Q,
    +0x1.514691c7f43838a3b7c486f6dbfb10bc56f4794fp+023Q,
    +0x1.17328a12a17e6af7e7d0e9af04c9df7b6e562518p+031Q,
    +0x1.1b184d2e6d1ae54cdcba4603235aace911ae4fc7p+038Q,
    +0x1.4d22c841dd493d57cb19877e8d63837b11ef3adcp+034Q,
    +0x1.7851de19f9c20cf1af425f9ad68e35f7d1aa7794p+044Q,
    +0x1.6cd18d35733ad861fb06cf9ed501bce0cbe51099p+043Q,
    +0x1.fd01fb21875fe5ccf147faba10e7884645cffedbp+049Q,
    +0x1.35a862c88b6d23a75b853e7879c906dae1cd832ap+049Q,
    +0x1.fae1fc0531999d424d90e337e16842edd962e7bap+054Q,
    +0x1.603715fe1311770159751172358249482c4f2cdap+054Q,
    +0x1.7c4468ba6c1b0c6e7df302e2f33ddce14ede2951p+059Q,
    +0x1.1d8ad954c3ad90509a68cc492c3324c0d54c411dp+059Q,
    +0x1.cf38871672b78e4c38735949ea2a7c8348c441ddp+063Q,
    +0x1.72362c94a050d514e36734e91602882b8282b3cdp+063Q,
    +0x1.c00be2d55ec07957efff0dfd3e261f58f55bff03p+067Q,
    +0x1.754ec36ececa0c4b7373d2f06574d00aa73a45c4p+067Q,
    +0x1.6a0002df91c278b1b74f393896298ff48c49cf41p+071Q,
    +0x1.3917f51bb9c3c3cf4516737a372f28d6aef67a78p+071Q,
    +0x1.d762c542affb84687da0de87b086841d3f8e50d5p+074Q,
    +0x1.a2af3235c288012651df9c33457a03da18cec771p+074Q,
    +0x1.016613335298697cb8d83d1fc88ee78a4eba81c6p+078Q,
    +0x1.d4c86f3305882c55fa3ad485f663683d7b636d2ap+077Q,
    +0x1.c1c35cbb05b5390cbade21ca2a13c973dbaeb1cap+080Q,
    +0x1.a0f9501d7c007493118a5edb1c6a636221b4e03cp+080Q,
    +0x1.47acde0a16f94bac6f54eacfd05b0cd587d4f5aep+083Q,
    +0x1.3556f034e9ce345be50cba3dc6ab807a670425cfp+083Q,
    +0x1.6eb12283ba4d4243d89a207f3f06d6947446a23dp+085Q,
    +0x1.5e907380c424eb8e9f1a16b66061826078e2f233p+085Q,
    +0x1.4e2cec9c8ae7100ddb19d1cbf7b64aa22ae736f9p+087Q,
    +0x1.445291d462f48c45a92a1b216ebd2a1e4a6f90a1p+087Q,
    +0x1.8e61d2b0caa581a714370c915f8d8e47cdf3361ep+088Q,
    +0x1.86148440bef2ab6c07b13065921dff0376f7a9e2p+088Q,
    +0x1.68275e958feb8cd3ae6f20ffe8a9f7f4dea1227bp+089Q,
    +0x1.66cc06221c1f15cc7df8c6deec0a6c78ec0775d4p+089Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 34; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p152106) (real x)
{
  static real c[] = {
    +0x1.7738fcfdaf043d08615113a2598ed853b096a3f4p+006Q,
    +0x1.1b9374f53a2eb2aa1d037cac429dc1a21a990067p+016Q,
    +0x1.ee983210a31efc6c4584df5292b28478af28198dp+023Q,
    +0x1.abe3edd667e753fe9c1500493454a691111be16cp+031Q,
    +0x1.f1fde321a83fa547ecc8d7c26c7a8b3c8f4b7b2bp+038Q,
    +0x1.77390fecb2d2db90445c78637e0908bd606b9765p+045Q,
    +0x1.33fdd2718f3562764d0888237448bfee9043877bp+044Q,
    +0x1.2a4f9626b6bb437c4d9c9a07532da1fc33193fa5p+051Q,
    +0x1.55af4dbf4d6caf5637a340d8dbeeaa723970cc52p+050Q,
    +0x1.476c5bb8eb4d53adfca9f3ead413ce46f657e55dp+056Q,
    +0x1.b2539cc1d7c3679908b48b4eb1832c9e30dc8c69p+055Q,
    +0x1.1341b6b9250ef5e5b1472900b645d98e8d89fceap+061Q,
    +0x1.9051d72ed96abe576cbdd5aaa934ac25521a6b8cp+060Q,
    +0x1.6ffb2cd58feedae0354e739475c061fab4ad180cp+065Q,
    +0x1.1d56aba07856fdac2bc1bcdbb7be2c271afe91a0p+065Q,
    +0x1.91adbeb25b475087da8ec5498808af6f4c9c22bdp+069Q,
    +0x1.4739d40bbe781576cd9e91113842f552f6e41e5cp+069Q,
    +0x1.6744fb53af1b8c2d492f4f84b001ebf07d3e6947p+073Q,
    +0x1.2fd6c2a2b14ce5a5d49a933170a6a66e12b2dfb6p+073Q,
    +0x1.0c293558f865514b1d6f26d9943c24a0771032b5p+077Q,
    +0x1.d434d9bdbb26da10e5bdb01df631802a84790330p+076Q,
    +0x1.4972d0aa42de7d7842762405cea3f725e016381ap+080Q,
    +0x1.26ca9dfcfbd327189917ccef178be91f6fe8834ap+080Q,
    +0x1.52c1bb71e7d6ac95baa2c6dff33c4b22875c38b5p+083Q,
    +0x1.35e330f8ac4299bd5cdd3b502653cb36a1694457p+083Q,
    +0x1.1b60a3e947ce3465d4cebaa8f32e57e09d1475cdp+086Q,
    +0x1.07b539792206f757eb7e3efc9a1131038d619fa7p+086Q,
    +0x1.895c882ccf7cde1c80cb15084efc50f5258f5aa1p+088Q,
    +0x1.742577c14be4db078f11259894b4e69820579a30p+088Q,
    +0x1.aa083ca92e141c5e5fbad2d73ada5882b9cc10bap+090Q,
    +0x1.9816bc2ef47f5f043c815f0d7710c0075c3269ddp+090Q,
    +0x1.7329d73eb14c4513bd188e95fd2fd5f85f1fec42p+092Q,
    +0x1.6883f54d800044de4ff988c875def0085ea71259p+092Q,
    +0x1.b0000b7c202239852825dd55a74a893da549e804p+093Q,
    +0x1.a7706e92c009c015f478ad2d042f1ffbfa48ac02p+093Q,
    +0x1.6f29b24c565fd6702b4de046c4520725acfbe382p+094Q,
    +0x1.6dc797551d63fc3a2a175afb2eea4291e24b7a8ep+094Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 35; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p162008) (real x)
{
  static real c[] = {
    +0x1.585670137fcfde539bd5c356d81eeeb64e2c9edap+009Q,
    +0x1.24c79f0ca694c228d4f2d2b7943af3f99a108ae2p+019Q,
    +0x1.2e7854123680836040fe092abc1b6e85e44ddafap+028Q,
    +0x1.5d9f97f76ac07b3737b21d8a21c31065395ac788p+036Q,
    +0x1.081a622544b196130bbed704d903c93019636cfdp+036Q,
    +0x1.819111bfb26147595d99d9cb2164c96c3aef70f2p+042Q,
    +0x1.43521fdf87146e29889afcd5087c811ab4408ce4p+042Q,
    +0x1.1554f330d74aa9f86efcc0dcc5315fa6286d0566p+048Q,
    +0x1.ea1a30a750d500cf459ec3e79a22c0e16ce56604p+047Q,
    +0x1.1f1dedf28acfea619c09c4120883c5477eb2fd3fp+053Q,
    +0x1.04f2f31620104718d420d2ed634a98b113c02038p+053Q,
    +0x1.d33d78b8423645ebd3c7d4d0a90c826a6876db1cp+057Q,
    +0x1.b1062b18284947e2e411634200ea2e9ac61ad385p+057Q,
    +0x1.322f78d84d386ffd3fc687692c9775cb68f90649p+062Q,
    +0x1.1fd4da304f737e42b28fae3455c288b75808fd67p+062Q,
    +0x1.4ba12fad886185962282e2ffde2bb42e013d0383p+066Q,
    +0x1.3b5a89b88c2bfc00f12fb316e9af572f6c5dfb66p+066Q,
    +0x1.27a7376ad5ec0b580129e30ab6eba601dbb56c46p+070Q,
    +0x1.1ba36dd33faedd7deb9e06efd67f717966e050ddp+070Q,
    +0x1.baa04f2797e9f537c4e8933daceb603d22bf3763p+073Q,
    +0x1.abeb65ed0a711542032ac3c9d5ff0d1cead17bfep+073Q,
    +0x1.111e26a597a16b56e284acc5c302c68dda4323c2p+077Q,
    +0x1.09a37da24f86a42d8d3afec98aeb53cdc83e3452p+077Q,
    +0x1.1af63a181fdaf048c45d5e75bd183a5bfa87e97bp+080Q,
    +0x1.14b925da7508d7dc9b64bc51a1b160e63b92884ep+080Q,
    +0x1.dcdc8ed141212ddefb15e1a89b8b87ba8f209ce9p+082Q,
    +0x1.d45623b8a74c2da804e4b75bc39e907720bdcb68p+082Q,
    +0x1.4df611ec39837fff1ecdeb76cdaa08c995fb22e3p+085Q,
    +0x1.4959394047cbb97ac0d72f53fe0415fb0d8fc981p+085Q,
    +0x1.6c7953d52e6e5aab2076c2b65f61e4ecde3c8980p+087Q,
    +0x1.688e8555da28cfcda34a8f315425a10a49f44faep+087Q,
    +0x1.409ab88c70c644b684ce843f958d2c03b4d09c46p+089Q,
    +0x1.3e4558aec74baa7f1d839349cf2f60e43cd1cdbcp+089Q,
    +0x1.77ca0a51fdfaeca36e627fadce5ef9f5937c665bp+090Q,
    +0x1.75e757df65fc75ff7e5f65a0c6cf221b67501f2cp+090Q,
    +0x1.4366a9d7221d13bde1e250da8a6b59af77540f93p+091Q,
    +0x1.431893fd70a86c7cadc86b849f2e0f92d41e1782p+091Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*z + c[k];
  }
  p = c[4];
  for (k = 5; k <= 35; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p172008) (real x)
{
  static real c[] = {
    +0x1.15574aa31be584766105c73434171531d1eb695fp+009Q,
    +0x1.7646c47c95e8d262b3fd9c1ed0680539b9401386p+018Q,
    +0x1.1bd4b18565c3484008043a4755c7ad19e05822b5p+027Q,
    +0x1.7eae66248963b5842f98b9394453fdd237ee8138p+025Q,
    +0x1.c24b9b5d1bad50d0514dcdc7e74f2e1895891f02p+034Q,
    +0x1.408fa1cb7c2d24e58043bc519363a8d4f8c86c2fp+034Q,
    +0x1.26632a110743d056709a82d235de4778771945b3p+041Q,
    +0x1.de6308a6f786bdd1e05c5106895f1691516bd19cp+040Q,
    +0x1.ed64119a58848c3cba25c0239c373c0c18ac1f84p+046Q,
    +0x1.ae790911f489afe2ad743e6712e0df5918fef108p+046Q,
    +0x1.1751ce1d1000201b4fec43ca7a6169c368539f22p+052Q,
    +0x1.f7c0d066774bbf43e4837f18120a0216b69323d3p+051Q,
    +0x1.ea19fbc08bdc438115bd6a35e3755b7466ac39b9p+056Q,
    +0x1.c417723d22f44074b4f16c471d341159740a0f43p+056Q,
    +0x1.5321697ce5e91cf11ca6d85be9c0b3d1af3eba03p+061Q,
    +0x1.3dc074f13de490aa17d56e3cad5f94b63dd5e11bp+061Q,
    +0x1.81feb806b6ebbd28728760beda9cbb23027e599dp+065Q,
    +0x1.6e4d384d3f445eaa3cfc224410444bc8af946a03p+065Q,
    +0x1.64abb8140c20cbd73ecd0d1849ba6f83b284bf7fp+069Q,
    +0x1.55a636f46dfa7c7cf567bf8c885d27b0939af403p+069Q,
    +0x1.146ae6232d0083d58ce184178fdc771ccd19788ap+073Q,
    +0x1.0afa5d9f10a73d1f0d11ee1d578d63e179e66a76p+073Q,
    +0x1.5dac66b2cfab251e6790acdd7be9a12c6b78a5dap+076Q,
    +0x1.53d7fa0f20fec07d8d63a1202039d582a539d687p+076Q,
    +0x1.7393879df76d45be85970f197c184e91acaf63c5p+079Q,
    +0x1.6b38693fbff8766bab143e2396c2ba025bba37cfp+079Q,
    +0x1.3e97abeab0a532eb4247f20e06093e453ab01abcp+082Q,
    +0x1.38c7459c64749151a78b7b010d3595a5af69ccb7p+082Q,
    +0x1.c75b87d01113f60526df007ea3bf460aceb5de10p+084Q,
    +0x1.c0f97e8afe22ba390a053991192533055e23db94p+084Q,
    +0x1.f73efdb87b0e30fe0a98b77fe97953a93b987739p+086Q,
    +0x1.f1bc3606c29ada2d400954c8422ab074c2c1814ep+086Q,
    +0x1.c36e66fa1b8193e63e0239701504e2402d975d61p+088Q,
    +0x1.c01c0830e07badee7fe747ef68320e4aa735c938p+088Q,
    +0x1.0ae3c3551e4c52d802dae64fa126ec4f153f7c63p+090Q,
    +0x1.09846e36c6c61750cfa9f20a4e180fadb953da07p+090Q,
    +0x1.d96b12dd4904356f55d64e8c82645fa41bd2412ap+090Q,
    +0x1.d8f8c43f9a8f79749a2ba6d3de828c3a2ba63725p+090Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*z + c[k];
  }
  p = c[3];
  for (k = 4; k <= 36; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p172208) (real x)
{
  static real c[] = {
    +0x1.944128d7fff57a3db7aea4b4a8ca1921112ad9a5p+010Q,
    +0x1.66c24815f34756b9e51a8faab8f7444bf57f7eb1p+020Q,
    +0x1.1d4b64c9e0eb8b90a6e233d6d9081af2e43b5f79p+030Q,
    +0x1.267d2ec89fa899b6378734a9db0df99e71383f1cp+039Q,
    +0x1.4b9e2a8328da843b34482e7e6592f935cd6db016p+047Q,
    +0x1.089c95c1f386861bd840d85e3c2adb9c382a8c6cp+047Q,
    +0x1.2e2f52792ec8490d8da3bd190d8203038382a16ep+053Q,
    +0x1.01cb1c171241900bef3fe83f608a8011910e8422p+053Q,
    +0x1.8b416942a288a355ef6473a588dede1c647cd4f3p+058Q,
    +0x1.5e717d41436cf884ab78f5f43971e55fc8f1b36ep+058Q,
    +0x1.8fc18858f7f4b9c08c9c00074a684e3192658384p+063Q,
    +0x1.6b6a128703ac870590d5f215064e1acb9365fc9fp+063Q,
    +0x1.440429d1fc2f076479a88c0a07727066d31d6d97p+068Q,
    +0x1.2b8a6619e5c1587da744b023b8b5044506a9026cp+068Q,
    +0x1.b703f9594233172cd0bd7ec0dabc21830b092c0ap+072Q,
    +0x1.9b5ad6588b4abae84bd2eef15b21154ea601d682p+072Q,
    +0x1.f189916342b7ba3879d90ec534cf392dfe315c7dp+076Q,
    +0x1.d71b75669b4480cf44132c3fc58bd60f06e3e262p+076Q,
    +0x1.dff19c2dacfa2f69b9e2003c20acd0715133d42bp+080Q,
    +0x1.ca9927dbca48970f41b62789b2fb48d02723d04ep+080Q,
    +0x1.85be248aa668c79c81022cb012f3786d543d3675p+084Q,
    +0x1.7724feeacd531295bca672c8c0ec5cc8bb8f2f51p+084Q,
    +0x1.0e1c10175964e28caf893bf78b87bbbbb2725126p+088Q,
    +0x1.05b84814a9e4e36a0d0a207ae31bc04ed70ea93bp+088Q,
    +0x1.3902f997b0aed4b323e8fbc367545b893b92a78dp+091Q,
    +0x1.30ea1a9e51606bd2e7c67fb905b17e624c5f187cp+091Q,
    +0x1.33741c022f8d4edb59098f186bdcc0be20f887a8p+094Q,
    +0x1.2cfd62caca9a97ae30720ed119b148376d4d0d2fp+094Q,
    +0x1.efdbb7c99f06e6a8a73d93b6c3031dc96abb4551p+096Q,
    +0x1.e75a535bec8067feec059ba8fcbc381374f0d44ep+096Q,
    +0x1.4dfc4cfad99e5806ccee4e22ac195e4d7383af2dp+099Q,
    +0x1.498794f1fd23c1ceeb4737b32e6340daa92eaccbp+099Q,
    +0x1.60f0484e52722c12193d09f3bb271cffff2365e2p+101Q,
    +0x1.5d43970a4438f8f9ee952f4cb1d0d23dd0aa3b73p+101Q,
    +0x1.2cca87837587331d3dfa8802a61e79bb0accb3f3p+103Q,
    +0x1.2aa800f25bfa4af36b631969a9a463ffb33b372cp+103Q,
    +0x1.57eaf53fed84532673c2695adf4203ec338b8e86p+104Q,
    +0x1.563d24c3393e347450722fb0b534616b7619b76bp+104Q,
    +0x1.1e1e2a83b0d1be416d7adccd069fd0083dd54abbp+105Q,
    +0x1.1dd9153026d5f05d37a0fb4d5ee87a1ec2cbdde2p+105Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 38; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p172307) (real x)
{
  static real c[] = {
    +0x1.4cdb76844d4f5e86dc6b7591cd0a00cbec054fa9p+008Q,
    +0x1.316e64e9a72a4f2e2c94693afe7e1a4a65a0213ap+018Q,
    +0x1.1fbc869caa652b06ce7e8d379af782d5711db9cep+027Q,
    +0x1.cbfd5fbc13b49b40c33d01f42d75d2ff2a360b8ep+035Q,
    +0x1.ef42d8a996d7f76c8604f522013c7983df3f6da5p+043Q,
    +0x1.349dc388f2a855e8d99667a44d477594404275eap+051Q,
    +0x1.8e73559c00591ade9502e2abf3fb3cc35e94fdc0p+050Q,
    +0x1.09a6e314470e56e06ea06a46d1eda6646843dc4dp+057Q,
    +0x1.82fd4197b0d850bdaffe700a47c6bae235ce62e2p+056Q,
    +0x1.54860ec2c5435e7a7677846a08de6617103158dfp+062Q,
    +0x1.0bbea0ea00b51635949a41bd576af4f9601e25bfp+062Q,
    +0x1.53d0c8dce84d228e15c5adc46a5717744f9d4245p+067Q,
    +0x1.18ae18b64fa96bfa76a2f1dc5a56373b2b54ad92p+067Q,
    +0x1.120d866065f29bccca9aad34ccbfd6861e876823p+072Q,
    +0x1.d458db638d9c4769475756d3ba8c512b631f9f97p+071Q,
    +0x1.71000f6ba0a7b00aebfea9f4aee2687569ff260ep+076Q,
    +0x1.43eaf1bd0adbbb5db3b7b057b3bcb7f9ea2a69e1p+076Q,
    +0x1.a0a6942ac1b9e852a88905012549511e57903567p+080Q,
    +0x1.75a868682a61b4c436120dc902b881ba85e55aaep+080Q,
    +0x1.8efcceaa57e793c6612b298cb51920fe2bf2e611p+084Q,
    +0x1.6c603f2d41b115548f9af8f4347028c13f327a71p+084Q,
    +0x1.422dc86c3f58ac176a3f76ab382dacb6d25de6d7p+088Q,
    +0x1.2aa2e7fc18ff7f975ef43af0306fe8a5e86be5c2p+088Q,
    +0x1.ba5a28ef099b4c129353c25dd298a39ac7a507bbp+091Q,
    +0x1.9f74dbe2d4fbcda68cbb5a5b0de89aef248c87b1p+091Q,
    +0x1.fcb7be36f08ac2ce0e3f81d786fdc8f86b364aeap+094Q,
    +0x1.e2f6c169d904d5b32cc774eede72915b47c68872p+094Q,
    +0x1.ee22185747bfd8e1fccb06a7c48129b98a5883a6p+097Q,
    +0x1.d9bb76e2808b5bd7dce99c5e676bed6b4d215b47p+097Q,
    +0x1.8b1a8faa86cf45d287255577a684bb0649ce3893p+100Q,
    +0x1.7dced419b4c7454c7490ebb49e35b30b7eb71faap+100Q,
    +0x1.06cc273141c04e8d44bf26b28c2e760a5c30e966p+103Q,
    +0x1.ffc8280942febf1d0a366dc4135b533f322670c5p+102Q,
    +0x1.135dc43e7004730edfa8182dadc665dea6e28aa7p+105Q,
    +0x1.0dbca8a226595f40eb1588ffb96b3ea9e6c5748ap+105Q,
    +0x1.ce19722b45b0e6ed9725205f1f0c3afea3b562cep+106Q,
    +0x1.c79e20eb9f92a042d853a7d9b0cbd12b02b0cf33p+106Q,
    +0x1.062b1a0916be9ca65303814a9fff18bceb71c4e8p+108Q,
    +0x1.03ab62fe245ccd9ce89b2f4d46a14ab074fb70f2p+108Q,
    +0x1.a7cf3c536d5cf7f6293919a40305046e30330491p+108Q,
    +0x1.a702ac912043013b6deaf7d504b4bd3c1914fed9p+108Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 39; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p172407) (real x)
{
  static real c[] = {
    +0x1.3f42854ef9111395bd7fb29468a00c745b773fc4p+009Q,
    +0x1.b01971d8e41ce460924ca79d4a37c1f5d5cfdab1p+018Q,
    +0x1.336f075b55977f038dcf950fa71e4e7306f52de1p+028Q,
    +0x1.2dc069355d53140d53237d8e38bce3ea3e6600bfp+037Q,
    +0x1.ded6d1ad2bae758ae35331a0a3fdb819ffabaa87p+045Q,
    +0x1.0231f85354d63c00f52517463ae94669b0f553fap+054Q,
    +0x1.41e8253104e9b4c94b386161a61f61bafc6dbd89p+061Q,
    +0x1.9ef329c035724adf3a831b451f46831804b94416p+060Q,
    +0x1.15dfe7989d5a953371ed0f0055ae0382d1fca427p+067Q,
    +0x1.94e9616bd288a9a98b6e715d0c758797f85d2c97p+066Q,
    +0x1.63d8c8399e0ad90e20bf650c4c6cf38f8ed40b75p+072Q,
    +0x1.17db362edfc1a13cae704ad2608a5ad9d9adbee6p+072Q,
    +0x1.62d1073086f5a5107b43182e1a6c3171a2a8ee81p+077Q,
    +0x1.25284091e062bac313027ff42026e7d702bc2d2ap+077Q,
    +0x1.1db5f96e5ff225d0f5550ce459b705abb1e7a095p+082Q,
    +0x1.e860e562bae416b16ab3939d14b530bfc5f0b080p+081Q,
    +0x1.8039948619ff98f0c31a78adca7ef2f800fc7f0bp+086Q,
    +0x1.515a0cce7442d9aa0b5f34c6de7520406618564dp+086Q,
    +0x1.b12d625bceed89708f10977facc2b9eb6681ed8fp+090Q,
    +0x1.8486e06d551a40728747f508398b91e898654d8fp+090Q,
    +0x1.9e695b24850d4196d0befc891c2c707cc2c9f332p+094Q,
    +0x1.7a7fca80287ba05c281f48284718b289997fe097p+094Q,
    +0x1.4e47bffdb92b13c70a768f4623224c42e1866984p+098Q,
    +0x1.35ddeea4cdf0ab0d43276864d0ac53ddab42da88p+098Q,
    +0x1.cac1560fda221343385ac9353fce9a6e12e7c954p+101Q,
    +0x1.aee0055d2e1d99de5932eec0a810ae7ebe636a40p+101Q,
    +0x1.07a8c68ea91e442fe665225e82568c75d83cb12bp+105Q,
    +0x1.f49f78fdc072d5685df96de27ceab4bb9231e0d4p+104Q,
    +0x1.001dccfb75d77c008609bf8e337dfb85054cf4cep+108Q,
    +0x1.eb1596e81068db870a4325b7c6dfcf7bb40158afp+107Q,
    +0x1.998cadc5295b06ad671a535e76fb72d431e3e146p+110Q,
    +0x1.8bc2d21b28baa104a7b062cac0a7747e84d16a75p+110Q,
    +0x1.108bff89eacaa09e231e68ebc71450f3921e2889p+113Q,
    +0x1.0961b2d5c5ef589125330a71bdd137a5610ddbb6p+113Q,
    +0x1.1da3e4acb0b7cd50ac6aae5a2c2a89fc5abf4518p+115Q,
    +0x1.17cb8e51322aa4841df8404a87f4ac914c55c80ap+115Q,
    +0x1.dfda24ecf60e8e956cda7a0cfb7e07e84e253930p+116Q,
    +0x1.d91e2a0f2f1ae07758b9fd31687af90cca842845p+116Q,
    +0x1.1052ab73d0b5628d75539bcdb1405e16f61738d8p+118Q,
    +0x1.0db8c02a5a81ee47f727c445806bb804e7a79f62p+118Q,
    +0x1.b967111b1fd1ccf8102a1fa294390763936e5749p+118Q,
    +0x1.b8920377b9dd42c44de8f9dff0acb3b8d3c5073ap+118Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*z + c[k];
  }
  p = c[7];
  for (k = 8; k <= 40; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p192507) (real x)
{
  static real c[] = {
    +0x1.1ccff6e9b74710e5898bd19552caa28fbea4d887p+008Q,
    +0x1.2331113315b965dd41254e58c87b69ce79fc1a99p+018Q,
    +0x1.0b151207818503e97accf08ef3e00261d3090194p+027Q,
    +0x1.ac5763b28e5f190a41fb84fe5ade5622c78e6560p+035Q,
    +0x1.c95da96ea3b00bebe885871768bbe8c16592e235p+043Q,
    +0x1.18a6f02e38e7f71797f4b152645513378e6027a8p+051Q,
    +0x1.7827381b5f7bb35abac9e786089204fbda1b5a6cp+050Q,
    +0x1.c178fb915a17627085588c0ef35ddc1e3ff720b0p+056Q,
    +0x1.499c9059dc96db633fc51d527f471e2561fb0aaep+056Q,
    +0x1.19d4a7026ce218af3d6971428a98f9f69eb9bff2p+062Q,
    +0x1.bef27aab6d795fdff60c72484b0a28ce7f330a23p+061Q,
    +0x1.1023a5dee931f72de5798d54c0dfbeae6b810f0ap+067Q,
    +0x1.c46c585530d5a34fc4633065a75c57d0c3e81578p+066Q,
    +0x1.a94c31e2a7d042705314991d847fabfceb573f99p+071Q,
    +0x1.6d44886bf4ba166a7d7171b6958701bde4d788f6p+071Q,
    +0x1.15acc647c42e9ca36a11d7de9194bdd587bd1bfdp+076Q,
    +0x1.e9a91a376e8a2c7317626ddaca1851d5921e3a83p+075Q,
    +0x1.2f9a56f2847ba93fc6be662225411346eadcc532p+080Q,
    +0x1.113aa87eb49b0fce3a4ee97fd52476ab6542aa69p+080Q,
    +0x1.1a42950e91f770ef2462d7abb312283da89cede6p+084Q,
    +0x1.026b9b5ca5c78a6539c80e6a5dbefd3b69804dcbp+084Q,
    +0x1.bc0e7eaadaa8c7e66ecf8bfa2e9a188042d40072p+087Q,
    +0x1.9c07a23f52c94ca419e4fd1505694dd781a3d65ep+087Q,
    +0x1.2d8c9e6ca6898ccbb2bf3f2b06e6ee98d040f1adp+091Q,
    +0x1.1b159c4578be1b95c9fb89e066745928cb0ba76bp+091Q,
    +0x1.5c931a801361bbcecd638d03d1b7c182b7809cbdp+094Q,
    +0x1.49f991a0499463fe998c5980659868da1b309e5cp+094Q,
    +0x1.648a1347e5ac5e9389d9666d5829b0a9f9dc9f22p+097Q,
    +0x1.5424238474c7b7ea769eeabc6db46c0770630dfep+097Q,
    +0x1.39e33ea851d2c38b08476eb8159dfada277c87acp+100Q,
    +0x1.2ceb37e21c4dcc872cabfb7c77fb3a17b781f084p+100Q,
    +0x1.fa59e8bf09c32f1717d8505311d2831271ca23abp+102Q,
    +0x1.e859a2777bb110833fc56b06f9aa139388ecfdf9p+102Q,
    +0x1.5c605a5f15da922ea43c47dc1f301d67047e7488p+105Q,
    +0x1.513430bd76ff47893236d0b973bb6a465e364337p+105Q,
    +0x1.bdc17d6485d93ef58c3d18cdb549010f9cc2ecdcp+107Q,
    +0x1.b24769eff36a97419005bda75abe59826d8cd595p+107Q,
    +0x1.c1fc00e07d61a435154ed144afcaf4c467ad47efp+109Q,
    +0x1.b7f3f4dfb20eb65ffa9fdc0f93a20a48152e6281p+109Q,
    +0x1.9fbeb274df41d133525c8e8340e57f137de0f5d0p+111Q,
    +0x1.99a114ca367a554e0a22c4c393f9bd150e6b3032p+111Q,
    +0x1.e0dd0177eab6e99d166c573122b922e1e0fe9092p+112Q,
    +0x1.db213d2b7bc64a11367029c23b209977f86d2b70p+112Q,
    +0x1.fe3e811f894d87fde5232c7077e187e15a07e55bp+113Q,
    +0x1.fd48391f09c024f9bbf3fd9d1e8d580f9c4a32f9p+113Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 43; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p222808) (real x)
{
  static real c[] = {
    +0x1.57eb56df5c43d8ff37b856dc55be8bbeabb6af3fp+007Q,
    +0x1.8e1592486962accbba7d0da32010fbf77ac64f76p+019Q,
    +0x1.5094ddc50ac18f1b2eb6e3b8b4d1b15c8dca75c2p+029Q,
    +0x1.0d0532e1a4d33c71016a1dfaa8f91118606509bcp+039Q,
    +0x1.177afde2179dfe0c6935e1d7440888c97120572dp+048Q,
    +0x1.3fda2b46947bcefd6f980989d5671d4558f61f6cp+056Q,
    +0x1.ed339c4c24ed26e7ca2bd6d170e8c2d5dfb5358fp+055Q,
    +0x1.4efac2a24ad742e66abaae2dd262822ab3a86aeap+062Q,
    +0x1.12aeae836c879b2b144e06a6c34decfdb45e8c49p+062Q,
    +0x1.0e17c1c59f3013c665722bc2106ab39c8343f3b8p+068Q,
    +0x1.d1d7c9cb3a786e9f676a83ec2f5dfe3a1e5c874ap+067Q,
    +0x1.4ca3dddf3abbc7a3ee768871dcac59f0847f8497p+073Q,
    +0x1.270d9cddcd2f14b87dc48a3159f80ba7d149de75p+073Q,
    +0x1.4f312ee956b735367645b5af4750ca6d2eb895d6p+078Q,
    +0x1.2f48934eb9942cca935b973a8194970006c934e6p+078Q,
    +0x1.1d1de0672e29acd50921cf3db42eb6e9456f2414p+083Q,
    +0x1.060a226c3e57a1b7c7484733230986c6769eea26p+083Q,
    +0x1.9cdc93c640436363e63cc82ae7c4d255ac30cdcdp+087Q,
    +0x1.80197187a7d314c50f54c03c1fff4898b40bed88p+087Q,
    +0x1.0271dfbe4fc993e6713acc20f65605690686ccf5p+092Q,
    +0x1.e5dafe0c6a7cca41d064e6afb4b812099786fbfdp+091Q,
    +0x1.17ed86f74025b9c38c6e17fed257fdc83466225ap+096Q,
    +0x1.09608f8ed071ffeea9245f8026a3c2409b3636d9p+096Q,
    +0x1.083da7f74f16f3b64b22b7856e44f69af9a3f0f0p+100Q,
    +0x1.f8c054498961c4f17a2f4bc607db6926ec3852c5p+099Q,
    +0x1.b19e75a1891c5ccd63893a12e37b6c06b5b4e440p+103Q,
    +0x1.a0c612adb4024375b7b1491f354dedce7780a14bp+103Q,
    +0x1.367c94b8ce8df083a897d50963fb72ffa0a356acp+107Q,
    +0x1.2c18705bce71a5aac71ef305b23869f77f66fb6bp+107Q,
    +0x1.82482f1fa1a897b40b78cdebbcb90188b73529b7p+110Q,
    +0x1.772686f21842c889a5fd33faa4e210a6cbace819p+110Q,
    +0x1.a2321681d195c483d130f967012e9cb7652b0c92p+113Q,
    +0x1.97e12b873eb2382f209bef623762311fa772a007p+113Q,
    +0x1.879acbee03165ddd57421908557bb6a6ca0a314ep+116Q,
    +0x1.7f5bf96d3274776e53fae9e95cd6bee2a1cb9303p+116Q,
    +0x1.3cd99d4c6ea11b99dee9fc431e40cfe951e75efap+119Q,
    +0x1.3735273c86fc4624bcc4f8fdf83b2f5956ad3da7p+119Q,
    +0x1.b6dc747a1d3adfbb119c1c4fb8e679555f863bd2p+121Q,
    +0x1.b04e11390382e49ca78cd65c38ec5e348bb25595p+121Q,
    +0x1.02540c8b9b9d337198a700248ce078aa26eba0e8p+124Q,
    +0x1.fe4a4a385a37936373bdb4dde44fd7796c0b8988p+123Q,
    +0x1.fbf92eb8e6733fbf0cf47aec9482ab1bdcdaf5a2p+125Q,
    +0x1.f6ebdd51b7d464dc79d37c1aadb0bbe4dd402c2bp+125Q,
    +0x1.9776385775a20d17dbf183f5302953cbb05d458ep+127Q,
    +0x1.944ed75e69185570f22c86a4437b9e695439d616p+127Q,
    +0x1.0094f4157359dad2518f3082b4fe7644fd64d933p+129Q,
    +0x1.fe4b32bce840db39fd91222f26af610549d2473cp+128Q,
    +0x1.cd1c52da0bd832c5b57d98aee51d1c99faeb5ad4p+129Q,
    +0x1.cb7165f0378ed62c3c2fbf83a0c5952407f8d707p+129Q,
    +0x1.046331d3335762bbcecbd0c6cb6aea6f9c34ab6dp+130Q,
    +0x1.042452ed2e4789ba8e5b2393ef911bd89b73dd68p+130Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 49; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p232808) (real x)
{
  static real c[] = {
    +0x1.7a4f73e4563a3873006d9b4493e8ef8c826423eep+009Q,
    +0x1.d2750cce142f4bd5074c21bb6083acf78e289966p+019Q,
    +0x1.6acbae9a199eda9fec69d5499388caec5f5b308fp+029Q,
    +0x1.9d8d94ecbf1cda8ac072746159256e8952f3a2d0p+038Q,
    +0x1.1a7aaa1a2a9c1912e5473b2321e9c9f4fe6186f6p+047Q,
    +0x1.15cfda0b4097cfb29e1415a3212d3159261bc370p+046Q,
    +0x1.499f57b22d604d68deca410cbb47e5a31018ee5fp+054Q,
    +0x1.012786d16110d5d7a4cd5f0bf2d36d3fd143f149p+054Q,
    +0x1.4a69ed8e833b60264e698076e996103f90ada338p+060Q,
    +0x1.1071c6d60e2800b727c2bcedcbe27efd312fcea0p+060Q,
    +0x1.04150df441ebcf05dc2940ab6a0f98ce2233f3cep+066Q,
    +0x1.c0a21dab990d5da46338c60ea4dd7227f4d76634p+065Q,
    +0x1.400484cc6f8751e175b260e5d7ef7db018786ca2p+071Q,
    +0x1.1b75f0708ede39c8456734c1be942a25746b5dadp+071Q,
    +0x1.464ed8a8234995439999875c343c768dd2669f70p+076Q,
    +0x1.26bc8921612d1da853729f6b55d659406bdcad0dp+076Q,
    +0x1.19f684ee33310393d865588378d807a5a8f22fd2p+081Q,
    +0x1.02a178f7695d6ceb0880193eb96489a0f690a16fp+081Q,
    +0x1.a18328c49121bf2c00fbcbb5e9eb294d238a98d3p+085Q,
    +0x1.83bb7716a3bafcd5a653f90c034e6277186f30e5p+085Q,
    +0x1.0b4b482fa0b423fe298a2fbafded3382b55f808fp+090Q,
    +0x1.f59d57e32feca218c2db492b0fa4fa1a782fdf4dp+089Q,
    +0x1.294970e83eaab5ba09964ce1e67baaaf048c6c70p+094Q,
    +0x1.196a1bb0ddc4d7f5f16a9d652133968a31b7583dp+094Q,
    +0x1.1fc4a7755488dc80be62a44b14a452fdf8d82389p+098Q,
    +0x1.1277939176fe4e5d35f8f27d406e008f549988a8p+098Q,
    +0x1.e59da84f6f3e851ce73c5c85c365b376dc64c257p+101Q,
    +0x1.d2374c91076d1a4c7f010a822f3a2b21eba611e7p+101Q,
    +0x1.64d249b69c51bc746f01afa99d849d0e8b099abbp+105Q,
    +0x1.5884eafdbfbc9da9a571d9c3b31f13562bd3b11dp+105Q,
    +0x1.c8b2fdf5212b78f73047ab3f5aafe9649ed7b9a5p+108Q,
    +0x1.bb29339fd6d0c3459d7a68605a9958b71ed46f3ap+108Q,
    +0x1.fb5be9b911102ea8797e75591b1068db46cb14a6p+111Q,
    +0x1.ee760be4c1219d3b343d128af075304d5260fac8p+111Q,
    +0x1.e8db82cf9e56e1d400cb91fc6e3b5ad8ab533ac9p+114Q,
    +0x1.de458adb55d7e376acff894b3bc2f53345896936p+114Q,
    +0x1.95ab8619460f550980fe27f7639ef33a9580bf4ap+117Q,
    +0x1.8e392d7340ad728e7d9eedf6cd683831da6b2e47p+117Q,
    +0x1.2135ee6272f5c1485553af4c67e924d526cb4663p+120Q,
    +0x1.1cc555e7d23ce2580c6fa0014ec6d7c0e5bb58aep+120Q,
    +0x1.5ce1509f368819a3f028bf8e1f04026a6017dd2dp+122Q,
    +0x1.5871c0cd614d90b2d6ee439ca3a3d10fa4d7fd92p+122Q,
    +0x1.61d362e9c196b71af75b8f168ac9097b49e86df3p+124Q,
    +0x1.5e36dc2a296eee008280143c6af47536a8c6a45ap+124Q,
    +0x1.2273b57f527822a2b1e930ad7f5ee3d2636c2d09p+126Q,
    +0x1.201ee6c7d75fa0702eda54fb0db047f8224b2953p+126Q,
    +0x1.7c7e49f8c9778f7bc6e387d2d751fb3eac259e75p+127Q,
    +0x1.7a5083d6079104d19284a468a16c403c1aa2192dp+127Q,
    +0x1.5cf1c4a9852843fbb1f93e0dca4a2714f89b0a76p+128Q,
    +0x1.5b9857c444d36c5dcbeb4bb52bb2af42bf179aa5p+128Q,
    +0x1.aefa2df85d8f9c5e5162e33f7a01c1012be3d80fp+128Q,
    +0x1.ae921eb05408bfca1844501eef3b1f59a284f356p+128Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 50; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p233007) (real x)
{
  static real c[] = {
    +0x1.2090003a33ef9b78deecd542e1882dbb52f4b9ccp+009Q,
    +0x1.c6c6ab04ab54050fdc25243339d50e5267b1d1a9p+018Q,
    +0x1.2dda2b2b08c8d4d5eb1a0977a8c631d21d0c2f3cp+028Q,
    +0x1.312e3c84e7530d497a98e0ed06d048705ad78057p+037Q,
    +0x1.e6a9ad9b4afe53f756e683f49c7e4e94713eb7efp+045Q,
    +0x1.0c788957fc0cbf4e6b1493ce14b61b0c2d0ec3cbp+054Q,
    +0x1.60401f675dae5b4b98dd562414e104bc02c520dep+061Q,
    +0x1.9372612d89837646352a0b392f3035b652797e04p+060Q,
    +0x1.7a904533f3173b4c8c230fe2cb12ec8aabb27403p+067Q,
    +0x1.f6534d3fd67ff7f30afb3bc6d91abfdc833c0c1fp+066Q,
    +0x1.34639e99eefb5d9a19094c334098ce4f65be9f3fp+073Q,
    +0x1.c3311da42e1885fc9b960513872c8063f4dc7104p+072Q,
    +0x1.89e2d214b4f268814f94c484c2c48399f4f3feedp+078Q,
    +0x1.31a7e563c1bef03275655d36167712631b24f646p+078Q,
    +0x1.9e913f451da85ba609d2c2dfc77984141d0fc228p+083Q,
    +0x1.4f4ebc5d21688d5d40231d71cf61176827cf3afap+083Q,
    +0x1.71b465256d4c0067139353e5a2b432663a8c77bbp+088Q,
    +0x1.34d0b7a6474f6b1b5bc27fe6e7f336a1bba878c1p+088Q,
    +0x1.1aa8f84c4ec828b6323bd6505b23b1358ccaa012p+093Q,
    +0x1.e47bc0d658c21f3c46fd27907a6555bef6e3c53dp+092Q,
    +0x1.7678233f5830079333c8b4621b06c7ffd79bc75ep+097Q,
    +0x1.47d59e5beaf9f90f002e159e0c80715015c02c76p+097Q,
    +0x1.afdddbfa21d2cc568e889675b01d24f585d8aad3p+101Q,
    +0x1.80f17de4a500e21a5b23a2cbe4df093ea593b205p+101Q,
    +0x1.b328bdd6a5c8fd20c802233baa1a79179b54021fp+105Q,
    +0x1.89eb32de80bdbd3a0112e7339db0a35aa9d93d14p+105Q,
    +0x1.7f89363c77599335126eb6d9037b0920546a6ac8p+109Q,
    +0x1.5fda7fa7663749cd223687e05398475248454aedp+109Q,
    +0x1.27ee76d2ffecda1986644572e44c54e42f18a78ep+113Q,
    +0x1.12aa09022b6279136a4a9079a9246d1a4d069f87p+113Q,
    +0x1.8f872ed9af29f57fdd184c295b3b87c1dbb2190dp+116Q,
    +0x1.769b504833a2f0ed9500d193add545b59666c784p+116Q,
    +0x1.d76a70e899b34f40bea07a32249b49e7c79182a9p+119Q,
    +0x1.bdfa1885346c599fbaca2f7311e5f7d694ec09c7p+119Q,
    +0x1.e510bad79cadb41f59d91b02ccda0666d12ebb0ap+122Q,
    +0x1.ce833e76cf182ee5f0c86b6687b81b1b1c944092p+122Q,
    +0x1.b1fa3b481206fc230ef5449e966ee4b76f11e656p+125Q,
    +0x1.a0b16283cba92dd46440d51846c66d0a4f1ad079p+125Q,
    +0x1.4febd8096ab8873c76f3330c481ac868f8077f6ep+128Q,
    +0x1.448baf84ab54f6d22a77ea90888e18d5b85aef72p+128Q,
    +0x1.bf0020ef107f6e289d61600a6b8d0f0c1c95c82dp+130Q,
    +0x1.b246bca1768c940a26b1f4e452f3ee67623e2c4ep+130Q,
    +0x1.f970c7e337c09b5224235a4c5c5dac83ef6dfbcap+132Q,
    +0x1.ed8639f1581aebc1b5aea67b9ac830434eab83f5p+132Q,
    +0x1.debe0fe9d5c2ca4f36d440ac5078003fac864768p+134Q,
    +0x1.d5a1c7b2c9285d6ee618d3b8a23bf07909d20cd1p+134Q,
    +0x1.70fe8cf9eb02d5db6db3ed70259b83bc18246af9p+136Q,
    +0x1.6b82e5a78f6117585015240be356b8e9ea8223bep+136Q,
    +0x1.bf2048050bd1ec811c9167081755beb08227c810p+137Q,
    +0x1.ba55248db98169b851132b146857e7164f451efap+137Q,
    +0x1.80347f001862ae55c54149281b11e3f770a70c89p+138Q,
    +0x1.7d8861db7fd18135624baec146fd521fe8fb947dp+138Q,
    +0x1.9bd493f5556587dd8bc71b705aca8e73ef0734c7p+138Q,
    +0x1.9b0dcc64ae81b340981a8cc9a23e57d029c3e7d4p+138Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*z + c[k];
  }
  p = c[7];
  for (k = 8; k <= 52; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p253008) (real x)
{
  static real c[] = {
    +0x1.77a9fead64f99215381d864a6175912c09dc35a4p+009Q,
    +0x1.cfd8a64ac36dc1200d4b2c674f9e65964d56f61ap+019Q,
    +0x1.676ce7b322c170b2fa98552227dc2fd485579cc0p+029Q,
    +0x1.97ae3bad882b225149d05bba4c77393aaa916f7ap+038Q,
    +0x1.1358c647f090e697ac1b8edbaaaacecc868306dcp+047Q,
    +0x1.16e78ff9b230ddf8b63812df14a147004423f19fp+046Q,
    +0x1.35d5af39d4fd424a641fa80713cb6d7c8e1144a0p+054Q,
    +0x1.eb798ef10501b679cda3ce8b86bc8b9870ad9fa6p+053Q,
    +0x1.2416a90ad64d5444c61af92e99aadc4cc8db593fp+060Q,
    +0x1.e4453f4063f3079bf1b8289781a46d8c78813c4ep+059Q,
    +0x1.bf3f9a283bf13ebbfdec6866ee23d4da24b43d3cp+065Q,
    +0x1.840e0fbdf7fe42245967d529262c977f80831b0ep+065Q,
    +0x1.08b6ca6f2656e44c68e2c96cb60bacbadf654ff1p+071Q,
    +0x1.d70fe17b870d781155b4fa98ddf3f65070e4e35bp+070Q,
    +0x1.045c46f4baf5fbf86921986163235d499ede3aacp+076Q,
    +0x1.d8433dfaccad6b7f8d3604e454b217cc32d8e86ep+075Q,
    +0x1.b0d9ee8879f9a965aaf10b5dc000cc9eee5d6bf5p+080Q,
    +0x1.8e8f979a3f10503357a83adfd259dc8541e7d650p+080Q,
    +0x1.32fe99f24422a7b9532cfefc0dda2528cfef561ap+085Q,
    +0x1.1e23e0c1245f2983e11c354665fd5d341f543bdap+085Q,
    +0x1.76cb388303ccbdfc8624856878228e2ef17be07cp+089Q,
    +0x1.60edff6eb99af42d13205bc929a0fd76d6896cbbp+089Q,
    +0x1.8b0aee806fececd631bac77197daef6d9e69048cp+093Q,
    +0x1.7744eb6b18a94b9dc149956594daea5d56da1a4ep+093Q,
    +0x1.6772936b75f6625a0fc7706a405cb95a6db17bf4p+097Q,
    +0x1.580625273e19417897d30e53f62dba7961e2e98dp+097Q,
    +0x1.1ab3dbded6c7c5d25346892377369be088efa822p+101Q,
    +0x1.105912b52d467b949947c6114705edc84eeaa9bdp+101Q,
    +0x1.7ec1ed9fe46d3bcb6a167c7c67e34cee6be2d0eap+104Q,
    +0x1.72cf69746dcd0bb67542d23e073e375ec35147a2p+104Q,
    +0x1.beb219b5cb470197f37ead54da40351e59861351p+107Q,
    +0x1.b2e4f85519549a55930460dc9c25fa1efa5966c5p+107Q,
    +0x1.bd96f7385afeddb662b5ee9fc6db4e673359a285p+110Q,
    +0x1.b39a69fcfeed5ee17a0a15d92e3b4ed6b7f17856p+110Q,
    +0x1.7ea4c691787897f346d9038df9ae476422be74e3p+113Q,
    +0x1.776b053f0fcb703c8eec78730bac32d2f04c3af6p+113Q,
    +0x1.1726904a826f4e3abd674d6962e620b70eff0f47p+116Q,
    +0x1.129a0882c5bdba3c4cc8e556b9bc25a436ff9b04p+116Q,
    +0x1.657280739555df9a497357eea3ab86d1622e3d93p+118Q,
    +0x1.605fd0ea003a54e5823559cc176b7a58553ce03fp+118Q,
    +0x1.8c65af6a7a54788c9e654c8272f24581a70f5ef3p+120Q,
    +0x1.86f5eae99a68519dcddbd727809a7a0b0b844715p+120Q,
    +0x1.afcd3d883691d2882b890565ed8bf1ae95744720p+122Q,
    +0x1.aa11ef45c3faa1587c036fde48eb2c4fa40da937p+122Q,
    +0x1.b7fc8d395efc457973aea89e8b3deb65735ce118p+124Q,
    +0x1.b1a4a828051a5361e45849ac0c84c334d785c6eap+124Q,
    +0x1.faeef1f8f9465ed444ffb5c5f5606fa248f3bc35p+126Q,
    +0x1.f4c165eaf62d85b432f165e96c96eb4279e991e3p+126Q,
    +0x1.db7ebbfccfbf871707e38f83eef7719c0afe515ap+128Q,
    +0x1.d60ca753ab2b12dfd805597da392d6132e6f5f46p+128Q,
    +0x1.c612e3c78b7f3327382e74a1def737519dbb498ap+130Q,
    +0x1.c2dae4833c476dbfbf305b651493a87eea0cb619p+130Q,
    +0x1.f38d250946f141cc1f8c668ab0e237fdf0bbf441p+131Q,
    +0x1.f07eccf7f8012a3a7d2d1ff83a8145e232337f00p+131Q,
    +0x1.10fd4709bf643b51ad987f56d296664c3e35c80bp+133Q,
    +0x1.10bb5d333aa51775fb758da4bd1dc789b039f6eep+133Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*z + c[k];
  }
  p = c[5];
  for (k = 6; k <= 54; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

real ferf(p253108) (real x)
{
  static real c[] = {
    +0x1.444c92658cb34d443968dbacfe5a54462bb05e7fp+009Q,
    +0x1.286fe09ada908f3ef769e81c8acaafab30fe19eep+020Q,
    +0x1.16e27aa9289888234c8eabdeacf9804f9759df07p+030Q,
    +0x1.b77947579713b59f04398cc9b2f98b05129bd07ep+039Q,
    +0x1.cfe9f640e6d8e6d7d3b29c4a930f49c826b2c49dp+048Q,
    +0x1.11ee5e0c059ab8324c9db3f33de5ecb632c3208ap+057Q,
    +0x1.89ba390abbfe70b19d6832a92ac69d7a67dc8ba2p+056Q,
    +0x1.65556deeea384cb8ef2195d5d4fb64cc78019a94p+063Q,
    +0x1.18afeb9fce9e40c5a18e8154f71bcfb701e4ba9ap+063Q,
    +0x1.5b21e5242e101ef33e8f9489c1dd4ebb9d5b578cp+069Q,
    +0x1.2157e1e21aa6f6cd35883b1011c6cb06e0eee7b0p+069Q,
    +0x1.04192fd776d52a5cde276c6a30c49566f2e9c723p+075Q,
    +0x1.c0aadc183bbb8cbdaccea7f8d3953d78a4e801b2p+074Q,
    +0x1.400447c74991dbf48ef30052e10686f6574ee0b5p+080Q,
    +0x1.1ab17504575b45f2ed474994dbc6c14348d47841p+080Q,
    +0x1.4daedd61ba3c55f6b54c3bb5085e8edbca4608e2p+085Q,
    +0x1.2c43c878c29caa26ac4a747ca61969de8e931fc0p+085Q,
    +0x1.2a668e2eba9dd395c1d1f132eb00dd9a850f945ap+090Q,
    +0x1.106c28c4fed05aedc0aa7f5fa3f44f970edef5bep+090Q,
    +0x1.d0ebc3c15a009b6a2743bff3747015f9a7659391p+094Q,
    +0x1.ada0e57d48edb103e3884aac484ed4a17bf3fcc9p+094Q,
    +0x1.3c42ae6a3447c7658aa799b68a0d333e567b3337p+099Q,
    +0x1.273310e1eeef408a3da356708013c9eb9a44a195p+099Q,
    +0x1.7b103af23ec87db8d30cdc4af5c4aab0f4f094f2p+103Q,
    +0x1.64ee41ecfa123174649b01a31ed424758d70481dp+103Q,
    +0x1.8fc2d9a865ea5af66523f1e9fddc03c518f9fddcp+107Q,
    +0x1.7b3ab6aeedd167bacd9c416cd861403993786353p+107Q,
    +0x1.751511d1ff9c84c81b59b46cf5b96dd246ee8952p+111Q,
    +0x1.64446489a22f0b3417095e8900ef5e3f6a1a2f43p+111Q,
    +0x1.333258d3196213dc790ffc078362a2d24f1b46e6p+115Q,
    +0x1.2706e6a5fe8cec0243ceceffff48e93ecfa8b900p+115Q,
    +0x1.c0164d2f822d8437fa3ddd020ceed9568e39e3a9p+118Q,
    +0x1.b08b6813d8d65b5008681dfc7399e08dc08f155ep+118Q,
    +0x1.202a42c5cb78079e31cf83ccf755edcd4a0d0763p+122Q,
    +0x1.17696d5e8c3fd8c9513da36e6d7cf234d523b631p+122Q,
    +0x1.479f824363d891e6592069b9fd7f1b3abe0f5f96p+125Q,
    +0x1.3ef559e227afb9845deec9e7f3b950d9e56abc26p+125Q,
    +0x1.4718e0c4f91dbebc64b668dc0d07ddad79e6eb86p+128Q,
    +0x1.3f93841bb628717e5ac5117f22d58b532ebde226p+128Q,
    +0x1.1f12fec68b02cc474ecb1c8ca14ef1345a33024fp+131Q,
    +0x1.196370bf51dd910e5fbe0d6338908bfc8f51cb01p+131Q,
    +0x1.b64d2a5939cb86babe8525ad7bfaf9f9a542651bp+133Q,
    +0x1.aeda5e5a75d2ac07892346765cbd03bd6bd7cef8p+133Q,
    +0x1.22c70532b78e05b6e329907a2cb366548e8c37b3p+136Q,
    +0x1.1e9b66057b4924d2851224727a810dd1f31daaddp+136Q,
    +0x1.48dace0602f5af63ab06475f89083fd5514a0562p+138Q,
    +0x1.44e83d1404c688c6cc7d9a3f27d9d83c5b38a1b0p+138Q,
    +0x1.3bb5a822513f311e7ff8c1f63758fc15a7ad8adcp+140Q,
    +0x1.38a57738a0230d32ac31afe769f5c45ce64736eap+140Q,
    +0x1.ecea37b1cf5d7a0dfa3aebe0438a170b1ab33586p+141Q,
    +0x1.e91dcd1c18903ab3de71023a355ae3f0f827aa06p+141Q,
    +0x1.35bc4712cdd9010a804e06bc969968864fb3f6e8p+143Q,
    +0x1.34065053f597c289fc6e3c04aa8d0e0b3dbc7e9ap+143Q,
    +0x1.10bb38328f8ceec62f8a7f184fc18c99962892c2p+144Q,
    +0x1.0fb31de79d4412638f176fd05cf7faf934921436p+144Q,
    +0x1.4725bc1b537a9e02fed0a318205720ca17e8bcb1p+144Q,
    +0x1.46d6beb0263197f60952066ea82ceca4f579337bp+144Q
  };
  real z, p, q;
  int k;
  z = x*x;
  q = z + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*z + c[k];
  }
  p = c[6];
  for (k = 7; k <= 55; k += 2) {
    q = q*z + c[k];
    p = p*z + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p = x/fsqrt (z + p);
  return p;
}

#endif

real ferfc(r000202) (real x)
{
  static real c[] = {
    +0x1.4d04121ffca003236349d57a923ca19f68f4ea00p-001Q,
    +0x1.63b1467b37caa1e06ec9ce1eeae7b7ef533f054dp+001Q,
    +0x1.63b1467b37caa1e06ec9ce1eeae7b7ef533f054dp+001Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 1; k++) {
    q = q*x + c[k];
  }
  p = c[2];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000302) (real x)
{
  static real c[] = {
    +0x1.6896c623c45d533eeb663d44a2b16f9761999361p-001Q,
    +0x1.afbb2aca8a92239756edc9d359537388ad5bf37dp+000Q,
    +0x1.6d89d52c401425848464d4aa136defe099a3a49cp+002Q,
    +0x1.6d89d52c401425848464d4aa136defe099a3a49cp+002Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000402) (real x)
{
  static real c[] = {
    +0x1.b36d6f1f47d9230af573f0eeba29ae60e3d7fa33p-007Q,
    +0x1.79a805103a194fdf69225319f5d16ec1917e7019p+001Q,
    +0x1.c86c669f169f56bef47336a93ef339ce7aa1dbfcp+001Q,
    +0x1.99dda7840eabb8de2b549150eea58687239728f8p+003Q,
    +0x1.99dda7840eabb8de2b549150eea58687239728f8p+003Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  p /= q;
  for (k = 1; k <= 2; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000403) (real x)
{
  static real c[] = {
    +0x1.6718aa17cf1cf2424c9f8e67d955f02459a30eb6p+000Q,
    +0x1.15a995ccfafd483abe7e3f20d5c265aea056ff3cp+003Q,
    +0x1.a0e9b90e90b90ec3ddb315ea0a9befc3d02d16d3p+003Q,
    +0x1.72c767bba7851c897cc55e1b4f1dd2cd5860d81dp+006Q,
    +0x1.72c767bba7851c897cc55e1b4f1dd2cd5860d81dp+006Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000404) (real x)
{
  static real c[] = {
    +0x1.4a5859988ef99215785fbdf4297ed6d1f1506231p+002Q,
    +0x1.d0bafe52bdeb52cf977f56b2ecff487acd19386dp+004Q,
    +0x1.7cc4d21b602a3903f19a0c5491464fd555f59cb1p+005Q,
    +0x1.51dc00a0f789691b32c3166f348820300c6b77f2p+009Q,
    +0x1.51dc00a0f789691b32c3166f348820300c6b77f2p+009Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000305) (real x)
{
  static real c[] = {
    +0x1.65216b65b5094d3f435c6d529e85a5df55615fe9p+002Q,
    +0x1.326f57ca00e4be8efc67f98bef56d4b47efbc390p+003Q,
    +0x1.0f81da75170287d7c6ae9416b64b8621fbf28af6p+008Q,
    +0x1.0f81da75170287d7c6ae9416b64b8621fbf28af6p+008Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000405) (real x)
{
  static real c[] = {
    +0x1.7d117d986fccaeceba544abd74fdeb0e099c4cd7p+005Q,
    +0x1.1ab7ec7f0c94baad4d6bf936c3c5c6516544e527p+008Q,
    +0x1.e1446c38ebe81da33f2a6e6ed8f7469037d6ef85p+008Q,
    +0x1.aac86d61e24d485a9b7628709a3a57c210b83049p+013Q,
    +0x1.aac86d61e24d485a9b7628709a3a57c210b83049p+013Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000603) (real x)
{
  static real c[] = {
    +0x1.08a6fcdd14e8cd57f4582e0b9f4af0a66d7fb6c3p-005Q,
    +0x1.c09f796f58b50e385503ef599f96178459126234p+002Q,
    +0x1.0bf489863e381c64674b2f56a52899ea51d9f909p+005Q,
    +0x1.fbec54f6d09cb07e8864596a58ca944df27df323p+006Q,
    +0x1.8f29716959d6a2fdfc9224d1e4f6667d61d9045ep+007Q,
    +0x1.61c9222bfbd659979667740b2fe02f380c5b22afp+010Q,
    +0x1.61c9222bfbd659979667740b2fe02f380c5b22afp+010Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  p /= q;
  for (k = 1; k <= 3; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000604) (real x)
{
  static real c[] = {
    +0x1.9b3f17ae4a0622eb05385c7cc56a9d15bf76327cp+002Q,
    +0x1.c3b302fef1344f9e7afd0036f367bb3b5f66fdbdp+001Q,
    +0x1.aeb05f6b85f08555212a8da04330b7e82a8b581fp+007Q,
    +0x1.eb1457d628bfb9039be081aa87a7c96c554611e3p+009Q,
    +0x1.998a8b35fb269b0f400a53b60680f46331b9bffbp+010Q,
    +0x1.6af3197c3e2d4455372732b1a08358396679bd42p+014Q,
    +0x1.6af3197c3e2d4455372732b1a08358396679bd42p+014Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r000704) (real x)
{
  static real c[] = {
    +0x1.3d7dfc507d61c368ca855150687046e31ee4f6cep+000Q,
    +0x1.f6f0ad930ab71c02f7a94fdd547781a644efc76fp+005Q,
    +0x1.3f5f7bb9e8031127ccafc6e56adc6d5d0c7b7c82p+003Q,
    +0x1.957f1b555e73ed5be84884837bb923d46e8c8dbep+010Q,
    +0x1.cbad09839ab02247b3eff7bb59c53b374267298fp+012Q,
    +0x1.7f77eb87d6842ad63c4a463ba450531c35cb62b9p+013Q,
    +0x1.53d6a7b615485c597b5776a295e2a0dfd396b824p+017Q,
    +0x1.53d6a7b615485c597b5776a295e2a0dfd396b824p+017Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  p /= q;
  for (k = 1; k <= 4; k++) {
    p *= p;
  }
  return p;
}

#if NF > 1

real ferfc(r020506) (real x)
{
  static real c[] = {
    +0x1.3639640484deabc674cf1fbd3d67efcdfce3912bp+001Q,
    +0x1.1b145f7517808c2a5183e1d428229793081127eep+005Q,
    +0x1.164102ba397980003988493434681cbfd6e6157fp+009Q,
    +0x1.a5c8ece3810bc80a96d8613aedb8ffed803c3b4ep+008Q,
    +0x1.92ccc65244c897631cda5dc91dd770e7411178dcp+009Q,
    +0x1.26496c8cfac3bd949173960a6c239646ad58ea3ep+009Q,
    +0x1.80aaf85921d7bc4c81564bf00c5b2d41395d14a5p+013Q,
    +0x1.80aaf85921d7bc4c81564bf00c5b2d41395d14a5p+013Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020507) (real x)
{
  static real c[] = {
    +0x1.386d712585f6073b62315190886c1663a7fe03e8p+003Q,
    +0x1.1047f2e3c2aafc72ffa520c8d165b21af7e8b2fdp+006Q,
    +0x1.ed37a31037b5b8dd0e74adea51dd56412ae862acp+010Q,
    +0x1.bcc8ce20626e396f5d85c237c3304596b75458c0p+010Q,
    +0x1.6bcc798c3543effaf2ccd799ed48236a9b7763bdp+012Q,
    +0x1.5be592ab1206e0fab3536eac03b736b5b8d6b578p+012Q,
    +0x1.c2f79addb91382b08d8cc68671c3c7ee556d5591p+014Q,
    +0x1.c2f79addb91382b08d8cc68671c3c7ee556d5591p+014Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020508) (real x)
{
  static real c[] = {
    +0x1.71f4d37ff10712917e5dc5882454498aa07cb031p+004Q,
    +0x1.12070423fb4ea23a8ae5a5afbd7452b3337fd077p+007Q,
    +0x1.cb829df174f98d090583dd42f050c6db916180e8p+012Q,
    +0x1.b651d1dafeb36b87412755c35478831feb61cc7dp+012Q,
    +0x1.c04663336fda7447985fdb71260bcefdc1b5c972p+014Q,
    +0x1.ba5d3218cf494f5b5892e52e2f363e9add4cec69p+014Q,
    +0x1.4f41f49694c867d34520c4ca98fa42c5893e423ap+016Q,
    +0x1.4f41f49694c867d34520c4ca98fa42c5893e423ap+016Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020606) (real x)
{
  static real c[] = {
    +0x1.089cd9af4cbef65e003fb407aeb3d1f31b93023ap-002Q,
    +0x1.3dba13f4636a00d928046e6c1fd1ea84c9f97ec8p+006Q,
    +0x1.acf638d53d77bc311967ace44efd485ac1ba3689p+008Q,
    +0x1.21c4e7f05d0b37e1a6c6a9e9271489b7b6ae1029p+012Q,
    +0x1.cf8e38bf4c35101d6f9606e8b5a1408c51d851c6p+011Q,
    +0x1.ca5f452e62c506390aaf882d48ea1908eb00ad09p+014Q,
    +0x1.bed1b72852949110dd93de6032456358e78e9f61p+014Q,
    +0x1.47a21a555413b75aaed2f14d96542abfd706db5fp+015Q,
    +0x1.47a21a555413b75aaed2f14d96542abfd706db5fp+015Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020607) (real x)
{
  static real c[] = {
    +0x1.e664aa6812c847abbe07fdd108df5d10adc1ea84p+001Q,
    +0x1.93505f5d19adffb4b382b160be39bcc1ee4f8392p+007Q,
    +0x1.13f3a629d2e275bd09c95a5d14aab42c8e292741p+010Q,
    +0x1.aba34736eb81bd6e173d6d73076e409777617413p+014Q,
    +0x1.84a8914d540ebb8a12877ae102fb18d3a7ba5602p+014Q,
    +0x1.0554c46b8a74c520aac5a907a3965d49adc37d15p+017Q,
    +0x1.00be123b7d6f8c96700c6d49c0e0f9f277b91e7cp+017Q,
    +0x1.044308c6047f05acc7a492ecd09406dac062e157p+018Q,
    +0x1.044308c6047f05acc7a492ecd09406dac062e157p+018Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020608) (real x)
{
  static real c[] = {
    +0x1.5aaa5f0dd5255d3b828648913d1335c3803fb0e0p+003Q,
    +0x1.1ee800f0a2c5938783fb7bf3ebb9437acd082ec8p+009Q,
    +0x1.8c7c04d604b5d7c92df8139f9b3af3237d3ec3e5p+011Q,
    +0x1.39eb406fbf9a54fbe7a15c300bfc25d34cb05a98p+017Q,
    +0x1.2bc11745098e53eef5fc6b3a98e0fd35d1728adep+017Q,
    +0x1.69b69919170690f7751101941ac226b43068f01fp+019Q,
    +0x1.663fc3562058f561a8946584f55514c8449b4e11p+019Q,
    +0x1.88f7f3bfc368b9ccb30382e008d7f258dd70d3e1p+020Q,
    +0x1.88f7f3bfc368b9ccb30382e008d7f258dd70d3e1p+020Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020609) (real x)
{
  static real c[] = {
    +0x1.5c81afe47f00f26d18d2921c575c9902866e6446p+005Q,
    +0x1.4ad3f5c13f52ff98b4719d8a5081939cb2d87f10p+011Q,
    +0x1.cc4d9a79166ad74756cdcbaa2eafb973a8ad2b1dp+013Q,
    +0x1.6ba987d80ccd514d9f867ec13ae4b998dba0ff86p+020Q,
    +0x1.636912b0c805306d85118cfda8c0499a9924c4f1p+020Q,
    +0x1.9f8a47f7de63d38bd81ebbf9fd482dc9cd5aefcfp+022Q,
    +0x1.9d80bef2e70c6f0534ca2fec2e26a2a06edad486p+022Q,
    +0x1.ce32d74630f8ad8a8016e276892f4aaa4b556960p+023Q,
    +0x1.ce32d74630f8ad8a8016e276892f4aaa4b556960p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020806) (real x)
{
  static real c[] = {
    +0x1.60202d9d5fb3c7de0cdb31612c9225a8e5f51f61p+003Q,
    +0x1.41cb8bede7e5b35f3083b216a3a14da071428b54p+006Q,
    +0x1.69c118caa4b88a130662d278d5eb02985f001b5dp+010Q,
    +0x1.3d3c6a35b885d4c1f9ee3662b2098b8188bf98d4p+014Q,
    +0x1.8728700d8c7fee74af39a23504a966a1ddb67175p+016Q,
    +0x1.8957ffb8d82958c8ec28007a919dee64978ab08fp+020Q,
    +0x1.528690474a2d8ed51998d6b3d8aa41c371d2320cp+020Q,
    +0x1.492b548a5187e916dfab8f970adc0084c07f264ap+022Q,
    +0x1.3af1601bb895fb9326b2fdd101f37e1bfbd5a2c9p+022Q,
    +0x1.937326531d319488fc329078870ac5da06e9ab28p+023Q,
    +0x1.937326531d319488fc329078870ac5da06e9ab28p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r030707) (real x)
{
  static real c[] = {
    +0x1.7a4c8a97b5b59919f4962cd874b852a30497e16cp-001Q,
    +0x1.291e59b38a3f1a487ccf3483cda7faa24c5264d9p+007Q,
    +0x1.b7626badff2fb39dfe5cac8e691519c6c4339575p+010Q,
    +0x1.0bbaddd0a868af43b5365d7d27ae9442688eb932p+014Q,
    +0x1.2567ea3aa0393d41fe0c4c592f7711c5decd1c2cp+013Q,
    +0x1.f96df7b869267177fc0995aec399d70e7cf5249bp+017Q,
    +0x1.d9d8de77f86d614c9d176d5f892c3b47bda2ef41p+017Q,
    +0x1.962ca77db12652d3a871cc1c5d01a37f75625552p+019Q,
    +0x1.8e7751c880db6c953fcec59c5ecee930b0223aa6p+019Q,
    +0x1.b534a2bb872b20fbf14f56d8be1b01635806a88fp+020Q,
    +0x1.b534a2bb872b20fbf14f56d8be1b01635806a88fp+020Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r030708) (real x)
{
  static real c[] = {
    +0x1.184e8b6258b11864e5f0f20d748047cadb2fdfc1p+001Q,
    +0x1.696193593a92cbd9841e09f371f618374ef25d7ep+008Q,
    +0x1.8d4f9a8a2717db88d62fd0aa96c740a582924d06p+011Q,
    +0x1.6101d7498d40a638e5e17bab54f1a18957c292cdp+016Q,
    +0x1.32bdb2eecf91fe2e3f859ba26f8dd4c1b0997ebep+016Q,
    +0x1.a247c6a21cdbe6ad2a0491178cb057d7273b5596p+019Q,
    +0x1.977c434e1515f82a0ec807493338c6a02db3b5d7p+019Q,
    +0x1.39e84360074abb33a780eb23cbcca8de80f850d4p+021Q,
    +0x1.37913013dd58b67396dda4d9b42a6234bf097043p+021Q,
    +0x1.0975578389d40d0da70efe13f80f9847200b94e4p+022Q,
    +0x1.0975578389d40d0da70efe13f80f9847200b94e4p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r030807) (real x)
{
  static real c[] = {
    +0x1.09af0e8bbf698bbb33e6281d81d528d970994ce6p+002Q,
    +0x1.f4d871c5881f3d8895a92b27c90666ea7d7f4586p+006Q,
    +0x1.7ad7ce543c009aff0ffb639b26ee21052d0a7deap+011Q,
    +0x1.2701a668105d97d90521cbf7f5052130a75fc06cp+014Q,
    +0x1.b05f7d8a586fd4c350e9614fb2458fb0c4a2fccfp+018Q,
    +0x1.7a828c8ddba8c6bff8f41993b8c61352bca52effp+018Q,
    +0x1.1818a65024b09e655a63cf185fc60ecb8601ce1ep+021Q,
    +0x1.0dd967bfa8ee72e10df4615dea8ce666c45f7058p+021Q,
    +0x1.77780dedd14c362ba48cea345bfdebe074631864p+022Q,
    +0x1.743aa928ddb616f6643cd65f79ccf88088fe6bc0p+022Q,
    +0x1.6f83f6b62b03964d4a8316d55aafc912214c0082p+022Q,
    +0x1.6f83f6b62b03964d4a8316d55aafc912214c0082p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r030709) (real x)
{
  static real c[] = {
    +0x1.8a73f73a9d22e9ae072abc89a97c04aa37532137p+001Q,
    +0x1.8f00037c5a78312e89cdff739b679770fb35c44ep+009Q,
    +0x1.95f5482fecfbf0ef5aa8400d36c739172dce4815p+012Q,
    +0x1.8c02f32c4e4bd08e47a7432b0b92c5ed0cc1cf90p+018Q,
    +0x1.75cd12ca19b58896f9057cde63fac879a26cc9a9p+018Q,
    +0x1.9e3073c10114937f3c62552a668257e881bcc821p+021Q,
    +0x1.994377b533d4df2ce669eec24cd7c8afd8460fd5p+021Q,
    +0x1.2eebdf7fabdadcedd282a04554ef4bacb09f2e9cp+023Q,
    +0x1.2deb88d67fcc569d4e08ac47247b651f6ec358dbp+023Q,
    +0x1.c659234b1a0a15388f1ba5ac2952f223b5becfa3p+023Q,
    +0x1.c659234b1a0a15388f1ba5ac2952f223b5becfa3p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r030808) (real x)
{
  static real c[] = {
    +0x1.2d1c2ad4a6ac3a6a8eb563b023ed3a02c0d9393dp+005Q,
    +0x1.07b491c5bc44c4462fc0b018cc3732b22864cd91p+008Q,
    +0x1.37e36df472c01e8a329e4b7f11f7ba7465861755p+014Q,
    +0x1.3344a9c2ab0155cf44ab681c6ef0e8c14cf9e673p+017Q,
    +0x1.3f338ce6dfc238e0f0481bf4f64b8d3293dab4b9p+022Q,
    +0x1.1de97217712d98912436f7644f75cacf282515e1p+022Q,
    +0x1.39960de1799358b7af333d2db2e15a589e86783ep+025Q,
    +0x1.323c53be7b08552de177525b5612c7216f684b27p+025Q,
    +0x1.c68b36713f6a2bb9900f92af3b8e86b6d799c857p+026Q,
    +0x1.c391b0368be10cc62538f603bb428a58eba1e52cp+026Q,
    +0x1.51711237003f77104fa8e26b7d45e938c29d89b1p+027Q,
    +0x1.51711237003f77104fa8e26b7d45e938c29d89b1p+027Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r040709) (real x)
{
  static real c[] = {
    +0x1.0f26677b4cae6d4d568ba79a6b4c04f027cbb747p+003Q,
    +0x1.5f10213fd85f8d6d5dea2b7a7369fb3654d12b1fp+009Q,
    +0x1.1e5240e1f5ee1541c1996c5ca608a9ffd997e089p+013Q,
    +0x1.be557268736c804da446f9eb549fff801a0a563ap+011Q,
    +0x1.58b5ccba26701d0f47196432582e7b0dc929a61bp+018Q,
    +0x1.459443c9ecfef8e04b5d47cacbd46d7491263e8ep+018Q,
    +0x1.6549a0cd9aba0345b5c5ef480ec10385ca0e985ap+021Q,
    +0x1.610603f325689590b7cb3db92b850f130e2b79a8p+021Q,
    +0x1.03a3a5ffa1471b7459c6f37765401950a0740715p+023Q,
    +0x1.02c324123a3208b0a3920954bdae87981c1542aap+023Q,
    +0x1.8dede24431eb98c6858d90450531288d2714e32ap+023Q,
    +0x1.8dede24431eb98c6858d90450531288d2714e32ap+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r040809) (real x)
{
  static real c[] = {
    +0x1.e60bbe993c6545b4435f22c78c05b7cee3e9333ap+001Q,
    +0x1.964881145aacf14e0e9ccd3eed7bb0ee353079f6p+009Q,
    +0x1.ac628dada9c49a062569cd24c03094541d63e680p+012Q,
    +0x1.967b10ecb976d8de856407d8e9b0b5f658389bfdp+018Q,
    +0x1.7db7ab6b4acf583440133420416ff9923a7336b3p+018Q,
    +0x1.b372a15af701fc197cd749957daed7e7235631c6p+021Q,
    +0x1.ad68f582c8ac4a572cdef8a9d72a5a1eaaa4b3d2p+021Q,
    +0x1.58ea580a084e79fb7af1f8a54c86b956a146f377p+023Q,
    +0x1.57696bf7bd28d36377fbe46a569a4f215f51ae62p+023Q,
    +0x1.1e640ba75f16fcacf3d0e9c3f9c79bc494b5e164p+024Q,
    +0x1.1e2d336998d0ccedfdb3d8c0af38cafa503361a6p+024Q,
    +0x1.84d6b816759e74a4710dbfe1060c06bbf98a2afcp+022Q,
    +0x1.84d6b816759e74a4710dbfe1060c06bbf98a2afcp+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 11; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r040908) (real x)
{
  static real c[] = {
    +0x1.aeba39db0df4d7f2ec6adc1800f2f56a2fc45506p+002Q,
    +0x1.0b7d7f09b109d0fa4928df6514e6075101cba592p+008Q,
    +0x1.12e05c4ed6ce80f8532ee06d8e80baa86fef6191p+013Q,
    +0x1.59ccb13636da36e390c0560e54edbdcd003a27eap+016Q,
    +0x1.402be28056e462c73ebed275890e6e15fe1fac4cp+021Q,
    +0x1.0b0e1b2c79a7b858dfeb04b88be9da61fe1e5c13p+021Q,
    +0x1.5207e823e22e6f686bb8fc0990d5c5db4bf3fce8p+024Q,
    +0x1.3f835e902395c812af6f74eaeba41a3abc9146afp+024Q,
    +0x1.9bcd8e1e17489e19a30073711de68f92cf091784p+026Q,
    +0x1.94916f0a160d645b630953e5f501033870a4069cp+026Q,
    +0x1.d5925fe30e88bf03d418bdd5e77f6d7c30ee7f21p+027Q,
    +0x1.d2d15d436e83d277c55ff5778c77833a44d6d9a9p+027Q,
    +0x1.386647c0343e1a180eb91564b2f1d91b62667bbbp+028Q,
    +0x1.386647c0343e1a180eb91564b2f1d91b62667bbbp+028Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r040910) (real x)
{
  static real c[] = {
    +0x1.0de56d4c17dff02f193e19734770abc7bf87294ap+005Q,
    +0x1.5e745b7eac852d0e10373612ff664161f50698d2p+009Q,
    +0x1.8f49dd918a4ebde6ca0f0bb84d664e564dfd82afp+016Q,
    +0x1.f81bddde3e8fcc0c716af657b4ab99fe1b27ef55p+019Q,
    +0x1.9e8e797d76c2dc0c186488d097150e83979195c4p+026Q,
    +0x1.8c865ff7df231f8eccf27e03b79bb0e722bae8d2p+026Q,
    +0x1.f267a4847f24eef9a73e2ad9ce45e356518202edp+029Q,
    +0x1.eca64bc677a3b58b5214997eb5da82d39da58fedp+029Q,
    +0x1.0d68478ae0cf0e6016335bca5205eab7c27e7fc9p+032Q,
    +0x1.0c60b0c2ea5b31e351a39e0c878ac26c89bf7cf6p+032Q,
    +0x1.21957fd619423534f85761b0a9d62e385c665756p+033Q,
    +0x1.213c9ad9843448744f94d03b41f3ad449fc55c39p+033Q,
    +0x1.3b1f6ad07813a76c084195f906ea8a8a3a557518p+033Q,
    +0x1.3b1f6ad07813a76c084195f906ea8a8a3a557518p+033Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r041008) (real x)
{
  static real c[] = {
    +0x1.a624b5a0f85ed9ef09c3489159836058a98cf9e9p+002Q,
    +0x1.0fe7911dc3c5a781d1f67de84adb7664d263a03fp+009Q,
    +0x1.8164afa40019235c54fb5f4588170370cf74b61ep+012Q,
    +0x1.2382a63bcbe94088a46dfc9481152a2b05ae0b24p+018Q,
    +0x1.62e986260fde7bbcf4ae5a1d2303d6e213f7e6f6p+021Q,
    +0x1.3ff738fa788f72f8fda2beea36eb7d316f37ab94p+026Q,
    +0x1.0d34b80ff68aba20fbd1d2ab15600ca1a94d7589p+026Q,
    +0x1.63b12d14655ce911834ab11e51c9d26023b9616cp+029Q,
    +0x1.536383628251b404cbd8b3bbc21176d9d6c253cdp+029Q,
    +0x1.7dab9e9930c28b30f4965436a11e1ed3c4225871p+031Q,
    +0x1.77c9f0b2bb475761a0175db237e75a5d0e01b242p+031Q,
    +0x1.9b60b2bb28e48781f3f11c5d59837633745327f8p+032Q,
    +0x1.995f12e0cb57c36cbc4ae207a5d16cf369e73568p+032Q,
    +0x1.c73013606693ccbab58628cd2d8c85d3e7873c81p+032Q,
    +0x1.c73013606693ccbab58628cd2d8c85d3e7873c81p+032Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r040909) (real x)
{
  static real c[] = {
    +0x1.66f547277c245c6eed9c9c2c787dbc581ca857b3p+004Q,
    +0x1.cc076805ede677707913916f9dec2d9d87ca3929p+008Q,
    +0x1.11c4fcaa7a2109008656e9e1029e65e7b0c84d6ap+015Q,
    +0x1.559a9ba35f82d319dfe73169c37fe295fb5fb890p+018Q,
    +0x1.2463933ea7f3618e981a5624158f5f368a6259f3p+024Q,
    +0x1.0bc20a33db979fbe85a0e135adc8040b1fca42f4p+024Q,
    +0x1.51d0547ac93db1e06a9847f1dfb20f4125bfe1dbp+027Q,
    +0x1.49d893484c8df8635baa294ed55c5e7f020d0099p+027Q,
    +0x1.72692860fcb162835b920bde2a077d145502a2e7p+029Q,
    +0x1.6f842e2706be1b6285fa36e250fd27f1c5a3fcf6p+029Q,
    +0x1.91504a35fe92f7fb6df85d6a7d0c94e43910c6e4p+030Q,
    +0x1.90506dfc0a7c20cf4929729b7ec7b141f2ecc8ecp+030Q,
    +0x1.c58020e450231404add7fd993d3d84d6524d2d98p+030Q,
    +0x1.c58020e450231404add7fd993d3d84d6524d2d98p+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r050909) (real x)
{
  static real c[] = {
    +0x1.47d4096eb93c81eebc50f1d137b05bdd4f5f8ecbp+004Q,
    +0x1.ed3b10a34f687addb665afca379f192210512c82p+008Q,
    +0x1.f74575ead34c7515dba3968ee8e0867ed1cab990p+014Q,
    +0x1.5ac1ee056f9a7ce1e335e8412f82b48d536e7375p+018Q,
    +0x1.250ef1603cbf9f06b2247e8637d541548936b19bp+015Q,
    +0x1.0c8cd0982e7c3785765b0102837da5a15ae1b5b1p+024Q,
    +0x1.ec8c2cb230ba898b847c8829a82b1fc140dad48fp+023Q,
    +0x1.325fd6e0bccd9b49719b4611822d93904957c409p+027Q,
    +0x1.2b2d9cbee9e2e67576af1b7f1085dbdc229a1226p+027Q,
    +0x1.4ed548e4b88dfbd0446fb498b4480f922dfede75p+029Q,
    +0x1.4c3854213286bdbe99e964fb894cb780bd7ab3dap+029Q,
    +0x1.6a2e7aa75efe549f6eba384782cde2dbe646066dp+030Q,
    +0x1.69475cc3a4624263633ea703c3d243ca7b720c58p+030Q,
    +0x1.99a4cf0dc511081b9a985f237eb186d114ede502p+030Q,
    +0x1.99a4cf0dc511081b9a985f237eb186d114ede502p+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r051009) (real x)
{
  static real c[] = {
    +0x1.6a1a6e91e0508e54ee8851133bb24c3f3031215dp+004Q,
    +0x1.cce0ea883b33d65cd9fe0be8269be96e6b4444d5p+008Q,
    +0x1.12f92c21706054ab0251f40ad441facf8922b683p+015Q,
    +0x1.572e42d26e204bbf5992907b1e79fa4488c1cf35p+018Q,
    +0x1.259b1a0998f9326a064c04415250eb12aed11284p+024Q,
    +0x1.0cd8a5201b7bd2be8e7c99fc6a58c0c5d5119c9bp+024Q,
    +0x1.5371647332c3343f040cbb93b076d7133f115a71p+027Q,
    +0x1.4b6c3d4c236af9f47fb6761731b5f05ed7b3598bp+027Q,
    +0x1.744df66d968845100926d0a7725554caefb336a9p+029Q,
    +0x1.7161ca253c08b750290fee40e8ee4ae7aae5f615p+029Q,
    +0x1.94462becce2944c971f530d86de247b3b44cf6c7p+030Q,
    +0x1.934186a62e3dc27da709082d94031c71402d4e75p+030Q,
    +0x1.ca9cf76abc2a7efbcf54cd6a23d97f1bf8c8b55dp+030Q,
    +0x1.ca9997392d3006a125dcd8648ee64b8662722cbfp+030Q,
    +0x1.7eef9174657bc748fca2813f3adf39b2acc1cab4p+024Q,
    +0x1.7eef9174657bc748fca2813f3adf39b2acc1cab4p+024Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r050910) (real x)
{
  static real c[] = {
    +0x1.58d463c3c0f48e485eff3c8fe46ba709b5433ec4p+003Q,
    +0x1.8fb448e92d534163cb78e45ccbe4dcb150d47187p+010Q,
    +0x1.de3e20d04899c348cd7c57a40940aa00a0c1f0d9p+014Q,
    +0x1.a0784bcac995d4fa770da266c479238946151499p+020Q,
    +0x1.6898a4631acb065cc3e537a6890170a91435c892p+020Q,
    +0x1.e8cceee02a66b6e9e4819d7f6fe1b051e94bbd77p+024Q,
    +0x1.dab7b7d83b427efed41915c67c8a196e0b545e80p+024Q,
    +0x1.b0a0542bb7116ebc99c752a2d5cf4c3694af2598p+027Q,
    +0x1.ac6d2f0335ab86f16d00df45b0d102b7047b6effp+027Q,
    +0x1.9ae99eacccd7e3cc84be5c613532a0704ca8b8cdp+029Q,
    +0x1.997867a7b26a3d9097baeca493af395097114633p+029Q,
    +0x1.9b945bb755d83800341e98b0b1a6c9cf21a2de5cp+030Q,
    +0x1.9b1ad235e7fbe71ed4ab53e659ab3f118c7834b6p+030Q,
    +0x1.aed6816d0a6c50c11834317798630a5fbb35446bp+030Q,
    +0x1.aed6816d0a6c50c11834317798630a5fbb35446bp+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r050911) (real x)
{
  static real c[] = {
    +0x1.4b1ea208dfc5533123b4e73de1f9d2753f1534f3p+003Q,
    +0x1.c79f5fb338d2193b708c9b8e5540857eeacb698ep+011Q,
    +0x1.878607dabe1467226bf7dff1a741bb74a92b33fbp+015Q,
    +0x1.cea63e85e409829567239248ccee5f6a95cd5e15p+022Q,
    +0x1.bbc7a787ed5c284a6b55aac3d402d06d3e66cc27p+022Q,
    +0x1.892d20edd1ec8a03f10f67b7eb3aba185d5fd658p+026Q,
    +0x1.850038d423d7a99004a599bf7c730904c9febbf6p+026Q,
    +0x1.1fd0f9c28040a76eb4845fbe5785fb4df2d24dedp+029Q,
    +0x1.1eb01e5a9cf576764ff812c802c81f9463dd5716p+029Q,
    +0x1.d76a9bef3a2d3fe8a18e0dbea10c2b39f7ae8360p+030Q,
    +0x1.d6b38221aef8a97338a45f63264b485aa739a753p+030Q,
    +0x1.aa5b17f78ad24b2776f399a19ac297fb6fbb1c40p+031Q,
    +0x1.aa2362f3642ea5171d9e147688b4e59185382174p+031Q,
    +0x1.8af3f8f123ba59b891910c1d43fd81967e091a52p+031Q,
    +0x1.8af3f8f123ba59b891910c1d43fd81967e091a52p+031Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r051010) (real x)
{
  static real c[] = {
    +0x1.cb0a7612869cb64cdcb5e8cec60ca6f27175a493p+005Q,
    +0x1.cc373936888bb89ecd6840437af04ab83438ed3ep+009Q,
    +0x1.148271eb9380b9cc13bbc2ecbfa7a130807bb7afp+017Q,
    +0x1.90af9addb6da479f4790094016b0f4430a7783d9p+020Q,
    +0x1.1e8375f63cc499a5bcc3685f17bc59f28e00d785p+027Q,
    +0x1.0da8a37d090732c5a776bb5ff4588148edd4af66p+027Q,
    +0x1.906b20d81316ccdf4c0adc47546d41f116842db5p+030Q,
    +0x1.89d071b305dfab7c688ba17ab1b6f11463f2575fp+030Q,
    +0x1.fe160a1c7de607badbfed1378f4efc8b15305667p+032Q,
    +0x1.faea21f5c75f2204c9dd51e6bfa36b6ed4dd0297p+032Q,
    +0x1.6792107a4fc7591264a3efc2a2ddd053fd34daf8p+034Q,
    +0x1.66adfb97090091fa646e1de7618bcb0beaf7bdffp+034Q,
    +0x1.1d817551b48eb815445159bc26b08c2efdb28f4ep+035Q,
    +0x1.1d4605626cedaf3c07bc40ca6615045d9c5a0dcep+035Q,
    +0x1.a5662b0a1252cff4462d3b0ca6e86cc2678dcbcbp+034Q,
    +0x1.a5662b0a1252cff4462d3b0ca6e86cc2678dcbcbp+034Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r020506x) (real x)
{
  static real c[] = {
    +0x1.4589d802b53e9ba7daeea9ff50fcc38b05ebf64dp+001Q,
    +0x1.1ea9a3aa1dfc34c0281df9998a39451cc8df3c13p+005Q,
    +0x1.1dccbc5bd982d92f935d47f1b7eb05b75cdcdc8cp+009Q,
    +0x1.b44186674c12a19786b50f4701ec4e8c4a258746p+008Q,
    +0x1.a84f239a05825d6413104ed0f4645c1a58138c91p+009Q,
    +0x1.3bbd575adfe3e7619f45ce04b71c391f422493d5p+009Q,
    +0x1.86e1a8858f8b5ab43ce150702ab6f0acc0476f9fp+013Q,
    +0x1.86e1a8858f8b5ab43ce150702ab6f0acc0476f9fp+013Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020507x) (real x)
{
  static real c[] = {
    +0x1.3bf4141f894c636519febc36f07dff35074fe6d8p+003Q,
    +0x1.1270b9572fa4cd837e1f9cf6eb04b4ce267682c1p+006Q,
    +0x1.f482dee371a27345cae598410213d38b173a3eaep+010Q,
    +0x1.c3ceb9a2ce9586f19538b6dc3facb2631bbc0b3fp+010Q,
    +0x1.72ea3ad5d82d8a23affb6d58349b07f830de36bep+012Q,
    +0x1.62f5b84a7f6ff03314f7a09dd0250ca1676128e7p+012Q,
    +0x1.c802784bb89613a32e8ebed974ed5932f338ab6ap+014Q,
    +0x1.c802784bb89613a32e8ebed974ed5932f338ab6ap+014Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020508x) (real x)
{
  static real c[] = {
    +0x1.738c0a3a2026db640f64d976b37ba73900ce5b28p+004Q,
    +0x1.131529abb334e59f12a38a75c0aa447cfa24e193p+007Q,
    +0x1.ceeb8653281790e18111485f9302f3f03cdd1ff6p+012Q,
    +0x1.b9a87d90b1e5fd96db9f8ca6b78503c3030eadbdp+012Q,
    +0x1.c40db6adfaa4e9065df02af063ad20226e8ccd1cp+014Q,
    +0x1.be207cc8e5e2829b89b569e6ad5711f406bda6d0p+014Q,
    +0x1.5176edc7c5aae3051e1d81a86888e84f82878554p+016Q,
    +0x1.5176edc7c5aae3051e1d81a86888e84f82878554p+016Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 6; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020606x) (real x)
{
  static real c[] = {
    +0x1.48ad6b5404cf23f3a8a199ac8fdb52769dff2785p-002Q,
    +0x1.4410c60217d349761d218a1cd51cdf72ba02f668p+006Q,
    +0x1.b5b0bb0a9d03a0b9752eef41703059233ac873d3p+008Q,
    +0x1.2e1669df27f17ce81017023d4c407267a68b94a3p+012Q,
    +0x1.e59fee83b7e8cce0a8c0651c9d4953727b332e24p+011Q,
    +0x1.d8fdf6d39644da6e9810c0a0ae4ca018cb661033p+014Q,
    +0x1.cd18e366364c4d106690d9818636bf8c6568723cp+014Q,
    +0x1.569973960b3449ecf8298d9cc060b6400cee3180p+015Q,
    +0x1.569973960b3449ecf8298d9cc060b6400cee3180p+015Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020607x) (real x)
{
  static real c[] = {
    +0x1.ecf6eab67f32b755afb47ddb36e8114792e396ffp+001Q,
    +0x1.97c1aa8a48138623add353a12c2024480787c2b0p+007Q,
    +0x1.1706bf5c9e0969d815d8adb50656e5ae4301c1efp+010Q,
    +0x1.b40940dd5e4fe2223706be428004929eed35e6f9p+014Q,
    +0x1.8c9d0911abb13e189fffa8d475c896f946323f1dp+014Q,
    +0x1.0a1d055297bbf5e75b5338e6d21ba701fb685748p+017Q,
    +0x1.05780398643f153198f091c47ca553c8b92b72b8p+017Q,
    +0x1.097d94c5d660655cdb61b61cd1693ca27803fcfdp+018Q,
    +0x1.097d94c5d660655cdb61b61cd1693ca27803fcfdp+018Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020608x) (real x)
{
  static real c[] = {
    +0x1.5cb41ab6509159211004b2f2410ed11240c7d228p+003Q,
    +0x1.20c7dfaaec820cebbe64797efe16845a998081b2p+009Q,
    +0x1.8f17f8947e0b3b742da9a73fe82578a4da208c4fp+011Q,
    +0x1.3d39868b6990451826ef4e9ade218e3795a3c91ep+017Q,
    +0x1.2ef761981af05ebd1cf43a9c2ea29d40c97d0ac7p+017Q,
    +0x1.6d7a557bbb0d8068a55d1a41cad1181da6dc21c1p+019Q,
    +0x1.69fd8bfcbf156ec5d1b4fadca379e38a413d1750p+019Q,
    +0x1.8d26bed5df15988744f86e0c8712e2845fb7f321p+020Q,
    +0x1.8d26bed5df15988744f86e0c8712e2845fb7f321p+020Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020609x) (real x)
{
  static real c[] = {
    +0x1.5eabde8f78bfe3a3f0456d964cc4f784ab511100p+005Q,
    +0x1.4d032fb4027338161da3cc84a9d731a3d685d535p+011Q,
    +0x1.cf5975f7c139b7d1aa554ce861ec122efaaca4efp+013Q,
    +0x1.6ec776c8fa0080c3830a275235cd9af2270411d2p+020Q,
    +0x1.6679038543fa673ad66e14eae82d36287be3d500p+020Q,
    +0x1.a319da8ab27b1c88394992062c76d70e198502dcp+022Q,
    +0x1.a10cdb747eaf2a7de742c7e6d0ff677446efa606p+022Q,
    +0x1.d22cbb0ed556acbe3b4e8ce69bd220fce62dc476p+023Q,
    +0x1.d22cbb0ed556acbe3b4e8ce69bd220fce62dc476p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 7; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r020806x) (real x)
{
  static real c[] = {
    +0x1.7f59e48331a5f281a68bb83ee172522da4c17491p+003Q,
    +0x1.46105979da1b773f253544e6a543648df6d8d9d2p+006Q,
    +0x1.80cd21055a0e69069b258e918f1248f0ed82d20ap+010Q,
    +0x1.530d1a3e2faea5c1fd58c3b7ca458f2bc46632c1p+014Q,
    +0x1.a1c53bac0f028513d48fe176f27f9fd0f5768c85p+016Q,
    +0x1.aac8ceef773b1bf0cb71f86ca78872ef533f90f6p+020Q,
    +0x1.704abe4aadd5e2424441bc7e3ee8b7cd43621bc6p+020Q,
    +0x1.64df27539cad96e99b7dca1de5458fc2410ca393p+022Q,
    +0x1.55b33e385f9970b8879b8ed042d351b6996ebfecp+022Q,
    +0x1.b4f9d976c2ab1c43f4b5dd3784fab3d6cadb329ap+023Q,
    +0x1.b4f9d976c2ab1c43f4b5dd3784fab3d6cadb329ap+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 6; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r030707x) (real x)
{
  static real c[] = {
    +0x1.80f6dd019101dc41a0c34835f64899b015fda16fp-001Q,
    +0x1.2c3d7bdb557443f52d08bb6451ee4b0d1d90af21p+007Q,
    +0x1.b9927417202b79e151b47c158272bdffe093f537p+010Q,
    +0x1.11128938146ed8f86b4b3d514f18eac6877986fbp+014Q,
    +0x1.2f7ce7c85ab023a313573ae98a4e761832a33aebp+013Q,
    +0x1.ff316eec1f6751c2f40a080bef3987178f9c77cfp+017Q,
    +0x1.df93ed068e49390d78190a2be9154d81bbe9b8d9p+017Q,
    +0x1.9a6bc1708abf6f56b01da705ead15c2cbbbb1ec1p+019Q,
    +0x1.92b71441b120f47ac5787b00693d1daf8753a8fdp+019Q,
    +0x1.b8796ada2d514db3dc925219bf186e1a5a527e2ep+020Q,
    +0x1.b8796ada2d514db3dc925219bf186e1a5a527e2ep+020Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r030708x) (real x)
{
  static real c[] = {
    +0x1.19536fa5110c7b15f190e9d79b3d6f5d863b0205p+001Q,
    +0x1.6b18ca42d5f5ee5cc2196c1fd3b839439a3ceaafp+008Q,
    +0x1.8eddbd06aa6efaa0142a51412f89b00642b0fc61p+011Q,
    +0x1.64243a4d0f79c0d550c1d1ca88ad16548ebfa99cp+016Q,
    +0x1.35b8d7be08b265e175c8b2535e95f10ad6eb0a1ap+016Q,
    +0x1.a56e92f5abd9c2739127511025f4f08a42380885p+019Q,
    +0x1.9a9b2d382daf01cc566d449563abec2c5584753ep+019Q,
    +0x1.3c312dd110d4685f4f68ce3aaa09e683e3b1f556p+021Q,
    +0x1.39d8b8ff3edc5952be335bea741a10aca05588f6p+021Q,
    +0x1.0b1c100220f19d87a055ae0af4d106be1281cbf3p+022Q,
    +0x1.0b1c100220f19d87a055ae0af4d106be1281cbf3p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r030807x) (real x)
{
  static real c[] = {
    +0x1.12dec0df1456c69c6c5ce307f258a9d0a2e06e3bp+002Q,
    +0x1.f8354852c359ca24347943d7c30459e4182c4d5bp+006Q,
    +0x1.81ddde47b6c09e53d964abfc78676dfe3f84da60p+011Q,
    +0x1.2e05ee04538fd0590d098b3f1646f2ed6110d05bp+014Q,
    +0x1.bb0848948cdc10b809a8c9f0271116f645524552p+018Q,
    +0x1.83a00b4de378162be217c0c3be47fa49880f7b41p+018Q,
    +0x1.219d51a5830dd9ee862e0bd2ed4ed1c96c17fe08p+021Q,
    +0x1.17059bdbf0bf609911bb8084dec0773a8f25c387p+021Q,
    +0x1.8500b61862bda6effa2191ae3f89e1b443257507p+022Q,
    +0x1.819ec1c7e023bc2227b81335f149a5869ddc1595p+022Q,
    +0x1.82b6bc7a559c580430c4af1c9801f63aefb35268p+022Q,
    +0x1.82b6bc7a559c580430c4af1c9801f63aefb35268p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 7; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r030709x) (real x)
{
  static real c[] = {
    +0x1.8a8255d67bcb5daa0d906d06cb82843b32677142p+001Q,
    +0x1.8fd4a91aa7649c87b9fa36f79cccbb417d5f5546p+009Q,
    +0x1.96c4fdae1ec2b448a2c9c59c3037cab833d1ce81p+012Q,
    +0x1.8d9d25b498f3ade480fedf70fbcb76f2a1bffc90p+018Q,
    +0x1.775c5cd4ae8a0985cac157cca964a392674bc8d4p+018Q,
    +0x1.9fcf3acd8512fc7060670f63a0d50e8a3a3b51eap+021Q,
    +0x1.9adfea3f936cd9d66db38a803b28a45e0ebaf0e2p+021Q,
    +0x1.3018fcfcd4d5f9723e548dcc733b841fcc906859p+023Q,
    +0x1.2f183364fcb392713f95954e2c840992ee968587p+023Q,
    +0x1.c8086c0c06db364a257ebb64640e20a85086fa2ep+023Q,
    +0x1.c8086c0c06db364a257ebb64640e20a85086fa2ep+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 9; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r030808x) (real x)
{
  static real c[] = {
    +0x1.3107a1b381b93f612d5efc094552eaa041617445p+005Q,
    +0x1.09634594782066aa152ffcf95a32efaaaa0ff9bep+008Q,
    +0x1.3c2fdda7fe42e062dc65f1c5648975881db085f9p+014Q,
    +0x1.37b000fc40b351329ff41da851fe797d16116af2p+017Q,
    +0x1.44bdee3d4321eb7c6620d04ea19379ecfcf39f75p+022Q,
    +0x1.22f6825c6d2d51fd11f38489eb791e6abc4d1876p+022Q,
    +0x1.3f5f9f85bd02fa2ba5c8dab9258f331cee9f131ap+025Q,
    +0x1.37e9cb822734d56e861cc1ac049fd02fb4ba78b1p+025Q,
    +0x1.cf0376e87c001ba7bf3c9d185db1b9160e2a00d9p+026Q,
    +0x1.cbfe56c2028deca2a6b547728f1609c5c71175c4p+026Q,
    +0x1.57ebaa5cf395bd71ed4466952091630476151ad0p+027Q,
    +0x1.57ebaa5cf395bd71ed4466952091630476151ad0p+027Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r040709x) (real x)
{
  static real c[] = {
    +0x1.10bec6b505c4152ba401ee9184b1ee5319c93614p+003Q,
    +0x1.5f78c8e1860435fa3bd3af176155da8a11e9dbbbp+009Q,
    +0x1.1fa82bb198b5d86e17fc81f6f3c877aba2f6a6a9p+013Q,
    +0x1.c3104558a62f2679b2d8bd464e6978d83fb60a66p+011Q,
    +0x1.59c45baa179acc0d51ee00bfbe0707d60029970fp+018Q,
    +0x1.469f09203d7489782f7aff4baddb707303b02010p+018Q,
    +0x1.6648eb5b3a830dc5b88eb7eeee76625369e9ff5fp+021Q,
    +0x1.62048528f676b7e7469e114ba3c0903aa88f2945p+021Q,
    +0x1.04571b1bd75cc0683b0ed339f490ee5dd07d91e1p+023Q,
    +0x1.037671a57ccc2e7a7c06c266350aa97fdc687084p+023Q,
    +0x1.8efb0f29fd44ed66143832eb0ac1647298239154p+023Q,
    +0x1.8efb0f29fd44ed66143832eb0ac1647298239154p+023Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 2; k++) {
    q = q*x + c[k];
  }
  p = c[3];
  for (k = 4; k <= 10; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r040809x) (real x)
{
  static real c[] = {
    +0x1.e732056dcc15511d4218e0d613b3bac50985e9a8p+001Q,
    +0x1.973517e48b199f7e0b8cb6e852834cac97786d8bp+009Q,
    +0x1.ad873ca7263cca89d36fc944b1e2033d0575385dp+012Q,
    +0x1.983c4b8b560b8474726f7c603dad6aff937da647p+018Q,
    +0x1.7f6449c6a1ab707240d82ca2191c072fd771a7c7p+018Q,
    +0x1.b56dca41dbc4db406c41a4408c84b112df204d84p+021Q,
    +0x1.af5d9be90881e68e0bd2ca39e373816935f7497ep+021Q,
    +0x1.5acb30fa8e12fb297a6615a2f47997a1b985d3fcp+023Q,
    +0x1.5947f4b59c32b3d488eaf4abca62afbc315d80e4p+023Q,
    +0x1.2039763fb412eba4ec1f48bb2ff1d1cc7841208bp+024Q,
    +0x1.2001d66f73386c078a6a16583c5a7a7eb5e1d687p+024Q,
    +0x1.8b22d4f9dbe9a08f5a12f8c4f02ac2dcaa2e3ca6p+022Q,
    +0x1.8b22d4f9dbe9a08f5a12f8c4f02ac2dcaa2e3ca6p+022Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 11; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r040908x) (real x)
{
  static real c[] = {
    +0x1.b3814d0c328cadfe3462966c869dd12ada018793p+002Q,
    +0x1.0c44a0f7fd395b6d5fed3c8a45067916305c38e3p+008Q,
    +0x1.1532692e2f129a17ade5e983df06c6d72f4a9991p+013Q,
    +0x1.5ca028d2f9d680a8b42c4884e9f74f0f1d7ce445p+016Q,
    +0x1.43da15a394ef4c6e1f54d893c8c949bc4d369156p+021Q,
    +0x1.0e57a4c5f71419aa66db98a352ee384cc9405d2ep+021Q,
    +0x1.562d4dd7b9de4d65df8c770986a21226d9131ac2p+024Q,
    +0x1.438987d098eea5c3f5ece6753eba034a52f2eeefp+024Q,
    +0x1.a055dc18c03ad99a59ba92055455d2e627020332p+026Q,
    +0x1.990ee0f3aec527b04a0447ce9e2b6c6b6e2b5a41p+026Q,
    +0x1.da79ac78ce21e59452341e8c0d5fac103b0ee877p+027Q,
    +0x1.d7b526a9bdaefeb8046f786d1eddf9631c385eacp+027Q,
    +0x1.3b2ead65dc646de1ad7a20613eddf4b4bd5ec391p+028Q,
    +0x1.3b2ead65dc646de1ad7a20613eddf4b4bd5ec391p+028Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r040910x) (real x)
{
  static real c[] = {
    +0x1.0dec95a299f1bb3f4e4e9c5027229e2bbb5c641bp+005Q,
    +0x1.5e977e172a01d06bdca160921d1a352ce427ed7fp+009Q,
    +0x1.8fc60703484355d349c9aa10dc3106254cf2e055p+016Q,
    +0x1.f8ba5b6ab3d2798343ff3956aa6a8cddd253aae5p+019Q,
    +0x1.9f7488081f647175f7e616cfd649414d9bddf6bap+026Q,
    +0x1.8d66c7373b7475a7d0f12486e50c1af47a353ef0p+026Q,
    +0x1.f380ddc83ca8fd6a4b81246dad215cdeb16616cdp+029Q,
    +0x1.edbdba0ad34808c0f96d215537b3630a68251d61p+029Q,
    +0x1.0dffe08ef17abdaf12e919c16733975283c58ecap+032Q,
    +0x1.0cf7f849c0fc4881c3a1330944685486939dafa8p+032Q,
    +0x1.223825ea70d670af4cd5f2ad48b88f2280867ce5p+033Q,
    +0x1.21df25c9ee7383b0f42c3552d05eef4c01659a12p+033Q,
    +0x1.3bce807b3a0f635f9801c9575ff1a559d9b3aa94p+033Q,
    +0x1.3bce807b3a0f635f9801c9575ff1a559d9b3aa94p+033Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r041008x) (real x)
{
  static real c[] = {
    +0x1.ae4f7099d82c740fa5956f97960411004fb53870p+002Q,
    +0x1.118fcccb05c21df1c39872a0bb46a6f03d30e5aap+009Q,
    +0x1.8518510b3d7b230c979a893d7a7ab0cba7061206p+012Q,
    +0x1.26fc08773b622cb06eb0f92b6c0814dcc9315236p+018Q,
    +0x1.67322e8ff87d7dbe95e3cd09315671fee109d48fp+021Q,
    +0x1.44fe97df884e05760b694b66733c5c482a0b6e99p+026Q,
    +0x1.119e28c178e1e21cb0de69ccef5999edd7b6182cp+026Q,
    +0x1.69585114cc9f45e28e0dc02f50d0910c025db8bap+029Q,
    +0x1.58d781120c264fd06f79f4761e8e15cc9c6afdd8p+029Q,
    +0x1.83d39abdbe0365944dc7e2b95a278a0233cf9095p+031Q,
    +0x1.7ddf4e7bf8f0a7490b192f3de4ee0240a37d0964p+031Q,
    +0x1.a2095722075e49df9dd1b16bffab134707de0faep+032Q,
    +0x1.a001433dc5c04a70aa2eed3d1dfa1fcf6aa97188p+032Q,
    +0x1.ceb5104ce9f0700dca0b730a458f20b189497c56p+032Q,
    +0x1.ceb5104ce9f0700dca0b730a458f20b189497c56p+032Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r040909x) (real x)
{
  static real c[] = {
    +0x1.67a56a1582d63c35c04a2895883ce618b19c792cp+004Q,
    +0x1.ccb2d0d1513ef14740e6917dac53977de9f5aaa5p+008Q,
    +0x1.12b6b69d7cd7fb0ed61e42301f04be42308a2e98p+015Q,
    +0x1.56cc2f76b01ab76d8490b9623d1fc57fd6b077fdp+018Q,
    +0x1.25ef6ce00dacbd1299be2cbc64d4898e85c5ff2cp+024Q,
    +0x1.0d381cf06e989d25bc17ced7401cc78503215deap+024Q,
    +0x1.53a86404867a2b65f66c0ac8302aec69466b85f4p+027Q,
    +0x1.4ba9b9e42932a7b6aa57047b3d241951ae459ad6p+027Q,
    +0x1.746788c4fb0877bcf88ac87be3367a1d5199a053p+029Q,
    +0x1.718019d35aa2b6476496d194507f642eccea5968p+029Q,
    +0x1.93754592192ab3d6e3085106955ccfb3f306e53dp+030Q,
    +0x1.927497a508198d06ea6448f348612107009604abp+030Q,
    +0x1.c7d749a366af71e9e3a608610c7fb1d41ffc2fdfp+030Q,
    +0x1.c7d749a366af71e9e3a608610c7fb1d41ffc2fdfp+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 12; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r050909x) (real x)
{
  static real c[] = {
    +0x1.46c11fd98c8b8a3743f6fc3134aca486a617984bp+004Q,
    +0x1.efd5ab81769ea8dc7822909915e1a5cd86d41548p+008Q,
    +0x1.f6913c0a3457bd252b497bca2d74e3723c01e4bdp+014Q,
    +0x1.5c4928c0a0fc72565df7268a1cf93eba149aff01p+018Q,
    +0x1.3674cb132c17f2aa698e2bc668b5fe6b81bf354cp+015Q,
    +0x1.0ca77c3b6840ee222f526b3053fd2d7c3039a562p+024Q,
    +0x1.ecdc5ae51132f0726710d2d2d2ec04967632995cp+023Q,
    +0x1.3250e7c9b1a5350eb5385669604d1c6ce01a7d02p+027Q,
    +0x1.2b234a2f916c0f242c68bdb7d4f391e5f0f73cf7p+027Q,
    +0x1.4ead4e6fdb7e89c499865fce67fb217bc2f91904p+029Q,
    +0x1.4c12175a3fb492a09b7ccea0bd010116445aa663p+029Q,
    +0x1.69f68e0ca74817060b1adc549eec1f9827a678eep+030Q,
    +0x1.69100f1d721f21a2d808e185261e48c8e0e53fc3p+030Q,
    +0x1.995756f8c70514acff2a059fb69ea7a7ef88594cp+030Q,
    +0x1.995756f8c70514acff2a059fb69ea7a7ef88594cp+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r051009x) (real x)
{
  static real c[] = {
    +0x1.6b010fdf4967fc7a1e704f5e127a2b7d5df3664ap+004Q,
    +0x1.cda006006aab3eafa0cb349e08a0a52143458e64p+008Q,
    +0x1.13ffd385a73db90abc6742699115256dba633b8ep+015Q,
    +0x1.5882f66fa4aac21f772c7a7becaad5c49e670e6ap+018Q,
    +0x1.273d3443e83ba868d46c7807cf339714013d1d13p+024Q,
    +0x1.0e6170ae532fa7100de25615a8fe7d6dd9fd0e99p+024Q,
    +0x1.556ee72e4a42a4d6031d4ad3c7d3c4fa45bb4e30p+027Q,
    +0x1.4d612aaef326fd2d55783ba088cfebb7a2d3df5bp+027Q,
    +0x1.7682ecaa129208e89d53736f33c21d93e56917edp+029Q,
    +0x1.73934f146a21c38fb1f34cae7829662a2050a4f6p+029Q,
    +0x1.96ce53effc9bfe8a84c64c4002237b936e55fc4cp+030Q,
    +0x1.95c82cebd31ba7ff16221542037083395b1c165bp+030Q,
    +0x1.cdb4c26adb544b9e2a3bdfdf17f0e672215a8066p+030Q,
    +0x1.cdb0e7abceda9f6088b3b2ed12c6939e93cce9a2p+030Q,
    +0x1.b61834508936a2c4a7812f0b452f9b83b548919cp+024Q,
    +0x1.b61834508936a2c4a7812f0b452f9b83b548919cp+024Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r050910x) (real x)
{
  static real c[] = {
    +0x1.58b7b36bc35256b37474c5fa866fdc039c5175a5p+003Q,
    +0x1.903573554f339a64b0d4fc85d1c50a9dbc24bc9bp+010Q,
    +0x1.de71f42b7164c545a7220d04fd9fd2e7af31ed6dp+014Q,
    +0x1.a15e42baf08187cf4810c4995249499e720f647ap+020Q,
    +0x1.697de4ee5d182c485be5e8f9f1fdca04793001acp+020Q,
    +0x1.e9771f010826931424ef051403e2a3bdaf3c9e8dp+024Q,
    +0x1.db62805a4ab155d3301683f194e0303cd1d949f4p+024Q,
    +0x1.b10eeaf4cc624b4319cb561f8bc401e77d60a6b0p+027Q,
    +0x1.acdc1b21eb1ff71265364603483a5baac1956238p+027Q,
    +0x1.9b39983bfa7a4467665574246aeb8f6ecafcaeaep+029Q,
    +0x1.99c888b56bec23ee2108c16f9fbe1d3da263c5cfp+029Q,
    +0x1.9bd532de33b4da6c624455d1b77303b5ef1516cdp+030Q,
    +0x1.9b5bb9666381cd501b4efd1da9fde7c3e54e4a20p+030Q,
    +0x1.af094ecf63cbbe5875e313084ee3350844c58299p+030Q,
    +0x1.af094ecf63cbbe5875e313084ee3350844c58299p+030Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r050911x) (real x)
{
  static real c[] = {
    +0x1.4b22b9b785c5e93513ecb045c84509688a825699p+003Q,
    +0x1.c7df49512f57253be585bd3ea554a19fca0d0d9ep+011Q,
    +0x1.87b20efc7e259197ecbaa1445a456f472c90d32cp+015Q,
    +0x1.cf2022560bd331c28f753f1ed8022bd77a9219a5p+022Q,
    +0x1.bc3fd22070e0c0b6a1ea77e7c22d4d5889e68355p+022Q,
    +0x1.8989d73c138885e54a2af9194946cfdf393dd5e1p+026Q,
    +0x1.855c9f7bfcbf8a1fccb388886bab868cc486d88dp+026Q,
    +0x1.200ebde36ab9ff6d340a955ae3aa8f6e979644e9p+029Q,
    +0x1.1eedd1167b34eadb67530c6e528b3b7916d286f2p+029Q,
    +0x1.d7c67f9055f041cf21ce07cfcec99eb3a285899cp+030Q,
    +0x1.d70f5d116bb083eead04f20198e16e02854f1958p+030Q,
    +0x1.aaa7a75ed65af860625b576f613b4afb6320e6e5p+031Q,
    +0x1.aa6ff0776a02660873b3f7b47c0291e3b5804c88p+031Q,
    +0x1.8b32bb6c3fc51317fde29b95675f3b77529187f2p+031Q,
    +0x1.8b32bb6c3fc51317fde29b95675f3b77529187f2p+031Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r051010x) (real x)
{
  static real c[] = {
    +0x1.cb9f659778b8a764e3d5677215c1ffa4ea8a5da0p+005Q,
    +0x1.ccaec9e716b2bdee6344fd99665622c114007b4fp+009Q,
    +0x1.151145d2406915674bd3793606b52d69f400114fp+017Q,
    +0x1.918c47cd5c4c54acc55b6b42818b5904fca23c9ep+020Q,
    +0x1.1f5cd28504c73b9f21be967eb5acb2db978ad02ep+027Q,
    +0x1.0e7838a01b95b6ed7c1d065783b7c4f1458cf130p+027Q,
    +0x1.91ac4e5686c20b61a2c4cd44cffc71da40ca0452p+030Q,
    +0x1.8b0d97707ad4f567c8981a2c127435d9f7495f27p+030Q,
    +0x1.ffbe5754ed9ae5c8b78473b0fc34c476223ced0bp+032Q,
    +0x1.fc906446f662333badff2249ceea5fbff87b6bc7p+032Q,
    +0x1.68cb38ecd40698802a1ee5f6acef41e410c6c993p+034Q,
    +0x1.67e6881482c34dea89a138143229852b088f5483p+034Q,
    +0x1.1e84ea531655d12f40d7fa7c559f03cd7c42bc58p+035Q,
    +0x1.1e494e18a49d161bfbc02f1ba89d6776eb6770ecp+035Q,
    +0x1.a709dbac1f455d6a0169dcf35fd1e18d1d8a710ap+034Q,
    +0x1.a709dbac1f455d6a0169dcf35fd1e18d1d8a710ap+034Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

#endif
#if NF > 2

real ferfc(r050912) (real x)
{
  static real c[] = {
    +0x1.6acbdbcbe60c751947bf707315a0b185f0b8dae8p+003Q,
    +0x1.e4e15f9749566c01553af79615f31ff970ec11fep+012Q,
    +0x1.7fe7188c145d5c9a37afb0255855987923bd9afdp+016Q,
    +0x1.e913c98199ed8bccd56d32fab36cec3ece695c9fp+024Q,
    +0x1.e06eee4d8ce2fa6482723efd19fade7e804ddb78p+024Q,
    +0x1.7f62900607e64b0dc78ee584cff590024689084fp+028Q,
    +0x1.7d9466f7e5369e21c8eb816363c4916a8dc61e61p+028Q,
    +0x1.061ff05e5414c5ba84c00e0141aab66c05a8efdcp+031Q,
    +0x1.05a95fb924f324034c354cdf960e4a4d15e879a5p+031Q,
    +0x1.90f7010f0545dc5ae5522126350dd2d66f811576p+032Q,
    +0x1.90af6d951a522cb3f1be87660354cf3f6fce5dadp+032Q,
    +0x1.5699a1d2b5524ab394abe8c2506e1ade21ff5e1ap+033Q,
    +0x1.568504fb150bdc1d5882d4da4e0329c4af3cd066p+033Q,
    +0x1.2447acecfc0f7083fffa9280dfa4033950fa06b7p+033Q,
    +0x1.2447acecfc0f7083fffa9280dfa4033950fa06b7p+033Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r051011) (real x)
{
  static real c[] = {
    +0x1.1a2f325b9156ebac9e29c25337b3fd9e906d2ec1p+007Q,
    +0x1.ec50143bf09092be6f354a6edc917d611d43d0b4p+010Q,
    +0x1.2f4da967a80ee7dc5279bc3ffe1a4edb18ac5d21p+019Q,
    +0x1.cf787169d23dfbbbca557c98e6ae2f1de707a09dp+022Q,
    +0x1.34db549aa135b5d134e5770dc891b1000fc0cb92p+030Q,
    +0x1.2ab2596aa91e83bf74bc010ad4d8acbe18cb5e79p+030Q,
    +0x1.cf0c2e967f9b012b4aad5d66d08e19baca80cf30p+033Q,
    +0x1.cae76fdd28ca30b226670589c78fbaf6aec37b42p+033Q,
    +0x1.33c506f76b3e77a91687da57437ecab8f303b2dbp+036Q,
    +0x1.32bb2cb88984d633b8d6e9215092435e3990d8a6p+036Q,
    +0x1.c8f81f310b914ea3b54f3978bb29d6848ea45b33p+037Q,
    +0x1.c85b67ae77fed14c1b20d191890395bf9bd9af5fp+037Q,
    +0x1.7c743431c242a7d1f184de8baead638de58efc08p+038Q,
    +0x1.7c4868c7ed3afcad7554839060d9808b704560ffp+038Q,
    +0x1.367ed9f9d06d4001c371dd5ab8765b3161ff5c3bp+038Q,
    +0x1.367ed9f9d06d4001c371dd5ab8765b3161ff5c3bp+038Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r051012) (real x)
{
  static real c[] = {
    +0x1.d0d1fe266ec5323850c3a7aa4b9677f8a35d3fb9p+008Q,
    +0x1.71bec908d90e9e5417e1e0a6ea957e34fa630b87p+012Q,
    +0x1.d3ef76946bb4eb70d4fd37b050847bb247439bf8p+021Q,
    +0x1.6b2ccc2baf45f937b35c5ea6b662275778ccc2b0p+025Q,
    +0x1.d858bad4674dd256fadff36753d98aa4ae290901p+033Q,
    +0x1.d04eb0b05fa362c9ef00988ba56243bbcb30d088p+033Q,
    +0x1.6a642992388c7251365a461cd882366592901bd3p+037Q,
    +0x1.68bcf12a54d43b0d5f3c645e1482077790f905dcp+037Q,
    +0x1.e6f0c3334dc0649e684ecba39784036bd2ecb992p+039Q,
    +0x1.e61ad3bb55ed60dc3ce439d49f27e390f798524dp+039Q,
    +0x1.6d8266a5962451a8698fe61fc26bdcb550f1b6cep+041Q,
    +0x1.6d42c8d04227208e39f8d691b7fc548b64aff2f2p+041Q,
    +0x1.3322c10960f0af2379a9436d7b4773b80636bc3fp+042Q,
    +0x1.3310c34ffd81f9b11946e851edb60e325c69945bp+042Q,
    +0x1.fe36efcf79be71d483a85034d8f99b8524dab8e2p+041Q,
    +0x1.fe36efcf79be71d483a85034d8f99b8524dab8e2p+041Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r051208) (real x)
{
  static real c[] = {
    +0x1.f894c458a60c845ec08e3de58f13492c786bb2d9p+002Q,
    +0x1.5abca73842b62c8a8873a84665733ee08f77acb6p+008Q,
    +0x1.d189407428a043a6645c769b1f750bc75cf38267p+013Q,
    +0x1.6dcf8f5412c02f2fcb2cdf18ec99c09734f5e316p+017Q,
    +0x1.f8d050c5b779de69330e1b1f515d44b211fe2108p+022Q,
    +0x1.6c2004f0e052a037dc5e7a5a81d483f0b8b1d166p+026Q,
    +0x1.1b4da5adb00bc5ce58845fb2b59d43d00c332a4ap+031Q,
    +0x1.b5f3976eb7dfe9fba0f2e4d22835883cf37bb516p+030Q,
    +0x1.7686ed40dbd2198ba22d17d16efcd44e476cf81dp+034Q,
    +0x1.5bbea0181bd980a7e47943a40047a042e2b6b6fdp+034Q,
    +0x1.ecb2c022be0512af2229996eef1a14dbbfd9ed90p+036Q,
    +0x1.deebb2cb595cef669238e4c5b102838fede8fa24p+036Q,
    +0x1.759ab1875401686705cd6c2047e8bf75f0904dd7p+038Q,
    +0x1.716c16c8c4b7decf9247d66f23488b5355ef3c56p+038Q,
    +0x1.3f5d1330d1fe71f4f4526fd2efed83308fd21241p+039Q,
    +0x1.3e25c9a2a0111b7456e712a46fcf1ef8b66d763ap+039Q,
    +0x1.13df079b810c69011efbdbd4cc551f7cf8f949abp+039Q,
    +0x1.13df079b810c69011efbdbd4cc551f7cf8f949abp+039Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061109) (real x)
{
  static real c[] = {
    +0x1.86613879347abae7fddbd5345c4ef44f39771514p+001Q,
    +0x1.ce14563850bd3afe6dd188c01612d69289cdeb5fp+009Q,
    +0x1.e4d5cb9bba80af5f1bfeb68d202e5fe2ecd1f516p+013Q,
    +0x1.9ca54e85cae08110f63489ea0c4a8fcd3cec7894p+019Q,
    +0x1.9afaab889069b5a5e39717d32d6490e46311da28p+023Q,
    +0x1.a86b13d0f4de5ca9d8d17d079c673201118b613bp+021Q,
    +0x1.b35ad8611ed77cc8e056449e0063f0d42780fb82p+028Q,
    +0x1.7cb69ffe690e635944b67a66e2757616823a5a99p+028Q,
    +0x1.3542745e7a685677e0ad3676079bf9a885b9c1f2p+032Q,
    +0x1.29bc5524f93a9792110ed52fae3926e4db056175p+032Q,
    +0x1.9f6e4a2ccd911be8fb7f1b748727f247537743a4p+034Q,
    +0x1.996b0482c40e9b5ea17711e30183d033de262661p+034Q,
    +0x1.424e345f8c45b00759cb0bf40059616cb8e4d55bp+036Q,
    +0x1.4073c98663c2075bf7655c9594b37923e095ecbcp+036Q,
    +0x1.1788e0d455803ad7865b7815b9e1d993f56bd5a1p+037Q,
    +0x1.16fbb21ac3ccd6516193d74dacd7a2343fdb8497p+037Q,
    +0x1.f47a9fb0addcdc48f792dcf0790f73039b1e2067p+036Q,
    +0x1.f47a9fb0addcdc48f792dcf0790f73039b1e2067p+036Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061110) (real x)
{
  static real c[] = {
    +0x1.2169ba8320101443bf902af1ac150ee048303a00p+005Q,
    +0x1.227ee4a41b6fad9f8722bb5726148a1ddd9baa2bp+010Q,
    +0x1.8e24cfc0a5bf7b13059b1aecd28e7513a03b6a98p+016Q,
    +0x1.fb46d3f45bff712c1ca18e2281d5806afb5c0b49p+020Q,
    +0x1.b5a98f0df1483c2814a858d0ab07ba3a7be6145ap+026Q,
    +0x1.705cd5ec632327932732452537f99ae439f99248p+026Q,
    +0x1.010bd139b76ac72e498ff6ee6983765f72fb6866p+031Q,
    +0x1.ecb46b6ba6ebb078bc47ce9b1efc5e56fe3d0899p+030Q,
    +0x1.11897dc3bff25eaaeeb1a4f94d4d23e771a41e50p+034Q,
    +0x1.0d6ba00d4ac41eeee3949559a4385ed1d5c09b6fp+034Q,
    +0x1.3de8bf39faa59c5de7dd9d458ae1db0267975d0cp+036Q,
    +0x1.3be4c1ca30259eaca63dcb3fa2a6a905436f32a1p+036Q,
    +0x1.c038617277d0cef76b8627e53ae6b41158ca87d8p+037Q,
    +0x1.bf094bfba7d87e21e5c5642549fda49c81c5210cp+037Q,
    +0x1.6c86e6134fa36a88161ef6ae71e3fbd3704a576cp+038Q,
    +0x1.6c307a0c0d3e2be6baaa65170676c29609d86c80p+038Q,
    +0x1.325ba375df419a2de4dccb181875f04d8b81ad82p+038Q,
    +0x1.325ba375df419a2de4dccb181875f04d8b81ad82p+038Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061111) (real x)
{
  static real c[] = {
    +0x1.79b8737a2bfc74ceb347f5dfe0c4b2cfdbb8d723p+006Q,
    +0x1.d0ed3ae811c42ed8adc99b7e581b870177cc991ep+010Q,
    +0x1.b56c9adb744ac57fd12a64ad95dc2a639a257918p+018Q,
    +0x1.a1375ec166e6217be74b9ef46d65f20054e06fe1p+022Q,
    +0x1.c2ba5401580efa2bcafb72d9b5eea0a1ab207b24p+029Q,
    +0x1.ab94614fa15105a40047c66ab3825867c0f1ba80p+029Q,
    +0x1.a2023ec511b9d1560207a2b2162116a1c3a3478fp+033Q,
    +0x1.9be378f0acdf1c4acd799ea781275980d368bb62p+033Q,
    +0x1.666411c07e009f1fb120de7fb04d9e388d0a6b5ap+036Q,
    +0x1.644e9d6684780ae2fecd5a2db00066dcaaec30fbp+036Q,
    +0x1.6311ccb1561890db89ef5bd4ab5677cedbc8cc07p+038Q,
    +0x1.62266ef2a354fcde1e8329e355a94c3901eb4458p+038Q,
    +0x1.b3c1e4fe442d69a45108bbf2c913d3c1d9198f6ap+039Q,
    +0x1.b343e9300fc338058754ce8f4a8f4c0ae574ee29p+039Q,
    +0x1.3c31cf213d791e13fb84fe61a4118eac8d8a4d1bp+040Q,
    +0x1.3c113116270047cba77d298d16f374c5075abde2p+040Q,
    +0x1.ce808808c208da555ea17f7c192aef886113cfcep+039Q,
    +0x1.ce808808c208da555ea17f7c192aef886113cfcep+039Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061112) (real x)
{
  static real c[] = {
    +0x1.66452c04816fea39437ec951c328139e4f4bed8ap+007Q,
    +0x1.88cae34f713175a0f6af1d70edb22eb675b8df94p+011Q,
    +0x1.8b9e588c9bd458a053f69f5b1a4513ebce063bffp+020Q,
    +0x1.61ea9a3f13d4197c5f3ef3549e2cfe5e34a22317p+024Q,
    +0x1.912f0e4bdbb72a2e6684b0b089aaa1eeb9f0337dp+032Q,
    +0x1.87fe05ece37337aba755e80e1b21b7d158093c75p+032Q,
    +0x1.616d5dcb1f8e7976b7e420b00ba3c52b6b1d1423p+036Q,
    +0x1.5f257b37f0ee237efc5f2bb1ea5812d2a8812fe3p+036Q,
    +0x1.1a97b53213be7a8a3b71b6e191e8ab12076906bdp+039Q,
    +0x1.19dcd95e2e31cd2adee7c799903c14e2f2917545p+039Q,
    +0x1.05b482aa581b526ac690c2192e08c61ee25c65b3p+041Q,
    +0x1.056718d1a53ce62edc9c04405513e17457817f2dp+041Q,
    +0x1.2a5043eef7260337297352515fd25bd29cf7e1c1p+042Q,
    +0x1.2a297e4d8c56d8fceec2b8c5d24b333f4a87ed5bp+042Q,
    +0x1.91e9254cfa4de0e894110173984a5954fd812571p+042Q,
    +0x1.91d6a890fed7fd510c675e88bf790cb4cff8dab7p+042Q,
    +0x1.06246cd78d6f3a03a893b39b649a39ceb6efc9b2p+042Q,
    +0x1.06246cd78d6f3a03a893b39b649a39ceb6efc9b2p+042Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061210) (real x)
{
  static real c[] = {
    +0x1.1a8671573edd7cd5a3b1ff309de59d844a054f24p+003Q,
    +0x1.3a68e17c304704b40908783fd07383dac030b441p+011Q,
    +0x1.16766534b3ce667306853cd1bd1750efd616fb49p+015Q,
    +0x1.3ddae17f983a7bc89fcddc2c60eb5051e3f5f5e1p+022Q,
    +0x1.13f608256fc71caadc5d73c8efa395fcc6a58b2cp+026Q,
    +0x1.4c1338075893c4fd577481c8a08e474624ef38c2p+032Q,
    +0x1.2fc45041446f18a580b15265cb3532079a1b7d8ep+032Q,
    +0x1.15fff1ba1c0f101af29fc9cf7887f2701d84bda9p+036Q,
    +0x1.0f0b59b2b7a85a122a8507a11fb496cd0ff3f4bdp+036Q,
    +0x1.b437640859283cafc2c375d0e34c0d4b18a6a208p+038Q,
    +0x1.afcebae3b06623efdc9b24969b1f5ed89e27ec45p+038Q,
    +0x1.8f18d6cbe9e09ef887e4e251495ef6ec7ae0e6ccp+040Q,
    +0x1.8d4a485834d3b66ae4c7c4ab3b7d77098cea14c7p+040Q,
    +0x1.c10de37962fce4bc3f3096fe3c46167fb34f60cbp+041Q,
    +0x1.c0292d23a00691ad44a43fbb30d7811cdbcd847ap+041Q,
    +0x1.2a82113521b9731786ac40d1c19397ce93722b68p+042Q,
    +0x1.2a4c93fc491a26b49ad90844e7a7bc985afce008p+042Q,
    +0x1.7b3a6aa9ce868c6828db71909c67ee59221764c5p+041Q,
    +0x1.7b3a6aa9ce868c6828db71909c67ee59221764c5p+041Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 17; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061211) (real x)
{
  static real c[] = {
    +0x1.1da7a914cbef5f1fd11eefc571c9fc7756bda37ep+005Q,
    +0x1.d94c9cb0d05bbacddd82dccaa7880b6726e950bcp+012Q,
    +0x1.da89d92576452518c9b955e52546898fcc334f39p+016Q,
    +0x1.f5dad17bf71be4327465ee383d6eb4aad71b05c2p+024Q,
    +0x1.c02a965cf893ed247c3311a9f48f62f914b09677p+028Q,
    +0x1.014d20f9d9ac8b247002d4b7dfe76b87c5e6850ap+036Q,
    +0x1.eb378058ac1553151460505a3c0cecf9cfbe6929p+035Q,
    +0x1.c0dd1e3c5327bb2d9f789d566fff3d43370025a7p+039Q,
    +0x1.bb06d4d7fa5d882b0cd6b17c894589989c674c24p+039Q,
    +0x1.681984b28c91bea79e668797f9f666a2f9a16ca5p+042Q,
    +0x1.663838a2ac69b9b94c00bfff3f5dd8cad85a95f6p+042Q,
    +0x1.4f68d46f498056f6ac5d4d8e4f77687973f8074bp+044Q,
    +0x1.4ea004ec5c8023f24f28acd90478c47b9ee6dbadp+044Q,
    +0x1.813c887ab4fec21c96bcab839f70cbeabb1c191fp+045Q,
    +0x1.80d7271f2b8e1e30189760b0685321bf25424c43p+045Q,
    +0x1.05b93fc8b20bd6c6494979170cf37d4d29ad91f7p+046Q,
    +0x1.05a0d27a85bd9e31de974ed324db295c6d9c910dp+046Q,
    +0x1.5a5d8fb69af2358775e9d5349def46bf44fb1ed0p+045Q,
    +0x1.5a5d8fb69af2358775e9d5349def46bf44fb1ed0p+045Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 17; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r050912x) (real x)
{
  static real c[] = {
    +0x1.6acf151dbf9b0378637c8cfb3641e2e1f1728a3cp+003Q,
    +0x1.e501addbd2b4998d3e2c4643533aeb0c46e722d8p+012Q,
    +0x1.7fff6805b0161a90f9c7d9058b1022161bb6358ep+016Q,
    +0x1.e952c0f7aa8c70757d93999ff0e6a9152916e05ep+024Q,
    +0x1.e0ad605733d673f453922e78d67c36e27abe26d2p+024Q,
    +0x1.7f92b4633d39f6a0eaf47313322ded0c2358f4adp+028Q,
    +0x1.7dc470be578daad18014bdd33f97f751333bdfb9p+028Q,
    +0x1.06400e51fb616897b6f69f9c145082ed3accca72p+031Q,
    +0x1.05c9772a73998e777249045e26f3577cbbc47b65p+031Q,
    +0x1.9126cec51615e5a321fb554362d8edc945c7e575p+032Q,
    +0x1.90df378ce6b6caedfbb7d8dc88dfbc08dc76fb47p+032Q,
    +0x1.56c179193f9b2ce7722ffa1c6588dbdb9ea47696p+033Q,
    +0x1.56acdb3df6672ca5eac863b62498cc7e1ec61b27p+033Q,
    +0x1.2468542f7ce15e270c5a7034d94b9af94ac1aea4p+033Q,
    +0x1.2468542f7ce15e270c5a7034d94b9af94ac1aea4p+033Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 3; k++) {
    q = q*x + c[k];
  }
  p = c[4];
  for (k = 5; k <= 13; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r051011x) (real x)
{
  static real c[] = {
    +0x1.1a5f27f7fecec124caf521ca54c439acf06e773ap+007Q,
    +0x1.ec9a297a20d1759bb417a579d91e91bb3a3cc6c9p+010Q,
    +0x1.2fa2bccf326211259dd599c19f98832d0a3ce190p+019Q,
    +0x1.cffca937906e01573322530b082ec9bfc6ff046ap+022Q,
    +0x1.3557ee42e30c9ad45f5e32f23dc23dab5d3c8cdfp+030Q,
    +0x1.2b2c04a61655ef6a676310d5b0e1dbd11c67512ep+030Q,
    +0x1.cfca1dda22cd81e0f2f361223dcb43e006e0b75dp+033Q,
    +0x1.cba429fe8b20f8c315741e1620eb30a0f6369610p+033Q,
    +0x1.344455f7e9dcf9da78f5f3eac90b378fc338fbebp+036Q,
    +0x1.333a2d754b9ecd14c541d5df66f0e56b7bf014e8p+036Q,
    +0x1.c9b6e0024e0453a0335fd70689b16907a19dd22dp+037Q,
    +0x1.c919f9de6ffa5828094f1858d9c41306cdd7ddbdp+037Q,
    +0x1.7d144090ba2d7f1d18c2ca413be47bb2b2849764p+038Q,
    +0x1.7ce867eeba0080c88f93553131b7adb6dda39af9p+038Q,
    +0x1.37036ead8aa6b9a0ab759e485cb0ffc12a558aebp+038Q,
    +0x1.37036ead8aa6b9a0ab759e485cb0ffc12a558aebp+038Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r051012x) (real x)
{
  static real c[] = {
    +0x1.d11b0bff69cfb9b102b4a4f459bdda752af42ebbp+008Q,
    +0x1.71f61e6ffefcda82900e3a063477f2a9e0ae0a67p+012Q,
    +0x1.d453e0447c60338498f226c08792a17bb95388dcp+021Q,
    +0x1.6b7b02f4378f334f9f574611ae850900fde8577ap+025Q,
    +0x1.d8db61517e1c09c35966754b84cf057947cc78b8p+033Q,
    +0x1.d0cf9b180c54eda18bbd1a09068ad128db3a8573p+033Q,
    +0x1.6ac8d75ee7f700454aaf6b9b0b974935b6113a5cp+037Q,
    +0x1.6921437f5889d6925b6896741bce6469b1806ed3p+037Q,
    +0x1.e77848296c28de3912d8f1e15c6ae3f0d0b251fbp+039Q,
    +0x1.e6a22a62cfea132fac5e62d0b9d3b4cd395de538p+039Q,
    +0x1.6de84a84badf268db6ca717f78e8956cddd37706p+041Q,
    +0x1.6da89ee4b1daa4dfe5bd1d434bd2ae155fca4325p+041Q,
    +0x1.33787c0c2f6530d38b693ad7b89bcb38f56a1767p+042Q,
    +0x1.33667a6a3340d61a0a50a34a300aebec6eefcf60p+042Q,
    +0x1.fec5b259ada8809d32e5326bd417185dab4020d6p+041Q,
    +0x1.fec5b259ada8809d32e5326bd417185dab4020d6p+041Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 14; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r051208x) (real x)
{
  static real c[] = {
    +0x1.0348edd38387c68da3efd71a33d989ceb34f68fap+003Q,
    +0x1.5b11da3c6169d21d01d675c6750f7e7bd422ef02p+008Q,
    +0x1.d77ee162b6ff5e9e8f7f2e8736a5a24e5b42d807p+013Q,
    +0x1.71d12aaf14a16d5f99fddeb006c9791737c9f838p+017Q,
    +0x1.00322279b1e59302c2469f9e0070629e7ed2abd3p+023Q,
    +0x1.71e7117d8f00add7bfcd312437d444a6ea1ca085p+026Q,
    +0x1.2090a89c62116cbac866184b1964b9c8f80cce83p+031Q,
    +0x1.be5f7ab39170a67f6be5f4c25d72ef881fb18568p+030Q,
    +0x1.7df174bcb57731b866693f75c0372a1d25017b93p+034Q,
    +0x1.62b6a45dc3e7da206baf5cb4f81c7ab583ff796dp+034Q,
    +0x1.f6b0b249565119d10d78112f27aa158c9c5adaf6p+036Q,
    +0x1.e8ad860195ed5a8436aa46c3c38a1cf9fa1e24fdp+036Q,
    +0x1.7d5e63cdc9d57c421a7fc30e502cbb76e90ec65dp+038Q,
    +0x1.791d2ae9bb7d12dd8b414829b9be767461dae728p+038Q,
    +0x1.461bc557ba6b8ce0922bd1aa2b4843135fb2b0b2p+039Q,
    +0x1.44deeb47ee1c99c6fb2f7d3fd52a11df080b782dp+039Q,
    +0x1.19e644a394915fb49a752ddd7a22f2e9779142e3p+039Q,
    +0x1.19e644a394915fb49a752ddd7a22f2e9779142e3p+039Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 8; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061109x) (real x)
{
  static real c[] = {
    +0x1.8eaee7f85997d704e108c012b8c256782fea7a73p+001Q,
    +0x1.ce3c17e8b9f9e4256ad011c0d86c40d0959d505dp+009Q,
    +0x1.e80ab99afc290ab5f95b62428668c6fea3683a04p+013Q,
    +0x1.9d8233312f8db78c58633008dd16766102426448p+019Q,
    +0x1.9d4f92681d3222e13c532f0d0ad639c3370f7951p+023Q,
    +0x1.b01414547b9efa3e26b5ceb1b0257b30312def4bp+021Q,
    +0x1.b50a3b124659c820a32341386a37df8df9004a96p+028Q,
    +0x1.7e56ee829af573221ca497480ad176be78295f2dp+028Q,
    +0x1.3643675c3b4da394a6d96bd504217e9b5deac8e6p+032Q,
    +0x1.2aba8ffb08f56ef28709b1e84466c56863ea790ep+032Q,
    +0x1.a0aba24796eaa430966586cc1ed1c0850a0c7d4ep+034Q,
    +0x1.9aa718bd3291bd9e71330564ac0ef366b13c96ebp+034Q,
    +0x1.4337b0aca052429a50c8e12a9a0814e89eececaep+036Q,
    +0x1.415cea9c90ed92e6811b8c52ba70eb11a953279bp+036Q,
    +0x1.184c741979f6e2dbff94c72dd162438bdf8005d7p+037Q,
    +0x1.17bf2c536ae48f9da912644ad92b6f021bcf1e35p+037Q,
    +0x1.f5cdd515878b721f15f469406c0a0357b13d7c97p+036Q,
    +0x1.f5cdd515878b721f15f469406c0a0357b13d7c97p+036Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061110x) (real x)
{
  static real c[] = {
    +0x1.21e9475f8529bab14251f0bb39225afd3fd4d35bp+005Q,
    +0x1.22a4efd7ef6174f1d54b146e8de905aca4174c0bp+010Q,
    +0x1.8f0b39d953533c0e9a7652dab1655a5c1af4648ep+016Q,
    +0x1.fc0b7a09545dbcfffbb4f299df0e4a852e7fc4c4p+020Q,
    +0x1.b6ff0932ce788d2188dd43bf7cff42e126aeac95p+026Q,
    +0x1.719ecdb521d1fc9f1eb8ae6ed67e95999e9b90fbp+026Q,
    +0x1.01adda48f7a053dbd940da572a3c22045ad912d4p+031Q,
    +0x1.edf3df8e4df12c21600767919692b1e1617a81b6p+030Q,
    +0x1.12185ef4e9fb63a87e137eb51de743c10fd3eaf3p+034Q,
    +0x1.0df9cd64603d052196aee5b8b1f2e8be503550b0p+034Q,
    +0x1.3e79ca44db6c6b1f5545cb79460e480bfbc7d1d6p+036Q,
    +0x1.3c75865f9c172b180d4974bf9b0080a485e52fe7p+036Q,
    +0x1.c0eeca14747836b6e4f3750a3e958122686cc3d8p+037Q,
    +0x1.bfbf938f5abf4173926a965527b23659ecd19758p+037Q,
    +0x1.6d0e3da13a10cf6e2f52c50565dfff091fdfee70p+038Q,
    +0x1.6cb7ca6773cecae063f14770df4672c03d1e5871p+038Q,
    +0x1.32c1c44b615bf7fe255088f14225603e5f48844dp+038Q,
    +0x1.32c1c44b615bf7fe255088f14225603e5f48844dp+038Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061111x) (real x)
{
  static real c[] = {
    +0x1.79ed7337ceb036d4a978b55989f6b8e4b56523cep+006Q,
    +0x1.d11a825abe1d523c4d004763eee2107c9c7d3270p+010Q,
    +0x1.b5d9bf04f648efd24f96c36ca39c8de9e8b98384p+018Q,
    +0x1.a195e1f84b431f6800cc9dd9e5b6c37fd6a7c56cp+022Q,
    +0x1.c360f8abb2ea8f367b194322126dd4dbb2e76c4cp+029Q,
    +0x1.ac36474d1da458ccf5126acd65fcc4f93df2f7bdp+029Q,
    +0x1.a294d40f2694b4e60c83f6b836ff1bc14b9d4c1ep+033Q,
    +0x1.9c74eb58d7b105833c852eab012137b167f23fffp+033Q,
    +0x1.66d9936e1ab50d2da75f2e0fd91bf30bb10d55b1p+036Q,
    +0x1.64c3c5774056ae4b8f928d9e61aa6ebfee2aef89p+036Q,
    +0x1.637ef8e2a27b44a13f5e094add31dbf9651a8809p+038Q,
    +0x1.62937790a1795dea3e3db7e26b4dbc08568ce112p+038Q,
    +0x1.b43edac2dc8ff192077c59ebfe3839d638f6d6a5p+039Q,
    +0x1.b3c0ce024b3cb135cdbc88649b655180c03c5622p+039Q,
    +0x1.3c865f3224f7bda93e8578931d14880076649d10p+040Q,
    +0x1.3c65bd635ff786c656c376b3ad9163f63896abc9p+040Q,
    +0x1.ceefbf6c9f1b2d443c67dd4d223cf62123e83b18p+039Q,
    +0x1.ceefbf6c9f1b2d443c67dd4d223cf62123e83b18p+039Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061112x) (real x)
{
  static real c[] = {
    +0x1.6654c1e14edfdaac38b7aa26c6b875e48932e53cp+007Q,
    +0x1.88db46ea3ccb72f858aee4773950f72721a6480bp+011Q,
    +0x1.8bc7c5cd8efa1bdd61200e2cc7fb193e05273cbcp+020Q,
    +0x1.620eee46512d644e0350bf82bb9a18479fb7bc25p+024Q,
    +0x1.9171d2af4eb954961eed2d97f5d25a7f3721efe9p+032Q,
    +0x1.883fde9c9e8360950612c2bee45a6d616f6a3cfdp+032Q,
    +0x1.61a7ae2e6e2d7a6538f0de15735946011e77f167p+036Q,
    +0x1.5f5f92a1ade5fb384cd5f0bcb96bbbc42287a252p+036Q,
    +0x1.1ac5992c48334e81312b2e4eaeb0bd11dc7462d6p+039Q,
    +0x1.1a0aab9ea94757693e0a27ed26b20c3b3aa9c5b6p+039Q,
    +0x1.05de48ea8503f92476be9a685701757707efe1f6p+041Q,
    +0x1.0590d7f49376c4f39a88914e7a696e707e578ad6p+041Q,
    +0x1.2a7ee5e0f9cf8f0656425b943a14ae429fe11926p+042Q,
    +0x1.2a581cd0af4534dcff05dda12d0042f18d8e9fb3p+042Q,
    +0x1.922686e9ea672f5aaf435f683876329d8a9548d3p+042Q,
    +0x1.921408a03def5d9f58bcaf5ffa7d2b8efdc53a53p+042Q,
    +0x1.064ad79cf09230ba49c62f6a0cfbcc0342cbe353p+042Q,
    +0x1.064ad79cf09230ba49c62f6a0cfbcc0342cbe353p+042Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 4; k++) {
    q = q*x + c[k];
  }
  p = c[5];
  for (k = 6; k <= 16; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061210x) (real x)
{
  static real c[] = {
    +0x1.1b123c3e61af01f6a3553d308235a60b2426a0fap+003Q,
    +0x1.3ad15e2a8fb34b2cbb78173b76ca7682817fddbap+011Q,
    +0x1.16e2dc0ba92da00f43e502fd234e05e6beb4222cp+015Q,
    +0x1.3e9a5f7ca46480c84ad9ec8e4d7d45800fc1bab7p+022Q,
    +0x1.14a13d143988d5414eba14d27cb7178b9a9601fbp+026Q,
    +0x1.4d2bcaab1c68d9bf8b9f547dc42e130733ec7645p+032Q,
    +0x1.30caf1775dfa9a1b3520680132d83607cf879978p+032Q,
    +0x1.16f14dc461e74177b7b637c2c618d14ef1baa444p+036Q,
    +0x1.0ff83570be0dca779bc99d4d34af2be2b0e0e430p+036Q,
    +0x1.b5b94d73084d50d5559eea483c22a10694394dffp+038Q,
    +0x1.b14db9e166a23da2c50d7008e0bf7c27760d045dp+038Q,
    +0x1.907fcba729d2f5ab87defbf52e0d415a14b510aap+040Q,
    +0x1.8eb003d0e4bebd5f141b32c52bfc12c5ddd549d4p+040Q,
    +0x1.c2a9de24f515e4861596aa2e0ddb8ec285e0cf38p+041Q,
    +0x1.c1c48872b895687625c8aac64e3755b9c1daa975p+041Q,
    +0x1.2b99d4d3a6b00dd5accef2cbed3d16193d547561p+042Q,
    +0x1.2b6430d1750f8612e7cc8fd589f26738b8a111f7p+042Q,
    +0x1.7cac7b41c25fea8d94cec66cb0a98c885386b2f7p+041Q,
    +0x1.7cac7b41c25fea8d94cec66cb0a98c885386b2f7p+041Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 17; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r061211x) (real x)
{
  static real c[] = {
    +0x1.1e0407d3f6e1bdaeb7b53a044e87685be2b909dep+005Q,
    +0x1.d9cb8ad283fded5f7aca657191081566fef84622p+012Q,
    +0x1.db12f523fe9127a3803da8ecf4fab7e57a563eb6p+016Q,
    +0x1.f6a4b63f04267387b39231ea2b550d0b783031cep+024Q,
    +0x1.c0e01d7b3f536dc5ac5481da751842794051877fp+028Q,
    +0x1.01d4301cdb779d0d5692ffad5fb54780a1647fffp+036Q,
    +0x1.ec3c1e7a3d733761e294a2e85ed61a8597ebe735p+035Q,
    +0x1.c1cacae3bdf78afb256017740b05f919854c4736p+039Q,
    +0x1.bbf2210bdcea8c685d326a7d0ff5c184ce3eafcdp+039Q,
    +0x1.68d8d25d5ac637b67ea561ac5e7f49ce664e1115p+042Q,
    +0x1.66f6c1e6ec7000021885ad036ae8a0b603abc912p+042Q,
    +0x1.501b66353ac51feb1929d3ec8e931d27eaf11aa2p+044Q,
    +0x1.4f524490dd01d48d19ff2e52f1e5652a5ab9b162p+044Q,
    +0x1.820a127083dafeb2029fbd9221a3d6800d182bf4p+045Q,
    +0x1.81a48783040a5dca26aa9e8c1d8f0c53100254e3p+045Q,
    +0x1.06452fe0e2f37733413ebf814be6a179c29cf9bep+046Q,
    +0x1.062cb88587f11d58963c0098aae48e30490ffbf1p+046Q,
    +0x1.5b17740050605cddd8eac47d6cc752bae7fbd9d1p+045Q,
    +0x1.5b17740050605cddd8eac47d6cc752bae7fbd9d1p+045Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 17; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

#endif
#if NF > 3

real ferfc(r061309) (real x)
{
  static real c[] = {
    +0x1.854ce01dd7f71e047974801d706ac80f87807061p+002Q,
    +0x1.66ac4a305d8493892178696a4e16b9f407aed1eap+009Q,
    +0x1.28ca26baeb12c489364ae904a4843eb56132aef3p+015Q,
    +0x1.3325ab1717fb7df8b42b6c2cc435f7e5b9beb33ep+019Q,
    +0x1.4f118d6644bc82caaaa0ff21abb5778e8f9ddecdp+025Q,
    +0x1.23dbb57cc26eb939e52bc5f3b554ced595c7421fp+029Q,
    +0x1.6f5287008ca87b3c6d492530429dbf37f3608844p+034Q,
    +0x1.3139afcda1e0a3c1e32ca1b07cac85f5a2a8f5e4p+034Q,
    +0x1.2967e06f3fddce3291022710bc02204ea0cf424dp+038Q,
    +0x1.19712e675618b3dda2b7f4f80864b9cb5c6df2e1p+038Q,
    +0x1.e32457e0c74559248dc8461e371221524c138e5cp+040Q,
    +0x1.d880101dfbae7a6084fef1ce16a495bb63739ceep+040Q,
    +0x1.ce493bda37ab46a68ea913f71738b0f79d30327bp+042Q,
    +0x1.c9ab56cfd82648a9f5602aa73aa8d9752e94d630p+042Q,
    +0x1.14c4a809b9404727f5ee4249138bf25a1c185c32p+044Q,
    +0x1.138cb1b96601b9846e5574fd4981ed5b45291ba7p+044Q,
    +0x1.89555f930a35d228e32d3f41fc8f98f8a725325cp+044Q,
    +0x1.88b574b93300706150ec1904a6b30700962ce144p+044Q,
    +0x1.1b72395816b3a40b584e0a477e5607550c90d059p+044Q,
    +0x1.1b72395816b3a40b584e0a477e5607550c90d059p+044Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 18; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071309) (real x)
{
  static real c[] = {
    +0x1.7cf486297aefe0033001a48b077592b109d025b0p+001Q,
    +0x1.a43d6387cc016e4c68dcc21d1952855998e554bdp+009Q,
    +0x1.b072e28286f9243f630b0cace51ae01ba824258bp+014Q,
    +0x1.70a59deefd68952beae75f383f59fce3eae8a488p+019Q,
    +0x1.e7d30a43d3805c18e5d0acaba667ca5c4791b772p+024Q,
    +0x1.145a492add8c43506402966f4d1358fa1ad13607p+029Q,
    +0x1.42701f7f59c0d652fa8350684740e17973375809p+027Q,
    +0x1.08d9c93a02bf73c3eba023cfbf14a552a16ebd3dp+034Q,
    +0x1.c0cac166bb3bb8ef662800ecde0d47ebb79566bap+033Q,
    +0x1.8d512388e3f04208b3cc23456d702a4cff9aa723p+037Q,
    +0x1.78c859725baef8fc6c0675ca69d613c0208bf3b1p+037Q,
    +0x1.39d84de9b9f3ba6435b5b23b031ae5f8b94eb23cp+040Q,
    +0x1.330a3e502ced31fc21f3cc6ec5b9d1724b17a60dp+040Q,
    +0x1.288107fb162887e3313ee622d8e34b4a975f1d4ap+042Q,
    +0x1.258e96c2e5470c2864d7ba4da71bd9a8d8da5fa5p+042Q,
    +0x1.616cb7bb5d6d8bf25ddd5133907c9e8204ce3827p+043Q,
    +0x1.5fde17f23e2be78f42b7f0441ad08ec5abe7f6c3p+043Q,
    +0x1.f5b3180a5dfcca1698716c4bc6fb9f1cae5dca51p+043Q,
    +0x1.f4e5d9858c8c2403c709429ec0bcd4ad7bee04f1p+043Q,
    +0x1.6bc930980e93d1e5ebe9b0057e99e816e2690116p+043Q,
    +0x1.6bc930980e93d1e5ebe9b0057e99e816e2690116p+043Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071310) (real x)
{
  static real c[] = {
    +0x1.31ba6fecaa49827a1abda6647f862f4743da984cp+002Q,
    +0x1.16f62de1d39deb7da735435427c184ad8312b733p+011Q,
    +0x1.2fe1665b1571db2fa3a2feca8a3a3cd7514392c6p+015Q,
    +0x1.0f50722b6e5a8ac0564b06f6bd517c4b653f431bp+022Q,
    +0x1.3aff57f13db8c6fbea1da5498f52a07ae558246cp+026Q,
    +0x1.241515302bc56bbefc2656fbc6a62ed67d9d980cp+032Q,
    +0x1.f188acc6f28fdf6be9878c8152865c2444a3cf3dp+031Q,
    +0x1.4166dc27926cb8a5a01897154a478e448b486871p+036Q,
    +0x1.330b7a1d050c83bf68169a21fedcf8c6de030471p+036Q,
    +0x1.54d197d7720defa16b69a5f2865addbdd34eb930p+039Q,
    +0x1.4e8a1f829e3f9b64e0641e012769f7bb08185772p+039Q,
    +0x1.afba941e1c2edd41c0c8c28d618f7d1dc3f4f4bdp+041Q,
    +0x1.abffdf68363f860ee5ccd89b3c96137a8117db27p+041Q,
    +0x1.5eab5b14522c4d338ca9873237e18c8c9c3914fap+043Q,
    +0x1.5d30261e4de0adf7ad631e62dcba10903f22cfcep+043Q,
    +0x1.73f438e524e5d05592932104c760bc7922bacdd0p+044Q,
    +0x1.7339c193e7055fd09524083879f64683d047fe41p+044Q,
    +0x1.e16e2ef281e9a52c09ed4cf70fc7273c7eac6a83p+044Q,
    +0x1.e1144eec53c52b9eb33a642355c9964f51158c75p+044Q,
    +0x1.3e99526d794102686ba4c11d6c3fa74d8cc5efbap+044Q,
    +0x1.3e99526d794102686ba4c11d6c3fa74d8cc5efbap+044Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071409) (real x)
{
  static real c[] = {
    +0x1.f76b4cc0127e7d9b76e27534f6c30df15d0d8eacp+002Q,
    +0x1.668f8c514ac1de72a33594509a811203d59e57c6p+009Q,
    +0x1.36747b7e7f5c9d00cc1ec65400437ff358e21706p+015Q,
    +0x1.416615eb18d410e841a734777403e141dcf059bfp+019Q,
    +0x1.5b5dc11909a0d2c9ebcd290867f2c9db5dea651ep+025Q,
    +0x1.33d0e56516f0d7480651afc9595eb577786932d1p+029Q,
    +0x1.7de20216c9d0d225291aff0736b3109d90e0b1a7p+034Q,
    +0x1.3ad9949287021f8c44e4a50948382810425f0f8ap+034Q,
    +0x1.3a47a2246a4f326793908ffb30f0a83b8898f45bp+038Q,
    +0x1.288278d67d330d27826e8c2a4f8a9b9b90fc655ap+038Q,
    +0x1.054daedc73df5f468d4de090e7cf5418bf84c7f8p+041Q,
    +0x1.fe3e707d0c090b875de36b067c64db8b0efcfd37p+040Q,
    +0x1.02cd5d190cf8054b32024cdec8918243b467311bp+043Q,
    +0x1.ffe25d2ff2dbdd0b1fa0eb45e254561d3e9d121fp+042Q,
    +0x1.45c998a674ae2e8aa9585e0bd08027193ee68e28p+044Q,
    +0x1.441919f3f74063512b65a8a3886989edd492216bp+044Q,
    +0x1.fad6d474cdff002666bd56a76415f643f4d70912p+044Q,
    +0x1.f9b7d0bc1eb8dabb347ae7ff20d82d5861d8df4dp+044Q,
    +0x1.ba84500e4abd3fdd506ecd24f3a2843394cda7cbp+044Q,
    +0x1.ba41fae0758fbed82b3a9c74cb30ad663eb11160p+044Q,
    +0x1.d6496cb8522c28b27b4500e3ba9c5cb7648364e2p+042Q,
    +0x1.d6496cb8522c28b27b4500e3ba9c5cb7648364e2p+042Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071312) (real x)
{
  static real c[] = {
    +0x1.42c2be4b6b186e2fdea0dae398bbab03aac5f6b9p+004Q,
    +0x1.7118d2b655f74563d143c9d3bda9392f4b1e18a4p+013Q,
    +0x1.9462bc73f2eb164652a408a4b0aea0483b2be1ccp+017Q,
    +0x1.7938c1f9caf4b652186c51359bc1d213ad081afep+026Q,
    +0x1.887cbf23f3c26a8c1534c7f9be7c490c3b041735p+030Q,
    +0x1.7f9e0af764c48e2605a980356dfcc2600080a222p+038Q,
    +0x1.7399d97f8f6d28307f118e690754305b43f68703p+038Q,
    +0x1.8909e174c911022be7c0000a6a98e378bbb5bccap+042Q,
    +0x1.85736757b90b5f90e8efde2d3e0a9b489ad23840p+042Q,
    +0x1.755d6b8d3796aed6b80f9b222bf3a6f5f19a1851p+045Q,
    +0x1.73effa853ea414053e45e3dba55be93830d1f8c0p+045Q,
    +0x1.a81019ff6134fc5326faf7c581ba5c7c8ac38c8fp+047Q,
    +0x1.a7493f3b1ce6fb4c5de635749a244627626db6f8p+047Q,
    +0x1.373b7962ef1074ec2f9777536dc829c74d597532p+049Q,
    +0x1.36f2d07dbaf45fddf97fd72bda79c5a08f60e3a3p+049Q,
    +0x1.2aac062757899afe60e91ebe9ff71da754d65185p+050Q,
    +0x1.2a8b1d09899adc6273100153694801c41972ced0p+050Q,
    +0x1.5e9df85df76cc2c8a06b620b14b58c08d3ca45afp+050Q,
    +0x1.5e8f7613939da6ee8d7cd1c10a3743098fd35667p+050Q,
    +0x1.9b7689d63fabe8f244b5f7a178d8fbdbb074d793p+049Q,
    +0x1.9b7689d63fabe8f244b5f7a178d8fbdbb074d793p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071410) (real x)
{
  static real c[] = {
    +0x1.7321f2658663cab95cb14fe7901b781f78a9bcd5p+005Q,
    +0x1.458137b8bc5cb5c7da768663795bb77f20099791p+010Q,
    +0x1.781f514b1a8388b42a682796ee7a694c8787abaap+017Q,
    +0x1.8c37ac61e7672d776e333d6e68a46056dc98816ap+021Q,
    +0x1.86364e91f5883a5de44c2cc95101727b754faa5bp+028Q,
    +0x1.883a0d745441c41949369d7709aba36011586eebp+032Q,
    +0x1.9e039fee8a08f46279d9c480f9c69b160c543fa2p+038Q,
    +0x1.6e6b822334cc4de760b77a3b9f41e8f3f67419a9p+038Q,
    +0x1.8da036cf56a310687af2bfab3773419973873490p+042Q,
    +0x1.7f79d25fb06eb574e083b7a5efec1dc8078cf315p+042Q,
    +0x1.738e5b09a553d2b638ebf2b127ae80602cdc6c4ap+045Q,
    +0x1.6df13f52fed5b29033d1fe43a14de618c5742ea7p+045Q,
    +0x1.a2f82ca66d401d86072419c3d5a7fae4eab95be4p+047Q,
    +0x1.9fec2bc72aa4741ae1915ca410cb1a58c9be7376p+047Q,
    +0x1.32327f31749e6cb19efee925ccb1769bfe0956cep+049Q,
    +0x1.311645bef09fd717f508e6600fb98d66925d620ep+049Q,
    +0x1.24bbef288b19e9df9b76c148317c2d1456c52c49p+050Q,
    +0x1.243b9de2c6d3b07e64a3c406249c9f2c116b9d81p+050Q,
    +0x1.5666419a7c26a489f6337038c02497981808bde6p+050Q,
    +0x1.562df6d6c7eb78571cb214536e7576d7fd226497p+050Q,
    +0x1.8f19a8efd0a1e25b192ec28416e2ededd7e52f71p+049Q,
    +0x1.8f19a8efd0a1e25b192ec28416e2ededd7e52f71p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071311) (real x)
{
  static real c[] = {
    +0x1.5cc5838ea74a860d5217e9b922d6acc426e7e277p+003Q,
    +0x1.43c0f32218a75fd3fd9e462f16086546782fb092p+012Q,
    +0x1.563016e26a8ab55e039b205cac63506cd57e113cp+016Q,
    +0x1.45e3a6910b7ae118904211c53c0fa0576d4dbc41p+024Q,
    +0x1.54538ef73976aa89e50f1ef31aa7386a3127f3b6p+028Q,
    +0x1.5081f918f1b9acc9d7de5ecd861889bbf6304f16p+035Q,
    +0x1.3b6da658b20d1b07b68e3146e642e45de8910208p+035Q,
    +0x1.5663201e4b77271424bc5a2949903dbb8e4bad66p+039Q,
    +0x1.50038a970d985b083b9d99e68ff1c057d893c401p+039Q,
    +0x1.484eec0713b7f5c6f4227dc849480dba99d3d6c9p+042Q,
    +0x1.45bd62a232446f6ae93c1ed997709725f25167ecp+042Q,
    +0x1.79afd2669d50bdf1d18428fa0e442785a6afd3e1p+044Q,
    +0x1.784557f57f149389c6429c415e0b29c9293a7f46p+044Q,
    +0x1.190904e8bb42479871fe77cae63373607d1b0c80p+046Q,
    +0x1.1882c783c3ba345be2d7b4e000c32624fac23765p+046Q,
    +0x1.11d32d12e17e3c724cc91873ada6c54d868dfd06p+047Q,
    +0x1.11957f9be9fad1bb78ecfe4aa5009d2ca12efa74p+047Q,
    +0x1.46bb1c26e611828f1a116a25618d69827458cecfp+047Q,
    +0x1.469f75601ecaeaf13d1ae55d0b375105c117ea0ap+047Q,
    +0x1.88166fe110b83400d60840d71ba6a013c875516cp+046Q,
    +0x1.88166fe110b83400d60840d71ba6a013c875516cp+046Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r071411) (real x)
{
  static real c[] = {
    +0x1.0879cde904af319788afeb05d5b2dd7046f01fadp+009Q,
    +0x1.c30f314327cdd67b3b014f3b3da8ab3da2ced7e7p+012Q,
    +0x1.6961fef723dcebea41b0ab79dbd6e8b8a52b3eb9p+021Q,
    +0x1.7edbb99577bb2b36a6e3dd1fb28bda9ec5551158p+025Q,
    +0x1.6d79a534dc96baa3e8a5e4a840a6a2360e5ae7bcp+033Q,
    +0x1.7b8fdf69daa34919878a6def27625f98f1e048d7p+037Q,
    +0x1.794c998ba3aba0d082e14c0a0b928e19d4c5ef65p+044Q,
    +0x1.61e90fa20002f2d9707bb30e6183c3f5d95e0343p+044Q,
    +0x1.7dcc7ee12c8e73cf5505710a307062ef01d5eff9p+048Q,
    +0x1.76c2eaa1c4ba904ff3e7d7cfa26f1515d7c32d30p+048Q,
    +0x1.6c2a98b09036c3280005a576cf50bed37153a84dp+051Q,
    +0x1.6957eea209b09a483174ef8252b63913bb988483p+051Q,
    +0x1.a0be8168a136f1fbc6c95b601a642093b510ab88p+053Q,
    +0x1.9f31f294208923d97f8e95bca969318e4e418282p+053Q,
    +0x1.34822207d3b451b090821584453daef4471c18c4p+055Q,
    +0x1.33eff3799aef14d2378bcdac460dc455bcc31d14p+055Q,
    +0x1.2af9e9fcfb93c84348f43c1b0c5dce4ae3938bc5p+056Q,
    +0x1.2ab71297e9b03cc9aaa4541c61a386e989791ba4p+056Q,
    +0x1.62bf475309fdef1311cbca8fb837be14ef3e5ecap+056Q,
    +0x1.62a17a42e3452c9f43dd3a3182f8d99c3442da56p+056Q,
    +0x1.a6914c4bea5476373b783aa1fa4a68cc649c6d5bp+055Q,
    +0x1.a6914c4bea5476373b783aa1fa4a68cc649c6d5bp+055Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r081412) (real x)
{
  static real c[] = {
    +0x1.910a7561ee8eec3bcaf51675c40b4c20c352ef08p+004Q,
    +0x1.872a483b7656c1192099ed6a0c68bd5d72c4b16cp+013Q,
    +0x1.c3413f75d809bd9262c716fbbb276021dc038fcep+017Q,
    +0x1.91c3469f6903274a121cf7d250773e4db251f6c6p+026Q,
    +0x1.b56f67e5105e458b550db897c3cf95e3d45954adp+030Q,
    +0x1.9940ade07bdcbc6d75cfe983e92c8878de9ea814p+038Q,
    +0x1.8b1fac8e2a109f1c976428e849ec6b2bbf24b401p+038Q,
    +0x1.b65da529dea629f11802f290b174afab0159477ep+042Q,
    +0x1.b1de2d6c6be95ae2b29f3eb4197117991ff3a699p+042Q,
    +0x1.b85aa369a7635fa692a739cc429adfe9715101c6p+045Q,
    +0x1.b66a8d71a2504a2f2b775c76481bc67e32591900p+045Q,
    +0x1.0bf7b53632ecf849365aa6726b95e8ab03308d5dp+048Q,
    +0x1.0b61fa33f268fa8db14ebbb6dfd3b65b983356bdp+048Q,
    +0x1.aea0dd3d94b579e44f41fdcca3b078308ba39609p+049Q,
    +0x1.ae2256d6126f060f208729d112a35b5326205ae4p+049Q,
    +0x1.d48fcfb1f6bd1e5b0adffe23fe2df8ae8fe29d62p+050Q,
    +0x1.d447c2aa1320f817aad4903ca8d6e86dbf9ed3e8p+050Q,
    +0x1.503710ecfe971a05d69bf1d5dffaa6fcf42b5536p+051Q,
    +0x1.501e0c91055723bba630363149ba35c9f717a87fp+051Q,
    +0x1.237effa2fb71a9186bba4e80e2f9cd434ed3c971p+051Q,
    +0x1.2377179608545a6937fce3eac0a15655aa6be0abp+051Q,
    +0x1.c07128fc62dc881b4cfc2eb72e965d1768aeebe4p+049Q,
    +0x1.c07128fc62dc881b4cfc2eb72e965d1768aeebe4p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 21; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r081510) (real x)
{
  static real c[] = {
    +0x1.84b6127955914c9651e89670aeabf076dd2d11c0p+004Q,
    +0x1.598c0816a6f91f53294f2d8fd423a4f74436a787p+010Q,
    +0x1.11edc766390af455b7ebe5ac49a165a2e42d1ad8p+017Q,
    +0x1.6fa4843e09471f63ceb0af2d85faba11b94c2be4p+021Q,
    +0x1.261d15d16f62eb98ca24a3fb1f12660c4991d239p+028Q,
    +0x1.69f7ec40fe4befd171e83d3f6df79e55bf81479bp+032Q,
    +0x1.41bf81477c54fe9eba234391798937f07b9a5160p+038Q,
    +0x1.0b16aab2c89f17eb0914fad39d9e26cf44df5051p+038Q,
    +0x1.72c6c0da773b54b4c7f16fe2c2a119d7e532914bp+042Q,
    +0x1.5e5c8017781517c5c76f3b2161aeb9347ed5f8d5p+042Q,
    +0x1.b12ee738dc55d66cd69113914b9daa223545c98cp+045Q,
    +0x1.a6d75998fb1602e143301e2177e2e52119cf3708p+045Q,
    +0x1.36cc479c867a49caca10dff5536d4f639ed3c769p+048Q,
    +0x1.331baf6b574430dc9a582ca873a7885a7ebd950dp+048Q,
    +0x1.29c8a055510c860c517cf76b39f483c227a389bdp+050Q,
    +0x1.27ec05d29b6cf2cda912385b796118ce34ba1629p+050Q,
    +0x1.86c91c032dd9031bafb1353601ee46cf67034ed1p+051Q,
    +0x1.857ed3c3634b6aba37efe5425f5bf2544d751ffcp+051Q,
    +0x1.5b58ca9faaafb14b4c6205dac6f7d703dcfb52c6p+052Q,
    +0x1.5ac892229a58e6f2aeff92edaafa565f9f6f39b2p+052Q,
    +0x1.82fc622ca1256da271019df7d3916c822c5e56b2p+052Q,
    +0x1.82be30f4b8a5bc819a037e434b607deae9e8003bp+052Q,
    +0x1.b8ee7fd866dbc77814d577fb1e260e5787ef20fap+051Q,
    +0x1.b8ee7fd866dbc77814d577fb1e260e5787ef20fap+051Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r081511) (real x)
{
  static real c[] = {
    +0x1.7d25c39ba73b4fb7c4847402674ceb6dd2000bc5p+005Q,
    +0x1.1982bd72c6688f8cc5e67985172159ae05c8c5f8p+011Q,
    +0x1.cd25b83d496d2a6f0c6a89618640366470edc284p+018Q,
    +0x1.1e435f30b37dd29878f7adb881be4dd7abb9874cp+023Q,
    +0x1.e0e4dfefa0b566162c6d03d3c0a94884e64aa462p+030Q,
    +0x1.182241ec87b0e9a73589344c2b0cab1d177eeff7p+035Q,
    +0x1.f4f969f58da335746c9170b1bd519d0e2769ac28p+041Q,
    +0x1.cdae56152b70fc3aa52eafc3810f03acececf3e8p+041Q,
    +0x1.1aa7e167ac6116b4313c3c31eadfd721ab5b609dp+046Q,
    +0x1.13d33ea93fcd0c12bd6aebf5603af64eff62ef03p+046Q,
    +0x1.344f8a24bc6a6ab3e2d40783699f947f40986832p+049Q,
    +0x1.3113a28ad4742a10beefc4801d4a270064249f86p+049Q,
    +0x1.9b9ad6d4e14ca614ad94b947ddb05bdd41bd3967p+051Q,
    +0x1.9970ea24aa235406ef91a86352b6774735f0a53dp+051Q,
    +0x1.6ef8fef1d05b90fc0282f4a8329a024e6fe5ad34p+053Q,
    +0x1.6df2629cce8104cd7f15094764a11e053ac58f8ep+053Q,
    +0x1.c108ad21d39aac33de02ce5c7b3f2ea1388f2da3p+054Q,
    +0x1.c05d9ef9298899d57e3af6edce4bb878a88d02acp+054Q,
    +0x1.736a91215262203df9715a134fcdb1e25049d4f4p+055Q,
    +0x1.73247883d6f602456ff1e6388d65389f675c862ep+055Q,
    +0x1.80938c1f8d4ddc2e41dd6600166d19e813d2faf1p+055Q,
    +0x1.80776f7e6d8150ad84a3891f6e315f0db503701dp+055Q,
    +0x1.8e9d8c3e6cba48403235ce78b83f7a0422e52abdp+054Q,
    +0x1.8e9d8c3e6cba48403235ce78b83f7a0422e52abdp+054Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r081610) (real x)
{
  static real c[] = {
    +0x1.62234bba562dc66f721b6df697ced620a10d0bbbp+004Q,
    +0x1.954708dbe7af9e6080c447f6fd472b98a5ed6cf2p+011Q,
    +0x1.2ebb28fb5da20ec8db43527760ca0a2e5304ad26p+016Q,
    +0x1.5043b00106998cbb0f50fe9528312f72c203ae6fp+023Q,
    +0x1.93808f5a5054016a705fd99f1d22fc71ddb75158p+027Q,
    +0x1.5e9b53b7612e1c3a685c838d4a1e78cb16d1aac5p+034Q,
    +0x1.90e0c848f9e84d97957bbd0b3639fbb9bd05006ap+038Q,
    +0x1.7ada634e3edb7efaa4c4e58e07ba97a276dc93f9p+044Q,
    +0x1.427911acd54e615007e09dd5b79c264fcf3f3330p+044Q,
    +0x1.9934c2c641464b545d24cabda7e5464da60033dap+048Q,
    +0x1.85787d439d1c481812a6d2ab16dd05f9478dcec9p+048Q,
    +0x1.bcc3bd2a85e5461b596f43a89a34267d9a30a947p+051Q,
    +0x1.b358735007ac845dc2d252d5a54d305b8e129cabp+051Q,
    +0x1.2a503214e81f7ecf446b0000065914ce9fcab178p+054Q,
    +0x1.27229edf126d22d0e92216644f9360474b963007p+054Q,
    +0x1.0c055c820a28c778e088224e6fbd68fc5a497bbcp+056Q,
    +0x1.0a8033a04c808ad904887f9f019873d062b4ee1bp+056Q,
    +0x1.4ae893738a55ef80b059f3b208fb380c86b2dd4dp+057Q,
    +0x1.49e8b2db5c6b43723cbede3c21d3f313152f3e7bp+057Q,
    +0x1.1486ab5213d55f6bc66d44b8d402a2c24cd25e45p+058Q,
    +0x1.141cbef3fbe57be5eaac6d70a3f2acd24cd47d31p+058Q,
    +0x1.2193b66413a8fefae7b9f3487aac091c98a78d80p+058Q,
    +0x1.2168b6fcd6893d23126e7f7b4e1eeaf80cee4ab8p+058Q,
    +0x1.30d87511d0fe3605bd101122d9a83351ac0efed6p+057Q,
    +0x1.30d87511d0fe3605bd101122d9a83351ac0efed6p+057Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 23; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r091512) (real x)
{
  static real c[] = {
    +0x1.31de4b88da68540dd2ff8088608b1de2cc1ae69fp+004Q,
    +0x1.474492b80554c93e2028a09c26988096e5a31ebep+013Q,
    +0x1.1c98afd1499996e29297487693383188ea14670bp+018Q,
    +0x1.49d2b375ccf2743a8ef40517b588694824938cf9p+026Q,
    +0x1.1d73aca8044214cfee493f3a4ba550b1cca6a4d9p+031Q,
    +0x1.57a9fb2d261571e6c9b85b479a400345a4cb1bbap+038Q,
    +0x1.3beb45a35ff0b7d0478cafd219471cbd3dcf67bap+038Q,
    +0x1.204d014b6da4e3cc7ed78a2b4a893e591077bd6bp+043Q,
    +0x1.19d81b495f9425ab4168915ecc958aa91bb2eea9p+043Q,
    +0x1.b81acc28b8fb7cb9478fd1fa441a263c92446555p+046Q,
    +0x1.b4118fc257a87ed1d588c567e110f301a9db3434p+046Q,
    +0x1.8eefa8ce5ab514c4c57f7a5be13bc6424ab0dcf0p+049Q,
    +0x1.8d2640e2a81751733acf309162cbceb455c6fa1bp+049Q,
    +0x1.deebbe19855fae3c98dd717e4e645293188b5c75p+051Q,
    +0x1.ddc71cf610ba84145782f248358a395799b0e601p+051Q,
    +0x1.8f6af7f14ed094472d9823cf02f4a3cc1dbbc5a8p+053Q,
    +0x1.8ee46d589ee3d3068a1d4ede9fddecd53d7add70p+053Q,
    +0x1.d39286e62480468dafd3c71d17aafbff41697a84p+054Q,
    +0x1.d33cb54a7fcd92cf130cb73b15c4c8fe3e6949e6p+054Q,
    +0x1.7783ebe23559cee1f49daf174c9dfa4acf27506ep+055Q,
    +0x1.77613b8059c03d05199b205c4a303d30947adbe7p+055Q,
    +0x1.7d5d697b8c80462b23f6d9dd95c5b178e1d7c135p+055Q,
    +0x1.7d4f983a512cde4c07441c7c0c2175a86495af17p+055Q,
    +0x1.87d9ef41b17bb59eb457272afa213cc636e99d28p+054Q,
    +0x1.87d9ef41b17bb59eb457272afa213cc636e99d28p+054Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 23; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r091612) (real x)
{
  static real c[] = {
    +0x1.4f04f5dd37c1cb407ebe323a8282442b40d98b10p+006Q,
    +0x1.00b8016e443594e65836b2dc19e3553eab279b95p+012Q,
    +0x1.6d5a0c88cf93b353f44a1f62f345a3db1bac266dp+020Q,
    +0x1.10397e7827514681e916af76158bcedced6c9552p+025Q,
    +0x1.7843e8e17cc5817e9d63e4e30a3990cd9cee4252p+033Q,
    +0x1.0be9f49c7f0bac98dc9096461cc03222db6423e8p+038Q,
    +0x1.83e106359f1cde670e834346038916a6707d6c37p+045Q,
    +0x1.6d1e4099705a915d1d815f9c2022bbe602ecc739p+045Q,
    +0x1.0dc77d2cdda7883a6610dec533b5c15e57d97187p+050Q,
    +0x1.08fa39a2407409f83bae48645700e2ea39f825d7p+050Q,
    +0x1.673ff056b098f92ef239df9ce81b4522f7d2cd2fp+053Q,
    +0x1.64772bcfdba5db81b351e2a7c075fe0fecc9961ep+053Q,
    +0x1.2655d3bbb20e5441e61e8dc998cfc27122a395f4p+056Q,
    +0x1.252ca365a447aa43f4271e603c08b9d77cfd2675p+056Q,
    +0x1.46c895a15ea2c854d4d25d25e57ab5ad4f604b8ap+058Q,
    +0x1.461398b366a25a78f3cba8fca6deb93f815f3a42p+058Q,
    +0x1.ffe26a17215721d97ccd3953696d9a6915e34963p+059Q,
    +0x1.ff42c7f5d405bd67185b931078f9f89d29ccd1fap+059Q,
    +0x1.1c631c627748f679c5d5e5deb726587a9924d7a9p+061Q,
    +0x1.1c320247a2e8f54e127eb50f72a9d861f53cd836p+061Q,
    +0x1.b4b6cd3fd2d8f0aca575895ed3344b8170b9887cp+061Q,
    +0x1.b4905f462c9fbfaa3d9624858abef105992a8874p+061Q,
    +0x1.aa31c92ca813ea24c680152297e6c6c58b514567p+061Q,
    +0x1.aa22f11ce7529a55c272387529d897ad23607c64p+061Q,
    +0x1.a4f6f070cae66f421d063abb3572d22bf2ee154dp+060Q,
    +0x1.a4f6f070cae66f421d063abb3572d22bf2ee154dp+060Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 24; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r091710) (real x)
{
  static real c[] = {
    +0x1.14c2aaea0ec67953b6ba1a652e6217fe6d24da89p-002Q,
    +0x1.57a15beed3cf087dc589a9f186edf5bfcd10d93ep+011Q,
    +0x1.a884ee292e4e35d9ca3a57041da97000e8c5f404p+015Q,
    +0x1.dcebf0a8e6d9de907a1accc95ab7b4e07922fc01p+022Q,
    +0x1.52cc2cd89550cd92929b624429f0418eb7c7f31bp+027Q,
    +0x1.ef145bb8d5738be0e6a98a58c86d7b71f5fb97d0p+033Q,
    +0x1.56207bf24c1f36fe4b02bc19c873d3de7d24f45cp+038Q,
    +0x1.14d7bc0ce03adbb7e40807a2458360315ce4192ap+044Q,
    +0x1.b3d5f0f2868688d1419ff01b608aa35a13313f1fp+043Q,
    +0x1.61d588e4bfd5434237ef29e788c28e2a81e7ed7fp+048Q,
    +0x1.487c01226c8633d0dc38303a95d799087cbeac23p+048Q,
    +0x1.d6cc00197ddd12e9b3ff8a86e09349f11e2e0599p+051Q,
    +0x1.c7ce72518e6927f9e06cf9723202f39a18a0c634p+051Q,
    +0x1.8775fbcd4f9a584cea7e764a4a070f89cfa62fc1p+054Q,
    +0x1.8117716285a2139508e1ac6a318e6155f0961b70p+054Q,
    +0x1.ba984cda6261bff9dfa8d3f3b001e80332584a94p+056Q,
    +0x1.b6a538cb38f8a608e0dad70ab29549d5cf4de60cp+056Q,
    +0x1.614dc055c7c68352590ef03f9bf086ede4bd1daep+058Q,
    +0x1.5f8800255aafa37d318c2abe15633671cdad4001p+058Q,
    +0x1.9019f15ae7a9e60b14ce962dc3e534d198157dbep+059Q,
    +0x1.8efde9db688fb39c05d952b84b0e8b029342951ap+059Q,
    +0x1.394829a889b53831ee6afd0e06675570b5525566p+060Q,
    +0x1.38d70415ed5dda77705f43ee5ff2b38bda92215fp+060Q,
    +0x1.37fb746d41db0de531d113951c4cc9819a1848f2p+060Q,
    +0x1.37cedadd04360185bfb5cff4a92f3e0a35f2b3b0p+060Q,
    +0x1.3c346aca8cc800aaeeff2a7746415e4810c50896p+059Q,
    +0x1.3c346aca8cc800aaeeff2a7746415e4810c50896p+059Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 25; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r091711) (real x)
{
  static real c[] = {
    +0x1.dd58ccea140d9851688217c383ab5889e50ae30bp+005Q,
    +0x1.12b81d5165a463b658118ea4792e78bf2b8cc709p+013Q,
    +0x1.04730ce009a32029c050edc7f88c3689091972f0p+018Q,
    +0x1.dc3adfa0aff15f67cfb63ce3523b8fa2d9c80e7cp+025Q,
    +0x1.50f4c904bba1e4bb4e993fdce72711229452032ep+030Q,
    +0x1.eb7c0e031c59d3c749c35869bbb665011f6073f4p+037Q,
    +0x1.4eb2a363b46073f08a8c6075c34fbf91b545506bp+042Q,
    +0x1.03abd12474d2bdbb63872ed33d752f95cac78fd2p+049Q,
    +0x1.cfee78fc967c66682fafcd439484830e510d5d17p+048Q,
    +0x1.539a7de5d80b113da0913e15e26b8e6cb3928b82p+053Q,
    +0x1.48253fb0400fce19c7a5cab59d7e0fae71fe4b47p+053Q,
    +0x1.b6727efe25904f8cc1bdc1f38fc6a8304d74d025p+056Q,
    +0x1.afea2675be831ce8a454317e4e8a6a25acfe8148p+056Q,
    +0x1.5f3996d82af8c8809c97af296c80bbf0a8f71e22p+059Q,
    +0x1.5c8a8efed09b024775630fcb3881d2ef2d4d5faap+059Q,
    +0x1.7ec7b8639038b8240724484c8bc63e889812aefbp+061Q,
    +0x1.7d2ae3c8773a2d3cb47006d48bfe66dae93a3cefp+061Q,
    +0x1.26f50290411325c4d830f322344a04331576b9dep+063Q,
    +0x1.2641335dee6be08ec77a0468a07a88b7a6b6d861p+063Q,
    +0x1.42e95f95b2c87ff8c205165695516313d054757cp+064Q,
    +0x1.427c103e3ba5b55b64af285fb7b57680d28f83e7p+064Q,
    +0x1.e8e5171dd143c1c7b6c21a103a15d7ecc5a7fe92p+064Q,
    +0x1.e890892a50292ba6db8cf0cb7a1bd0939358cf1fp+064Q,
    +0x1.d686a7ef153a9a9e3d05e839fd221e3e0556c25ap+064Q,
    +0x1.d666671de1bbbd6c57fafc015ecb743717481185p+064Q,
    +0x1.c9569e92ad3419330cc8ae0cd23ad565dbb2534cp+063Q,
    +0x1.c9569e92ad3419330cc8ae0cd23ad565dbb2534cp+063Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 25; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r101712) (real x)
{
  static real c[] = {
    +0x1.c9297c7c15b0c1713d62e895c598e70e80e16572p+006Q,
    +0x1.33ede1d338cff5462fd218b73d4b0d1827be839bp+012Q,
    +0x1.b479057c3234d1eff6c4935d3a0bed8ecfa11b6ep+020Q,
    +0x1.786629ff0c30fd6923cd805b011b27917797b685p+025Q,
    +0x1.bfff7812d5b060831b3e7ab5c8d6dfc8e3e57fcfp+033Q,
    +0x1.75b63f124e366b2d41a119defe6c148cc49ee9f3p+038Q,
    +0x1.d2868870586470ea25e64adc5eed8949ba01fb0fp+045Q,
    +0x1.adc6c76f7ec6f25a3139ab47f61582b1da42e85cp+045Q,
    +0x1.79963c5ea88b57257857d8561dbd538132842f5cp+050Q,
    +0x1.70ac91b314df80f775104049d5158b827639290ep+050Q,
    +0x1.239608596fb01a0c7f78e9f4c266d4d4c19d544ap+054Q,
    +0x1.209da9dee5d85a6de5065dcf140c710714d4a7fdp+054Q,
    +0x1.14018de842506ae115638417f473e386d48598d0p+057Q,
    +0x1.1292b56ae943e779c7eab6687b910ef498ef09c8p+057Q,
    +0x1.631a44ba3b1e0eddeb655df9f7f3b9a52aeda46bp+059Q,
    +0x1.6213ee365b1ce79528cb53d4cb3b41fc6f89e95fp+059Q,
    +0x1.45d751919e282de6e1280b0c747496a4f3b466cep+061Q,
    +0x1.454bcbbd17767a0971f7e1f4ac2f0d670e918d54p+061Q,
    +0x1.b2024551213161c59a5b8e82e5fed2680d504403p+062Q,
    +0x1.b195ab261c39e57d60a45e465b4bf835e438c1d5p+062Q,
    +0x1.a0c242305f83492353f3ac5b3835ddd456a1e2d8p+063Q,
    +0x1.a0870c628ea89555cb929cbcd8c340205d011bf5p+063Q,
    +0x1.1617f767c3cfa4b3d43172fdf815c214dd41669cp+064Q,
    +0x1.16037974a1dc95951a077513947fb99bf9a60152p+064Q,
    +0x1.d6ec15372e09e99be19d3135378ad190a833e7e0p+063Q,
    +0x1.d6de4d74feac68f0e988bdeb97c6bf1d39371c13p+063Q,
    +0x1.86cca09110869dd803ffd6d94faf1b80f6b152a9p+062Q,
    +0x1.86cca09110869dd803ffd6d94faf1b80f6b152a9p+062Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 26; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r111812) (real x)
{
  static real c[] = {
    +0x1.917f9c99af8d921fea4372dd870ed8f5353b7e6cp+006Q,
    +0x1.238a1a325fa00c8ca2990c139bb39cfd3eee5c23p+012Q,
    +0x1.93c0a6af3408846fd9db1a6507b7b239c07042fcp+020Q,
    +0x1.535e75432af0556db36751464468b259df9bd549p+025Q,
    +0x1.9f8c83c4df1c1e0c6883179758652857e73ea364p+033Q,
    +0x1.502ad89cbc4c8a5bc22eeaaaf228537c955eaa81p+038Q,
    +0x1.b07bcb1a1602360037daadb9526511d6b03ede79p+045Q,
    +0x1.8f0240a8d707fe30bb72bbab52ca4c9cdf56b4ebp+045Q,
    +0x1.53dc74dc2338b98d3ed945a166f240d493e6f2acp+050Q,
    +0x1.4b59b42441853d549f4bc51efde8f2bb187a45a0p+050Q,
    +0x1.09c298098ba2cff5d3960645bac526568bfd9e25p+054Q,
    +0x1.06b25a7c6b93600034a33d78d6c5796153351befp+054Q,
    +0x1.08449745dd57deaa309068ecfe8f4b42671d0835p+057Q,
    +0x1.06a01986758d1e0a194aa1bc8efed48c1bfc25bep+057Q,
    +0x1.7136c660d97213ac20db6077b562a6a3d0aad9a3p+059Q,
    +0x1.6fde60a3f6817bbe67881365599a0ef4c08e34ccp+059Q,
    +0x1.7c54e4b448b3e762f77bd8f75ff5746d55886b78p+061Q,
    +0x1.7b7b9261ea17e5ed6bb4bb2ba3e614e0d2e8c7dcp+061Q,
    +0x1.27218659bff6afbb90dad47e7d28d2a024cd568dp+063Q,
    +0x1.26b86d77f63f8dea4de1dfa5ec384148f148537ep+063Q,
    +0x1.5a29ca76a303b77816bcb50adf04645f2ef3c051p+064Q,
    +0x1.59dd8a15148310904f0a008dd980d4f6419db44ep+064Q,
    +0x1.2e27faf4f1d8c8a148290a08e2670aa6875cceb9p+065Q,
    +0x1.2e005baa63f3406a84a531b5e855cf96dab3b0b9p+065Q,
    +0x1.7928d360c30905b88f1987fd1933587e31767143p+065Q,
    +0x1.790e19f11a4f3204614ad3aa33c11d431e75b090p+065Q,
    +0x1.32c5bfd7e2882fb0d8ed257b3d5b6b1744ce6aaep+065Q,
    +0x1.32bcb9de3df3f2ddf8e99581a78c63310ef04dd9p+065Q,
    +0x1.ffca6154a3a4c106d0b2951620a5f5e2549f3aafp+063Q,
    +0x1.ffca6154a3a4c106d0b2951620a5f5e2549f3aafp+063Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 28; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r111912) (real x)
{
  static real c[] = {
    +0x1.f5ce0c14d3221c23626e0b018ceec61c3642bf7cp+007Q,
    +0x1.13e5966a94b50d2550607018d9278168e168e586p+015Q,
    +0x1.676ce98976fed8d6c62a706c81bb6abb2bc50665p+020Q,
    +0x1.0015b57f4a33d010227c7bb1cb9e18485e22ceddp+029Q,
    +0x1.b8be21c97cbbd313c6320b20142d45ba8ad6ebefp+033Q,
    +0x1.070b4fc1de005f9c8e27d33060f8b86069304f94p+042Q,
    +0x1.b573e897457540f0839553afc059976ceaf02f0fp+046Q,
    +0x1.122d4a86713423067318412dd436064ec787ca43p+054Q,
    +0x1.f83d00aedd1ee2b5e4abeed2cdfa838cb07e7a68p+053Q,
    +0x1.ba5ed0ae8527b8bd51f024e22322221f4103b6b4p+058Q,
    +0x1.af25b5fb885672c89c36c1817f2c4d9e8ec5240ep+058Q,
    +0x1.5e5fb08fdf4e3db79159c200d1749a92f2230966p+062Q,
    +0x1.5a5e9d50b1ace1db907852ba3177e2cd1484c5c8p+062Q,
    +0x1.5c8b7cc1271c28498660183796d8e780c2996e37p+065Q,
    +0x1.5a6ec87f24497efbc7e1dde4077ea080de6a23cdp+065Q,
    +0x1.e23ac8c02d39b18aab9c6aec3cc4abb089276aa5p+067Q,
    +0x1.e089c3e39cedf81702554fe31031590995b8e37ap+067Q,
    +0x1.e7cd1583152f26a285a9af3c624097a279f786e3p+069Q,
    +0x1.e6c3438d5540c921302def020810bdeff1f3e628p+069Q,
    +0x1.7111e1c1ad14cbf1c1ec64826588ba9eb0f2af5fp+071Q,
    +0x1.70955e15750e2ed636bb775b7ff842e11429c433p+071Q,
    +0x1.a36d6340ea869ba4560bee7be2b2e76eaafbdeb9p+072Q,
    +0x1.a31639f3888b9bd2934463790ee0d390a7f4b0f8p+072Q,
    +0x1.60ac1ba98874351833d71f8e1741981e220c4940p+073Q,
    +0x1.608092673fdc9e1bde777f9510f403b4046dd452p+073Q,
    +0x1.a59614e91de435dd14a870c2b83c8169f1fe247ap+073Q,
    +0x1.a579f6931658f6265fa3c5fd0d3f6441c8f648d2p+073Q,
    +0x1.46584042f4154da709032ea6764ec649f7ec874fp+073Q,
    +0x1.464f34024ba4572c174dc0886ceefb1ec3bc6e40p+073Q,
    +0x1.0097366d33fd92b27192b6a80d367e3ddf25d890p+072Q,
    +0x1.0097366d33fd92b27192b6a80d367e3ddf25d890p+072Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 29; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r112111) (real x)
{
  static real c[] = {
    +0x1.92d29bc17231b707a122a5baaee46e1867bf2532p+005Q,
    +0x1.c21be8ba33bd842159bfb69ba9a01607132ccc90p+011Q,
    +0x1.786057770c1da0059a1ed83c256f9d770b10075dp+018Q,
    +0x1.a359b5967f74e123f77d3f64fece5310b35d5e16p+025Q,
    +0x1.9eb425dc87d3314521b967a8bdd12c9246ee9409p+030Q,
    +0x1.60ab45e1e640562617dd6224bd23e2b5d64520b6p+038Q,
    +0x1.1c14ac3cbdd504c5b8009a393ce6500bc4541f60p+043Q,
    +0x1.6cec139cb8a5d106972248a091c4473683a829a4p+050Q,
    +0x1.1c0c3694e46ffae012052b8cc33671efcc8d5d64p+055Q,
    +0x1.8895ab6bbc09bea9fd90fcbdc0dcf98ba2b0ce65p+061Q,
    +0x1.51626ed5be12b67221f388b9aabf75b8277e0c4ep+061Q,
    +0x1.2250683828a969064f15978aa7e4981649156d27p+066Q,
    +0x1.149d5b1ed1a5a864b62572c5c8a0c3bcc78468dep+066Q,
    +0x1.b83e4672fd73aef7e3422c83dd19d146bca43182p+069Q,
    +0x1.aea06cd109d44dedf0b45336921ec1351b10884fp+069Q,
    +0x1.a9fb3f3ab31fccfd5417800b2861252ac309d187p+072Q,
    +0x1.a4f544662409d56139374bea0851d68c1f68ac8ap+072Q,
    +0x1.21785160d963bc07604d3c58f30ae9035687185fp+075Q,
    +0x1.1f777a4312f0c7f412af4a6694c1a2c91a6a4d0ep+075Q,
    +0x1.21d424e3e7bad8fe23ebe285306b10744aefefa3p+077Q,
    +0x1.209900cbcc35e066ed92a7bcb9e5a85227342445p+077Q,
    +0x1.b4ef36c3f225863c7ca642dcf50de01c98027842p+078Q,
    +0x1.b3c6439cd411a714f90f76ea39a17564d324939ap+078Q,
    +0x1.f1b650b39e483c18f454347b9f03c6a264ad7337p+079Q,
    +0x1.f0e441edf6876ba6669b7cbcadf9541c02c6dc55p+079Q,
    +0x1.a5fbaf78192bf2ac44d10681e9f8b7a9d977168ap+080Q,
    +0x1.a59124505f2fcd9f8d9f4dee6fa404901179fde6p+080Q,
    +0x1.fff2ab3f1b6759555514d09cfcaf506a407f5d90p+080Q,
    +0x1.ffac6a1b6b591797646990f2c137cba6617ca90fp+080Q,
    +0x1.952430a19ff824748b768208adec2802e306354ep+080Q,
    +0x1.950cf0f171d625c0372df3d25fcb40493b2749a2p+080Q,
    +0x1.49a8bdcd25f92c6a4194e374025a245b71cda48ep+079Q,
    +0x1.49a8bdcd25f92c6a4194e374025a245b71cda48ep+079Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 31; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r122111) (real x)
{
  static real c[] = {
    +0x1.16d60f98e7e06fcc6599c5d993f628915f1deee5p+002Q,
    +0x1.bf71244119652e4d70c3b4818e01d2785656da56p+011Q,
    +0x1.93c89e13a046824dd36dac3264a9b235fa7cbce3p+018Q,
    +0x1.a4a763ec2771868c0776752b08fa99e32ec02446p+023Q,
    +0x1.5c16a76cd2d2903af610993a6c65f00dcedf0ad1p+031Q,
    +0x1.1ddfd5db097b74de6e2403e51d8a17fa555198f5p+036Q,
    +0x1.68bd1d3e77e5493f52cd93315534d91a392c2cdap+043Q,
    +0x1.1dfc0063b559bd4ee5456c27c37a95b6fcdb6742p+048Q,
    +0x1.85405174eceb4bb76dff9fc248dc1c18d00ac5fdp+054Q,
    +0x1.4c5cfbd37613bddba7b60726b03a121a648703bep+054Q,
    +0x1.24aa83a159d29ab9a705f9628b151d926580a5c3p+059Q,
    +0x1.1627148f452f29db22a67a58325a59385751d8fap+059Q,
    +0x1.c640f6de0b8c175654e50abbe7f5643e00bd523dp+062Q,
    +0x1.bbbaf0966d7fa24cf4e920dc0f6ac5dfb90f537ep+062Q,
    +0x1.c42c9bdec0b84d75c5a4aa333d763000dd466627p+065Q,
    +0x1.be7675e8dda37727ffc4a76c8e51c7890a73c7dfp+065Q,
    +0x1.3de6b2c89b4e4050140f7578ab90c34e410bb56ep+068Q,
    +0x1.3b8446bca30efb107801d2b3269b8055f22fd93ep+068Q,
    +0x1.4b9fb4f91fe9192fedf4666bf1ed9c0fd46d0cbbp+070Q,
    +0x1.4a12fdec02049b84571a6b90da1334e3a36bf001p+070Q,
    +0x1.06e4b63a5f2e115dd61618a357fc7b10c7f51a04p+072Q,
    +0x1.061c1d6b573edab4b5f5b9f1d2d24998141253d8p+072Q,
    +0x1.3f25a6fa5638253b830d752cfd7cc8ade1d12418p+073Q,
    +0x1.3e89db3cea949645387363ec98b91c12f55334cfp+073Q,
    +0x1.265e7333a3efebe3258c1262ac62a2fcf8a2d0fcp+074Q,
    +0x1.26043adaf14d923372c881a429e287da7fa82af8p+074Q,
    +0x1.92546c6965715ab40fb84e6065963ec8dc854661p+074Q,
    +0x1.920ae1a1a207ed10bb0a9cc980d6d5167353ab49p+074Q,
    +0x1.8186c1fa5b0f444fb41d95c9d8f47b564ec62f00p+074Q,
    +0x1.8161421ce9acde91d0ab3342667910a5cbd730aap+074Q,
    +0x1.cdfced51b3a434ff17996a2f7b80197de79a8a13p+073Q,
    +0x1.cdeb7bbc2acf784f0d3eeedf8607fb6c2769475ep+073Q,
    +0x1.eeb0ab156eb05e42f91d07d11b1954ce5f6a75e4p+071Q,
    +0x1.eeb0ab156eb05e42f91d07d11b1954ce5f6a75e4p+071Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 32; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r132112) (real x)
{
  static real c[] = {
    +0x1.2e3a0afb777e64563a6907a4ca59cbd697c6eb52p+004Q,
    +0x1.8545d152632d46f8949c8e2bfecab1238ff75e61p+013Q,
    +0x1.e9c39ac1d8b0c9f37be4142500f889239d686f24p+018Q,
    +0x1.2244677a4c9f0bed29037bb311afb5879c415bacp+027Q,
    +0x1.71cbaac49cd3677cd80b672bd6498ba9bb6a49cfp+032Q,
    +0x1.2ba7d2442e1766b03630cb43c68f925b093a9684p+040Q,
    +0x1.7471fa5643556e51f451bcb04070b41e71e854f6p+045Q,
    +0x1.471ff014f0f5014c1c4d419e5b30072bd4f057f6p+052Q,
    +0x1.103a860caaa470322dd135a2cadf99e7cd904c40p+052Q,
    +0x1.7e1d740dec5d920365f98366af2cc07da05ac4eep+057Q,
    +0x1.6a21c7eaa74c47b01e3ce968b5b874746bf2926bp+057Q,
    +0x1.b968da087f9cd6bcca8bb324ed004ffa6b5d1cb1p+061Q,
    +0x1.af4f748885271e521e35ca206f16bd646af023c4p+061Q,
    +0x1.3c12e761487d57961278c14610a37d4e69406143p+065Q,
    +0x1.384d5106636236a9c6277ee790da2cf77f8038ecp+065Q,
    +0x1.393a2c6f082dcf3efde41a527b2eddd77870d06ap+068Q,
    +0x1.3711bdcafc15017e96e808414f12adb0142a8aa0p+068Q,
    +0x1.c812f88e3c774154828cd1d47a43de6241876643p+070Q,
    +0x1.c6250ed099b998dbbab1c7c0cb299c7926263400p+070Q,
    +0x1.f89009d18a6f96b68df4e983f374c3915489f4c5p+072Q,
    +0x1.f733fc86529f92bbd73660e54b38505c6f2776e0p+072Q,
    +0x1.af94a977a21e1e916d887415d25e0ed8b9fcce1cp+074Q,
    +0x1.aed38ed974bf12ccb8a383d667ea5d32ae95effbp+074Q,
    +0x1.1ed5e6d00fc92fffa34a5109ab8ebe9ecbc26a11p+076Q,
    +0x1.1e8285f71e8d39441fa39ee135a08a59d2718be1p+076Q,
    +0x1.26357dc819b47bd79458f80da392fa4623958cecp+077Q,
    +0x1.25fee2d453d898b31e066948cea21da469d259e9p+077Q,
    +0x1.c7a59500654045f19d420ddbfdb720aa98cfd6b1p+077Q,
    +0x1.c771f9ee6099be07533a7005101c06f9d6ac6b26p+077Q,
    +0x1.fd0eb4fff44e05596dd7b7c66111a85718cc1a95p+077Q,
    +0x1.fceeeba053f825d962e3474ea2f6b2813d8f73ffp+077Q,
    +0x1.746fa648495adaff3e7a5f124d313953c2eeb500p+077Q,
    +0x1.7465dc81fac650a2f772b68fd241267f9cfe9a02p+077Q,
    +0x1.1595eb207e6892165d4e2f79dfbc226a4a0be7aep+076Q,
    +0x1.1595eb207e6892165d4e2f79dfbc226a4a0be7aep+076Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 33; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r132311) (real x)
{
  static real c[] = {
    +0x1.f515d85e13bd165683b7befedcccbfdc707411cbp+001Q,
    +0x1.88d069b1c9805764d8fd8b334a694b6e6ec4bb6dp+012Q,
    +0x1.cc2896fafebcc9da5766238a8c570ae6bd6114f5p+017Q,
    +0x1.7da81466d5190b0117cc04001c4660bc9771ff3dp+025Q,
    +0x1.b5b1a2fb16c9524de5b0ed1583b2d7d003d3739bp+030Q,
    +0x1.2a8f60d19b03b14bc483189b12e2d1028bf6bc94p+038Q,
    +0x1.44b9aa7f95f9bdb235ece73cfaa074461c420203p+043Q,
    +0x1.3a2b91a9329f7d494de9af8a667502381f75cba0p+050Q,
    +0x1.48f1fa397961fe54784647e48fc97581fb3eab7cp+055Q,
    +0x1.66cfbfff570da8f16d0b8384faf795fc411c7642p+061Q,
    +0x1.0dccdb66ac7de6b3995aaa409f48a6360707e5ecp+061Q,
    +0x1.57f705a20337bcba8e0f95218befe9340762d509p+066Q,
    +0x1.390a536f94946578c0e6d2c370d2fdc96781dafap+066Q,
    +0x1.68e108b16b95baf78729805dddef6d6bb6226272p+070Q,
    +0x1.59a5e5b0679035926398b5b5e59fee22da241549p+070Q,
    +0x1.eaedff08be98caad27dd45604dad0fe72f425f4ap+073Q,
    +0x1.dfb53540c9ce2c5bd6e4cc35d58795de77b64f59p+073Q,
    +0x1.d912f80413f28da5245da2e66443a97018cc7712p+076Q,
    +0x1.d2b1dc26debded2f6423bfaea5ea3fa0626267a9p+076Q,
    +0x1.53669732e9d1968eb1da28248fe5633c67b44475p+079Q,
    +0x1.508dd2a28dcf99173006536c67690ae21bf605fap+079Q,
    +0x1.75019ec34753506aeaf02de34e5766e8c2b26846p+081Q,
    +0x1.72ff6c5634e5d22e9e5871d59e2d100d28fcf873p+081Q,
    +0x1.3e8e8a50ca4e528248d19132cc97d9bcd4064cfdp+083Q,
    +0x1.3d704e6d64260b48599fe2c33386b74499eca42ep+083Q,
    +0x1.a82e69f0708fd65d49b8cd77da10f6b8f085a684p+084Q,
    +0x1.a736095ef4537dd0449aa4fdccbf8a9498f14a4cp+084Q,
    +0x1.b4defeffe0ba59ef75bf3f57a7b2a686794b2067p+085Q,
    +0x1.b43b586d00544082f84481071d3ed01198d58095p+085Q,
    +0x1.5447ef705b6fcfb3b34256ab4a1c542d007a6ed3p+086Q,
    +0x1.53fa0bea88028c87a8fb1a1d679db6f1b8e487edp+086Q,
    +0x1.7f08d24108e16cc085c58c28b946b99e168bcbbep+086Q,
    +0x1.7ed86fa103b160ea424add87c743ada38ce4fbaap+086Q,
    +0x1.1ad3a626f45cf47ac3678e25f01368295c3b8e63p+086Q,
    +0x1.1ac49675df74948de7f6234d0a9e3796ac2a3051p+086Q,
    +0x1.ab209201edc4651fdb58a677b5fa5b32b7259881p+084Q,
    +0x1.ab209201edc4651fdb58a677b5fa5b32b7259881p+084Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 35; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r142311) (real x)
{
  static real c[] = {
    +0x1.a9075d75a9670833073ba00189a164005a90fb20p+003Q,
    +0x1.dfee15682de48d640d43b88ef2221344127d26ebp+011Q,
    +0x1.b1e8ea13d8a86532e70a5e4325103d6846487c06p+018Q,
    +0x1.1f460016d3a6a84a5d44d161fb1db9ef8abbfbaap+024Q,
    +0x1.6f2e9cf98b4cbdee0370a7d412cf6d0bc2cbbc69p+031Q,
    +0x1.9c2f0ff2b75d4d007a0d8f2dbea7e8455aaf677cp+036Q,
    +0x1.8627755813d3b1812ba0db9edf81a0dc62312cc8p+043Q,
    +0x1.a2c66eb2368d0721f222ce927592714d9fdada57p+048Q,
    +0x1.c4dabefeed60b68f67f2a714564add2f1b6c77bfp+054Q,
    +0x1.4851213d11e509cd1ee45c7eb5b0ddc41dffabb6p+054Q,
    +0x1.bb2038dced08282e907b106326047a7248ce2b33p+059Q,
    +0x1.8963f36b7a2e49a107ea5621545bc06f2fd493e9p+059Q,
    +0x1.fd2a13e59d019465856da1242cb8cf5829b5f6f5p+063Q,
    +0x1.e04f164015b6725c53661b261b0336d9ff637e6cp+063Q,
    +0x1.8e17ed1e53779c1b9397c88970f71281a3c55960p+067Q,
    +0x1.816a7e38f602f6960e4480a195279f24b94ba862p+067Q,
    +0x1.c5494e6fc5edbb61e6e29bade78620038aac0ed3p+070Q,
    +0x1.bca1f39c750acd91793b521045b8da36f718077ap+070Q,
    +0x1.85ff30834ff4104a82a584845ab1457d34e7aaa9p+073Q,
    +0x1.815574cce4d687cdb6af5c8b680fa1daf027662ep+073Q,
    +0x1.035c50b39e6f65a250edfcad884282deb510823ep+076Q,
    +0x1.015c1618b1e610020b6386f92dd5091e4c39b6e2p+076Q,
    +0x1.0e4836c841420e24236a5d3e35fd371f817a8803p+078Q,
    +0x1.0ce96dfddfc512ef62eac1346cab2b576d733cb7p+078Q,
    +0x1.bc0397b03d3660e8d56b6fa9d64a7e0857b29d45p+079Q,
    +0x1.ba862ac547aa8a67b01dfa2a501505a9a3ec129ep+079Q,
    +0x1.1ef2d74d69d2fe26f64d60caac5c6b3a206c70f7p+081Q,
    +0x1.1e5085e4829ef959448dea6f97419988cd4c3b2ep+081Q,
    +0x1.209be94a438f1c46572f6220693b06f3c7b8a2ddp+082Q,
    +0x1.2032b4ee3377065e79a3ea2478eb13e4a667b58fp+082Q,
    +0x1.b8d973334388962f761e5e5b6de16a8701685f7ep+082Q,
    +0x1.b876bff2ea43f1c4cdf4bfae83df99b0932e6cdfp+082Q,
    +0x1.e7d3e7cb5e8a9f84f75c7aa3f108690550301478p+082Q,
    +0x1.e797687d31bbe3cc0ea028ba9089a5d6691170f3p+082Q,
    +0x1.62a1a1807db5e44ab2c2e78b8a554fd65622cf43p+082Q,
    +0x1.628f0d0d9846771c10764bfeec4966a1cced5471p+082Q,
    +0x1.0774b02921d2f6b731b078bcea3edce88f9bfe8cp+081Q,
    +0x1.0774b02921d2f6b731b078bcea3edce88f9bfe8cp+081Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 36; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r142411) (real x)
{
  static real c[] = {
    +0x1.688981c09d4780a10ef1f69ecdf989fb1571edb1p+005Q,
    +0x1.add803a7cc6e6f1aa74e4882f228b54a592e9487p+012Q,
    +0x1.7adfedb4514a664a6551dd3db24cea2f0c9106e4p+018Q,
    +0x1.06dbc9cc1c3b4207e433f86da1b04a03721408fcp+026Q,
    +0x1.2f569cb47957b39896d7c809e9f871ebd9ca8a0ep+031Q,
    +0x1.a3d3f33cab8cba8b349cd2d7b4a04faaa74a495ep+038Q,
    +0x1.bc5aa43d5b323fb6bc0e6855929bc5e3fb673fecp+043Q,
    +0x1.b9613276b968e19455dc382e638dfe625786051dp+050Q,
    +0x1.c1b702074c578de82d0b2ddac7c01bbd7b84dd31p+055Q,
    +0x1.f57f665a8bfdda7428c3b24ff86b7e08f9fe05b2p+061Q,
    +0x1.7dac15f96106cb5ad190f8a010632774cd2b92a2p+061Q,
    +0x1.d5d83385ca74e7b977818b4915fd21367c61c0e7p+066Q,
    +0x1.ac5405ad27021f7ec9e6985023f13aa35f597458p+066Q,
    +0x1.e5b97a84891182c45aa6f15fcce388e8d3f93f5cp+070Q,
    +0x1.d11caf84ad93ec3a8e86eb4131ba38492cf14d78p+070Q,
    +0x1.498e89f9e7f4af72fb4798aef185d83afd67e9f6p+074Q,
    +0x1.41d4c8840b52e7859f53a519471ec2311de1c3e3p+074Q,
    +0x1.404e2f4916abb912ad833ed0eec192b9aff132acp+077Q,
    +0x1.3bcc876dd21d12ff1e0bc0749069195597205b54p+077Q,
    +0x1.d42369fd5448c13f4d19084821fef3aa4dada1c5p+079Q,
    +0x1.cff9be18e73a43b79fb4fccfb33c8acbf8066a8cp+079Q,
    +0x1.087e0bcc87718ee7468f3f572356ecaf2722092cp+082Q,
    +0x1.06f5203b6ebc05d19b49f5c6784093ec870ab14dp+082Q,
    +0x1.d51be336741c619c1e29b629745a58e09e5bd013p+083Q,
    +0x1.d34d1e5b4e9de542c556d1ec27979e95bbc1b006p+083Q,
    +0x1.4823758333cf0c200be23545781b3ea983ba0676p+085Q,
    +0x1.474b7f7091a6d54bd7b0fd243a578a447011c623p+085Q,
    +0x1.689c032e235c61349ad1a4d698216574bd282b1fp+086Q,
    +0x1.67ff14823cbb85587b3a4ae10933643a72bab0f8p+086Q,
    +0x1.32af3806efed19a8af94b85ed8fdff90d9762da1p+087Q,
    +0x1.325946e0a9eacb7f61cce0a35d8f474c289d7414p+087Q,
    +0x1.87bb547b359bea42245a65cd18fd4744fcf613efp+087Q,
    +0x1.8778752db152b4955a4c6e4eb53bf34c9d8d156fp+087Q,
    +0x1.62c88c910d7127ef597274deb48dd494eb289b30p+087Q,
    +0x1.62a7aa6a06560c0affbb80d13c125b5c455d98a6p+087Q,
    +0x1.96040521976eab67c2b5e86d04e8f4a710f61183p+086Q,
    +0x1.95f4f2adc2e5a7c3a957b3f7021c99925b959847p+086Q,
    +0x1.ab6edcdfd9ac4e534f817bdd4341f31923ed48b9p+084Q,
    +0x1.ab6edcdfd9ac4e534f817bdd4341f31923ed48b9p+084Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 37; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r162412) (real x)
{
  static real c[] = {
    +0x1.e8634054f50fda9947dc336b19d6aa50d1171de6p+004Q,
    +0x1.0834fbdccc60df20a7e912eac34835af92ef61a8p+013Q,
    +0x1.217e59a449d12b495c86248d8343902a930b8a97p+020Q,
    +0x1.610418dfc31011de93f56bd34376073269396b8ap+026Q,
    +0x1.d1e4755939556a32e6172ab81301b4c9c3a2e23ap+033Q,
    +0x1.b63d6ec8d28c2bc279daf6ef8c582353208d0080p+039Q,
    +0x1.e12cc0b817e6b752211ae3478f9ac3e0cb55beefp+046Q,
    +0x1.671519834f5b1021660f1a4b4c5be47e029ab502p+052Q,
    +0x1.43ced6c6396201a573f26d7008a46a12e3e6a689p+050Q,
    +0x1.055304a8d51d5f6f9a13125fe662e5e63125c5dfp+059Q,
    +0x1.b7cf993769be54bcf78ca27a81caebfce7a6abbcp+058Q,
    +0x1.1dc27728e8f3aeaa8076b067b219d1a41278f82ep+064Q,
    +0x1.0dd39bbee20f2a32f644b67d6c6cf031e34f58edp+064Q,
    +0x1.4d9059f902e2587fa08ca3dffe9b51e1d8922407p+068Q,
    +0x1.44c4d5b4dcee7d141711a10f73115cb49c53262dp+068Q,
    +0x1.f952232bcaa9523d1fa820d5a722e7d1dd98dd85p+071Q,
    +0x1.f1f03ba6e4d050b97288f6b83adacbfd4480e4c3p+071Q,
    +0x1.123f7957dcf8e23b929873735e41f667a0fe1288p+075Q,
    +0x1.0fcf2fb7ef0b6adc87ce180c973e7bbb6b447556p+075Q,
    +0x1.c31567cb630f2cf9c692ca7f7365d599353df29ap+077Q,
    +0x1.c07e769eb196fe5e8c184cf9152574bd6dbf7781p+077Q,
    +0x1.22904e42a313d44596473d50705ccc1aaa52dee2p+080Q,
    +0x1.2172113bbf07ea867ac01562a821567c9957458ap+080Q,
    +0x1.2afa6036e323e0c288f456e72022fb840705a999p+082Q,
    +0x1.2a306c26c177b70c8a35a62f33e32b5dedc40f55p+082Q,
    +0x1.f059d0709cc709313c5edf875d6ad307435e1af6p+083Q,
    +0x1.ef715b75a6d1f19d2feac3540e52a2ee18568980p+083Q,
    +0x1.4d1e188da61738b8e70cb6dd8ce0a1ee8d4ff2c7p+085Q,
    +0x1.4cb1e12bbfbac606e873766902ef5ffb07dfaa25p+085Q,
    +0x1.6791c38a13b3d7496cfa7f3e598a9c56e4faabf8p+086Q,
    +0x1.6741a3d8e8d9e594838e269da18b283ea5be3760p+086Q,
    +0x1.33a6a4351b5d02561c87603630be6483e48bce8ep+087Q,
    +0x1.3378dcadca60d55f254348cec00db056c2873a54p+087Q,
    +0x1.95fafd4eb398089e33cb41f655b2ee38f08748b2p+087Q,
    +0x1.95d4b6919177f7ca20b5987890805355959eae33p+087Q,
    +0x1.88eeccfcc5a21dc3256f685bf5a9a299da9db64ap+087Q,
    +0x1.88d9b633fff4aa7a1cb9e8cbb49615d00a910ac7p+087Q,
    +0x1.f870580eed35d699705e97c2d9d3620f5f0904bep+086Q,
    +0x1.f864a32d7eeb1161dfa7bd733210c98d9d3e642cp+086Q,
    +0x1.4bfd52167ecf568dffa9cffbd8267d96a36cf3f8p+085Q,
    +0x1.4bfd52167ecf568dffa9cffbd8267d96a36cf3f8p+085Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 39; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r162512) (real x)
{
  static real c[] = {
    +0x1.7e399b1f3dc4c31e717f0d07997da3ac5d769742p+005Q,
    +0x1.b1c620e25a69c25085b3c3bac89339702ff737b8p+012Q,
    +0x1.89d1ac1b2d12d24fdc6e05a3bc5a11b065bd3bd7p+020Q,
    +0x1.1d742f993dded40f852a643aad78d21fc73085b8p+026Q,
    +0x1.3c692dd2c362e340530b07c11fa9321b885028b1p+034Q,
    +0x1.9f4fec650935c4774ab99824de4a8232b526a538p+039Q,
    +0x1.487205c3155fe5ae0873ceeda5d662a4815eef84p+047Q,
    +0x1.a2a54f5101b4592e26aa3998b5f23bfb610d1529p+052Q,
    +0x1.699803ffc181ba7577ae91aa395cab2c9b24720fp+059Q,
    +0x1.27789adccf371e9d7bbace1bb947e6d7e1bc2924p+059Q,
    +0x1.af9e1b42e2248d55d99ae2212223ebc65d806427p+064Q,
    +0x1.94f8aa4d90b205062e0dd1c8abf18bb301a886e8p+064Q,
    +0x1.0ac9dc3500e41c44304c224290833b30aba7310bp+069Q,
    +0x1.031f700da00d46190b7ede264eac6e51061985bep+069Q,
    +0x1.a760b4fcd1b3059037f4c51c093e9d72dcfe1144p+072Q,
    +0x1.a0af234473e1ecfcd476a795e8567ea5c737565bp+072Q,
    +0x1.df41d7d0fc92464f4baa20dce29aff2df1d5aca8p+075Q,
    +0x1.daa893b8866924e364752eef58f3d826933b858dp+075Q,
    +0x1.9a611c747ae53a6e8b89c903ac6947e2dce19ff7p+078Q,
    +0x1.97d6807644c0c13402a303300e11f9f987e761a1p+078Q,
    +0x1.133fa520efe54d8315307c46f3f639ff3afda629p+081Q,
    +0x1.121aa4e6db7f11af6b02ba9f73c6d8df2081e4bfp+081Q,
    +0x1.274ee9aff952bbf74dd2451a761cb80e4b437372p+083Q,
    +0x1.2676864a94acad23a1bc1c6443fe046a8a527ce1p+083Q,
    +0x1.004ea186fca73b6552f7da328aed1d0ad79c7c7ep+085Q,
    +0x1.ff97180107d67adf5c73350e2d3b537cc21d8c5cp+084Q,
    +0x1.6963d4f750cc85358c258d6c6fdc6d795bbfba02p+086Q,
    +0x1.68e243989462f89515774eb0bbfc82634ab7adeep+086Q,
    +0x1.9cca3bde07b89bac1624fa3b851a1d66503c8e10p+087Q,
    +0x1.9c630469d2779a3c610101c3f969a0ec76ae1d10p+087Q,
    +0x1.7a25fcaca93414c5ada14dffeb80a97203ad88dcp+088Q,
    +0x1.79e51f8bf8db114a3ed97ec47f3f8fe5c5d8caa6p+088Q,
    +0x1.106aac300fb265dc4508f7ccf4fdbacb00e99123p+089Q,
    +0x1.104ba692d74e47d62a1ae03ebe54a16ec767e702p+089Q,
    +0x1.2a39dce40fc3fc5236aba0030f606c520b486a60p+089Q,
    +0x1.2a24a4e6564463ac1acb71f8b358cbe3d94ed54ep+089Q,
    +0x1.d299ce6ca7e61114924a69c10a1436b41970dda9p+088Q,
    +0x1.d2876a4d19f473656762608bb1b8fa9b06186df6p+088Q,
    +0x1.ce3f800a1aa54f52aa4794efb74a9a59801be499p+087Q,
    +0x1.ce3815a6af2cc8d44221b127c357d3c01d59b214p+087Q,
    +0x1.a499c8c2656f2a57f1b67bbd2db6db87a0e2456cp+085Q,
    +0x1.a499c8c2656f2a57f1b67bbd2db6db87a0e2456cp+085Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 40; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  return p;
}

real ferfc(r061309x) (real x)
{
  static real c[] = {
    +0x1.8682244a45ad3d9281d262f2f9b86bf7db78429ap+002Q,
    +0x1.672d7512c90f35daeb285d24ddd5cdda04c6af26p+009Q,
    +0x1.29cb9a724c297499c1a7371a2c3773d93e42ba90p+015Q,
    +0x1.342831bdbacce82d9cb254d1efd39fb2c8933f4bp+019Q,
    +0x1.50cd793976536ab903513bf87a0f4461ba28145ep+025Q,
    +0x1.25655fffb4f96b37979bb4ae130933cc73826936p+029Q,
    +0x1.71e217b6c4c580cdca5f39fbc4ddc60579c7fb4fp+034Q,
    +0x1.3375e75c49d1ef8abce41e00453cf24453fa0770p+034Q,
    +0x1.2b8b12f6a3d8738d68bba42cf07d81b2f0c45b82p+038Q,
    +0x1.1b7f2d2a39a7b079cd1c1cbb047f7e974b499689p+038Q,
    +0x1.e69c5b4c0061be70361e87468203dd3e3d081282p+040Q,
    +0x1.dbea200f6039738621e2f78e26f29e5ec6026e50p+040Q,
    +0x1.d19597f6af52781531d929e462a3852e3adaa530p+042Q,
    +0x1.ccf1bd084a68bb5cc344e9283179aa09f9ff52c2p+042Q,
    +0x1.16b854162978416b549f4950ff25a9a05f79ec47p+044Q,
    +0x1.157ed213726e9e49298ae2f6dc11042f46b0af73p+044Q,
    +0x1.8c12cb4de550cf5728ba5c8148e8e1dc351f806ep+044Q,
    +0x1.8b721aa3adebacabf9a811cba7f07f6dbffe460ep+044Q,
    +0x1.1d5f3f7e3def5a0c5466ef352033882779b73d2ap+044Q,
    +0x1.1d5f3f7e3def5a0c5466ef352033882779b73d2ap+044Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 18; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071309x) (real x)
{
  static real c[] = {
    +0x1.7b15b9fe220be4ceace285d2b9870aef6cf58abfp+001Q,
    +0x1.a5aa45002274ca9d116d6c463d140f8ceb5461cep+009Q,
    +0x1.b0288fce1c094eab995cf2211b38106fd0f05107p+014Q,
    +0x1.72c4b3b7c06ad6dbb42095c70524141edda3140ap+019Q,
    +0x1.e85534accb6500948975829e873b5288b85fab8bp+024Q,
    +0x1.15c21511fb0c74e9545cc7b24e543f8117e79448p+029Q,
    +0x1.4829d6f8790d37fbffaf246550609130c9a41563p+027Q,
    +0x1.0990e2f165c9bdceccf6c8414df5365ae4cca339p+034Q,
    +0x1.c24649e0fb9b51b92bd4ba69b6162c221f431fbep+033Q,
    +0x1.8dff70d55fe097ba8277fb1c762fc08e7657337fp+037Q,
    +0x1.797b8c7d97fb6d0a15877a75150ff53313fc28f7p+037Q,
    +0x1.3a3b4080ce311d83acae6699ae0a40f467b5fd15p+040Q,
    +0x1.336f23d53764dd9349bd41e4b20245980503493ep+040Q,
    +0x1.28c974ffcc9b1f49d3e7a1a06bc1fe7136cff70dp+042Q,
    +0x1.25d7f5bfde4fab78a4393293d52443ca07a34431p+042Q,
    +0x1.61b1ee1e28d612d76b27b103efe02eeda1966d8cp+043Q,
    +0x1.6023d8b597163529f33f5823a384cd4fe78cda0fp+043Q,
    +0x1.f603e58cb0d385aa5039931d8c943858fce5ccf8p+043Q,
    +0x1.f536f2ee2a0fa90f2214c198c44ece732458b754p+043Q,
    +0x1.6bf84aa118ff201bb10a74e58f8fcddc0bf229ccp+043Q,
    +0x1.6bf84aa118ff201bb10a74e58f8fcddc0bf229ccp+043Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071310x) (real x)
{
  static real c[] = {
    +0x1.323466fd6bfd97dc414a0e6683b97c4e84fd52efp+002Q,
    +0x1.174e0ad7ff3c90367400029fc8c2d0250ace4905p+011Q,
    +0x1.303084ef5f43f4179983f6b646e3a8211fe236a6p+015Q,
    +0x1.0fef90000c94e101159cf132ce5b06c4d2bf2429p+022Q,
    +0x1.3b98f76d787ab6733fe49e9bec5a49f1d5e99005p+026Q,
    +0x1.2500f83c385c09ff11734ffbfb66938a35c27187p+032Q,
    +0x1.f33d5394713ff34c29a42c9f57ebf7eb52e8317ap+031Q,
    +0x1.4250fa0bc56b4fcb7f2592e8ecbd64eac3df2163p+036Q,
    +0x1.33f0b40b88dd0ed524e1649c1abc9fdb3c79476dp+036Q,
    +0x1.55aead0c2e0aa23c302a7f919b14b959882dba4bp+039Q,
    +0x1.4f6565b0375eb2ec1d6ee752002d58e842749e3bp+039Q,
    +0x1.b0b585836946aef7c8e4c5825ac8d9f1d3ea148ap+041Q,
    +0x1.acf9e7f1d563611699de3aea862f432c0dbf9a51p+041Q,
    +0x1.5f63ba24edcd100afc63c39ec52db6b4adb25789p+043Q,
    +0x1.5de83746d5935f859272c8bbd2e156a3baaea413p+043Q,
    +0x1.74a58bfb45360e55e0a97a03fdcdc4415f0aaaddp+044Q,
    +0x1.73eaf4d31446e22ac0bb02db8bf60c42f0a08cc0p+044Q,
    +0x1.e23ef456e6089956558b8c98852d7bde2f329a0fp+044Q,
    +0x1.e1e5080df7e6c8d6927ba964f1240bf71f7a36c5p+044Q,
    +0x1.3f147a33ecccfa86458110418709c28487f5ff80p+044Q,
    +0x1.3f147a33ecccfa86458110418709c28487f5ff80p+044Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071409x) (real x)
{
  static real c[] = {
    +0x1.fb2da692317dc59adbb7fb182e98197132f85ed0p+002Q,
    +0x1.671556564908b1b6929be7fb36e50774b1a981eap+009Q,
    +0x1.37cacb00eb71651453bf929ee334a05ad4accb22p+015Q,
    +0x1.42cae2ab1a8772df301beff7b1b96f4204953479p+019Q,
    +0x1.5d6d3bd64a974003d97169da2fe10fe9ed2e95c2p+025Q,
    +0x1.35cf910389c4abba67056500142058955f78a28ap+029Q,
    +0x1.80dcd251bd0c94069f5d62049af4f6d2173bbcf0p+034Q,
    +0x1.3d5b888042aca3e4e978d6560ece0311ddc34064p+034Q,
    +0x1.3cef164bf556ab1a157783c6b06132b2ee0608afp+038Q,
    +0x1.2b06c4699a1c2203135cc3951004160892f0e289p+038Q,
    +0x1.07a9fd0c22a4d309872ce36c216b85178b769c8fp+041Q,
    +0x1.016ddbb56a01a46d7eb6df7923edf410004368adp+041Q,
    +0x1.0557b059ab583db3911290753dcbf3399950333cp+043Q,
    +0x1.02743c2b310577e9305a983675fd434bed750613p+043Q,
    +0x1.49543866f9e6235f1280f01c210df351a5d91d80p+044Q,
    +0x1.479e8792aef7397c04f95e8901b77797bb128a0bp+044Q,
    +0x1.00a095c8c9d02245197b3b76d6c7261c76eb0d4bp+045Q,
    +0x1.000ec78ac9cb7e5270e94ef3a95d85d03e227f25p+045Q,
    +0x1.c19267c51d570dfffeea84173bb1e7a476f7eddbp+044Q,
    +0x1.c14e19a87d58eb03e240562d506a085ed6922c67p+044Q,
    +0x1.e53770b541e87af24748abdf29cac32e6f944086p+042Q,
    +0x1.e53770b541e87af24748abdf29cac32e6f944086p+042Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 9; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071312x) (real x)
{
  static real c[] = {
    +0x1.42d7493177100038416f89f9a62e8e4d6101983bp+004Q,
    +0x1.713532db990f7e756106ee1d7c4c684fcd73714ap+013Q,
    +0x1.948371b5ee01ecbbbcb79c2fc738795a0c9e98e9p+017Q,
    +0x1.796ddc41712829199c7e95b41b05cfc1295c9564p+026Q,
    +0x1.88b41d96d0865885fe97caef396b448a44218596p+030Q,
    +0x1.7febacb5521ce6210e888627f8f722462ec71214p+038Q,
    +0x1.73e5c9f55effe115759ebca13fc67032d36b1a78p+038Q,
    +0x1.8959cc8337f5ed0760e6a0f865c6264239990bc4p+042Q,
    +0x1.85c2d152879d565587c732733612e26d201d6d53p+042Q,
    +0x1.75a94f2ae5b397f5b5716f3d3a90f03fd7e9f9f2p+045Q,
    +0x1.743baae8241fa93bdce7a22a0588c8f864a7c984p+045Q,
    +0x1.a8662be682f86a3e2c883e757103c65f13503343p+047Q,
    +0x1.a79f3554848b4e14f58a9cd49a7217408dbf62d4p+047Q,
    +0x1.377a87dd76756e1742a90dd66894f38476d16160p+049Q,
    +0x1.3731d4d6bf6ceeef64dc83450b7df2a3c8392bd9p+049Q,
    +0x1.2ae8689abbcfd34efc26082b576dee0084235240p+050Q,
    +0x1.2ac77ae9c8207ad18c0134bcef1f3ab01cacbd1fp+050Q,
    +0x1.5ee4b0e18b40556bca13eadc5515404cb9f88b45p+050Q,
    +0x1.5ed62c94baae2ab4689f24f4d6cbf540f04fd70dp+050Q,
    +0x1.9bc9418425865951784d3df32f0d22a102784ea9p+049Q,
    +0x1.9bc9418425865951784d3df32f0d22a102784ea9p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071410x) (real x)
{
  static real c[] = {
    +0x1.73e13a3838be57540aef05ad0360252f29197e8ap+005Q,
    +0x1.45d5e17b07399aa9b80fadc24d90ce4038f1c809p+010Q,
    +0x1.7902260adf22ad2075d67f25d87138bca82e570dp+017Q,
    +0x1.8d2784892b891170956a05d7c7f300fa426be565p+021Q,
    +0x1.877db11bc367bccdd59d567a6ea3c78f10d6cfdep+028Q,
    +0x1.898b160312b209dd015a526d2d261450b33a6d8fp+032Q,
    +0x1.9fc19a1a6735451ca765aa7786217ae7684bf268p+038Q,
    +0x1.700003b02a585473f5fcfb6e0dd54d54acb1987ap+038Q,
    +0x1.8f5839757a2706081bd0ed1ed92aee5cc6b6c47bp+042Q,
    +0x1.81255afc1d69ce04055e0753f35ae6f578063226p+042Q,
    +0x1.752ee9ff947d55fecb6689d8a21fca18a326e2abp+045Q,
    +0x1.6f8ccc978c8caffba1aac9d4894e32ec0b61967ep+045Q,
    +0x1.a4d2fff36ad1da1204e3a71120d5375f8d65968dp+047Q,
    +0x1.a1c43f5688ab8fef03a49f0f0104915516a25504p+047Q,
    +0x1.3391085d45c13990eba73a34b33e4478a6caac48p+049Q,
    +0x1.3273cb4e2144734d9e8188f235c4c1237fb946e0p+049Q,
    +0x1.260eca609a3994e3011cd9608a4501a0186e438cp+050Q,
    +0x1.258e024ad06cf0c2f73dec89198453e74a1e297ap+050Q,
    +0x1.57f759e836ff5a61a5693125c5477b39e4c94b91p+050Q,
    +0x1.57beda1bc1bde55176da6ad04c9607d55185b06fp+050Q,
    +0x1.90f5ce0835fe570f880f708196ed88f118774ee5p+049Q,
    +0x1.90f5ce0835fe570f880f708196ed88f118774ee5p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071311x) (real x)
{
  static real c[] = {
    +0x1.5cee8986b07afcbd72b07045e1192d1604a8e2adp+003Q,
    +0x1.43f13080c8e5445a9e0bdf43659b89fbed3dbac0p+012Q,
    +0x1.56647433aafdc9e4f58f3bb60a224ed105387ddep+016Q,
    +0x1.463e23adf323cbc1d72b8ce3c5da29c7da5a68e1p+024Q,
    +0x1.54b07c8d91561eede3bef4df90a7b227c19dbe6ep+028Q,
    +0x1.51082b6cd477e25f45fb755d46f692b2fed602d0p+035Q,
    +0x1.3bee3907492da0ede1ea3273954b5a0c6c7d9698p+035Q,
    +0x1.56eb04e7b0d4b0e1331cfc82680b098f507e1d0ep+039Q,
    +0x1.5089c6587e750a80650cb86d2a81c7926614ef4cp+039Q,
    +0x1.48cf5025d924e26a9627fd3235ba189232c25622p+042Q,
    +0x1.463d1f821afa9d86fe3fc4a4ea77ce9737158e9fp+042Q,
    +0x1.7a4109ad49cb171e4c19423dd04994ca8f191297p+044Q,
    +0x1.78d6353d4de759f0573d025dc4db86142146b531p+044Q,
    +0x1.1973329d5af9dfd4fca832a77d6109d4721b2620p+046Q,
    +0x1.18ecd4b708a36c77392fef3f20767249a6d04361p+046Q,
    +0x1.1238b079f2c3a84f3d9a64e41ccfa32e9f49e572p+047Q,
    +0x1.11faf4783421856147d5656e517fdbd0417dd9e7p+047Q,
    +0x1.4731d269b3d92bf074602abf64f66d382fe4fc01p+047Q,
    +0x1.471625516683b6de0ed8c0665fac3d17822fb561p+047Q,
    +0x1.88a115c57649eef0665ebd53e42f3411fbc1b947p+046Q,
    +0x1.88a115c57649eef0665ebd53e42f3411fbc1b947p+046Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 19; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r071411x) (real x)
{
  static real c[] = {
    +0x1.09e372b67b074ce77258ee9cb237d7ba49c8566ap+009Q,
    +0x1.c52b60ca6f49636e73f20b8c1dbb6e7cb3bc9dbdp+012Q,
    +0x1.6b61d48ec0314c59e21b01811e3306856631d0bep+021Q,
    +0x1.80fa6597ed87ac6bed88ce7841b32e36857ae1e8p+025Q,
    +0x1.6fac26bfa0dabff48c63bf4b8b94cb53f7e55a0dp+033Q,
    +0x1.7dd95711abcccc29ad6384847c6a8faab0306e2cp+037Q,
    +0x1.7bbf5d76dc8ff75c0f68e8df6d42666beb6da221p+044Q,
    +0x1.6437b8ebcbe12637fdac016739688f112a8fa25bp+044Q,
    +0x1.804906a8b7b1df539ee82f7b3cdc8db18252fb0ep+048Q,
    +0x1.793494206bb72b908398ce5ba4bbf8319d374dbcp+048Q,
    +0x1.6e8a634b6bf403b5f47175005f32c192bcf1b51cp+051Q,
    +0x1.6bb35cc4fbfa57e17092ef466736273287589c93p+051Q,
    +0x1.a37676928fe0836c47389a56d7eeffc126956a7cp+053Q,
    +0x1.a1e782e07fa6ac917d77d4a209f01e5c22a9e38bp+053Q,
    +0x1.36858fcbb2ee2c709e0248d42388344405da51e5p+055Q,
    +0x1.35f27f3e6cba29ab7281c13d0989ef62f89b4b0fp+055Q,
    +0x1.2ced9eca8957fdadc671b09946052b8c4a86942cp+056Q,
    +0x1.2caa6005a96511c4ddbfe70080dc95c42f32f665p+056Q,
    +0x1.65106fe01ee7e7ef3c29a743e5985848e136d1bcp+056Q,
    +0x1.64f274b3d1b8d9bb08fc3a6d7f8f87f9d2d842c6p+056Q,
    +0x1.a95442add3a4658be1f87af7f8dab5430aea843cp+055Q,
    +0x1.a95442add3a4658be1f87af7f8dab5430aea843cp+055Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 20; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r081412x) (real x)
{
  static real c[] = {
    +0x1.912f59df16b9d44175a1de9058db4f2ff2b1d699p+004Q,
    +0x1.874d21588128c4e1872a0a41e91cbaa0464cfe65p+013Q,
    +0x1.c36d1e396cdf6f26278a7856055b3e11e33e96a4p+017Q,
    +0x1.9200f38ccb320148feee79d578dcd8efb244f037p+026Q,
    +0x1.b5b43901e221478be489cf75b964374f4ec0bdd8p+030Q,
    +0x1.9998b98739de609ec00c02826ac36198c375eabfp+038Q,
    +0x1.8b7572169f45c7b434ad5283da40a4b3a21bd5b2p+038Q,
    +0x1.b6bde97cc1eb38aeaf85cce10095aa5e20fc15ccp+042Q,
    +0x1.b23db3d82dfef46582dd87f8e170f51e433b2947p+042Q,
    +0x1.b8bd1426cc7708efb250041c2826e07695f56b84p+045Q,
    +0x1.b6ccaa16ec2039ca221b75417433fac661e0909fp+045Q,
    +0x1.0c34c572accb5c32cb1cfcea79fa9a9f99aba580p+048Q,
    +0x1.0b9ef03c5e9ad37a0b765058cff099c6190fbb8fp+048Q,
    +0x1.af053aaf1e44813675ce956892d30dd294f575a6p+049Q,
    +0x1.ae869d45c78f28ae426b532e974e50ee881a6b38p+049Q,
    +0x1.d5000c7e91270eedb239f706667c2b0fc5988307p+050Q,
    +0x1.d4b7f1b63b2d2e70238125b11d5624785d7671d8p+050Q,
    +0x1.508a95daeac30241eb38ec2421542f6049f040e8p+051Q,
    +0x1.50718c65da5857279b2e9750efafe9b244029f13p+051Q,
    +0x1.23cb31c076ba147fc53d2c7ce84a33af8d3cfb9fp+051Q,
    +0x1.23c347e90a2fbb4df766e3a97e06318a4dfcb84fp+051Q,
    +0x1.c0f2ca64b565d652e0d10c962bc6e29907c560a2p+049Q,
    +0x1.c0f2ca64b565d652e0d10c962bc6e29907c560a2p+049Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 21; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r081510x) (real x)
{
  static real c[] = {
    +0x1.85744b2a253ba53d6de6cde3d0a8664d16ad67dbp+004Q,
    +0x1.59c5f5742b6fb5a046c5c9264ca13d4f42e29bdcp+010Q,
    +0x1.127ff77b39de4b1afa76a781e34b28229257a5c5p+017Q,
    +0x1.7047e8da56276a771a44d258046899cf7d6420a3p+021Q,
    +0x1.26fc08ab6cdabc03bb42c74bc628ed646f7c595ap+028Q,
    +0x1.6af374fdb2f13bc128a7963ef390d51bdd12e70bp+032Q,
    +0x1.42f981a973fd20a5c1fe02a378c32d11008622c6p+038Q,
    +0x1.0c2e583728f0795a22312eccb9d008903ae02d93p+038Q,
    +0x1.7421a0daa737b20b3f576c51e47795ec3fb8d335p+042Q,
    +0x1.5fabc17e49f639dbf9eff6c9a3837d30cc81cfe7p+042Q,
    +0x1.b2a8633b1c848ee57124f659cdfa6d329adc3c25p+045Q,
    +0x1.a84b7a5e76d937d14000b3606fa76ae8cfe7345dp+045Q,
    +0x1.37c8a4e0274a0080dc4c83bc340cdd55e39c4fc9p+048Q,
    +0x1.34164e57ddf32fc5c87977a9747bc807dc3c278dp+048Q,
    +0x1.2aaa4c14ab61353862731dc282ed79d1ea7a2af5p+050Q,
    +0x1.28cce3f0f86b96a6a12b32718977fc05ebaa0a3dp+050Q,
    +0x1.87de425d18b08a96bbcd1d4bc24abde3dc269decp+051Q,
    +0x1.869378410185592ec6bca64fa4e1445d5c841115p+051Q,
    +0x1.5c3f0e8c7597186c9a2fa5b3e974eeca13941fb0p+052Q,
    +0x1.5baea2a74685df3392dc2f3071c51a077304c544p+052Q,
    +0x1.83ec07d6f08cc4ac92ce72040b2fd7339c566181p+052Q,
    +0x1.83adc2e1b7fe84448facaf7ce7bf579061a64674p+052Q,
    +0x1.b9e8d1830c1596d13861f20f9a0b04d221a4654bp+051Q,
    +0x1.b9e8d1830c1596d13861f20f9a0b04d221a4654bp+051Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r081511x) (real x)
{
  static real c[] = {
    +0x1.7d23505a1d0b8c51dab8f56856f139196798d3a7p+005Q,
    +0x1.1996f3c2c04561ebf5b5f343c08572762c214a3bp+011Q,
    +0x1.cd6def8ef0f9488e0c3e6115dc238edbaa0e9da4p+018Q,
    +0x1.1e70a535e5d1a0f427e1ab7399402cb840f9931ap+023Q,
    +0x1.e16c0b05a219fc9bfb89482e4a032ac9f79fe0afp+030Q,
    +0x1.1870f2b87ce3a2e7218bcb045dcfba813e611c0fp+035Q,
    +0x1.f5c26e3aa7ea1b8368a0c03c089658650666f570p+041Q,
    +0x1.ce6c6e7aa34cbabd8849ead4fdc7622e5d730f5cp+041Q,
    +0x1.1b1a39adbf91158a79589a2c1a8ba44cd45a3757p+046Q,
    +0x1.1443b6f835b268a4daae6b7546436138fc486011p+046Q,
    +0x1.34cb8ff2a85ca2a7ca7a2bfd0e7bba2863375d9cp+049Q,
    +0x1.318ec81bda74482b8d5286ad062003f7ca85109cp+049Q,
    +0x1.9c3f084aa2b8f4087abbc8da07b54276ba786e11p+051Q,
    +0x1.9a1487a61ad2a705e0a0c1e18c3f41c142e6f1cbp+051Q,
    +0x1.6f89f91502971aad65460a9afbc09ca8090ad25dp+053Q,
    +0x1.6e8317a11d75d723e9d679f3ad78cca274650c9ap+053Q,
    +0x1.c1b83947d1216f7efc6245f130832f05162d4b48p+054Q,
    +0x1.c10cfecef750d027f245f441d7d9b051b5f4f876p+054Q,
    +0x1.73fa0ee43b651e901ff319732146b05ce593744fp+055Q,
    +0x1.73b3e46fb01c4521b607efd171a6faeebf70e412p+055Q,
    +0x1.81262ac4b0d03ba1c4b193c42e9c1c2aa29c0fc0p+055Q,
    +0x1.810a0724326caa2c2e1b793d1318552f4ecffbbbp+055Q,
    +0x1.8f32a54c54f788f1a887a6af732e3fb08f8a94c0p+054Q,
    +0x1.8f32a54c54f788f1a887a6af732e3fb08f8a94c0p+054Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 22; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r081610x) (real x)
{
  static real c[] = {
    +0x1.63f08ea4c5851d817d63d1567992f121ecc4e687p+004Q,
    +0x1.960aefaaa5d034812576f5b5c5341a2fa298f572p+011Q,
    +0x1.2fa0faf6920abe069476424345fe543c540a27cap+016Q,
    +0x1.516906d1953be2293c6d3f06f5abf9c6bb1356e8p+023Q,
    +0x1.94eb5051c8f45ce38e1f18048242d454662a7501p+027Q,
    +0x1.6025ce31013ae2fa0282552313f7a4150550494dp+034Q,
    +0x1.92ab0bb0d574206ff63d803706cd69402113106ep+038Q,
    +0x1.7cdd988bcc263e36fee57866ab26dada914e50dfp+044Q,
    +0x1.443b60e16a7756843103d596ee8f1694c18f7eaap+044Q,
    +0x1.9b6d149716b4b28625ea878923ecbd2bc95768c3p+048Q,
    +0x1.8799fa0bb62063ecf7e4d355960a7b1b2a24e312p+048Q,
    +0x1.bf3275f07ac3fe617eccfd9a5f37dfeb7109dd3fp+051Q,
    +0x1.b5bc39fa35468c257628aff7f90a4a2061b3b39bp+051Q,
    +0x1.2bf408da4f87993b2c9fa5fdd0a76065f872bbd8p+054Q,
    +0x1.28c2c023f1863aa90746982a280bc6c81ed57ec5p+054Q,
    +0x1.0d803a247128955af7a482172d9893a93b80540ep+056Q,
    +0x1.0bf9491d0db956f344669f2d0677cc32c1184224p+056Q,
    +0x1.4cbe43c86739a3edba221c0636382551a50f577fp+057Q,
    +0x1.4bbd35e4fd62cb0e6b692ba47ec2f9f22017bd5fp+057Q,
    +0x1.1610e2ccdcb0e252a9546146f487107a58cc78bep+058Q,
    +0x1.15a679154951618130524409a8167fafdcad710fp+058Q,
    +0x1.233277398664494af962fbfaa1e9494d9969fc46p+058Q,
    +0x1.2307449e418de638432e118b8218947bdd8b9a19p+058Q,
    +0x1.32900b740742916b1804c68bccb2e8278686f6dbp+057Q,
    +0x1.32900b740742916b1804c68bccb2e8278686f6dbp+057Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 23; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r091512x) (real x)
{
  static real c[] = {
    +0x1.31e7aebeceba28a0c49669105437e90b9fb221c3p+004Q,
    +0x1.475dc9ef7db2e45c5148c114eb15fa52f4d6ee4fp+013Q,
    +0x1.1ca994bd50d7cdddc18cb27edc47bf908b8c3179p+018Q,
    +0x1.4a0115a5df77eb01056431bcc113f38bfe78a20fp+026Q,
    +0x1.1d95df938eeea6bca4ca2a458ea2c9468397cc60p+031Q,
    +0x1.57ee815a1f7341320a644f032272c97a511fb6fap+038Q,
    +0x1.3c2cd3d710f2f9e086be742f4d5613e3f3e771fep+038Q,
    +0x1.20814a0b24917fee8eb22feb4f2bce4deb82955ap+043Q,
    +0x1.1a0bc107e6f44aa080deae2b6a7189900d39cee0p+043Q,
    +0x1.b8651616dad85195c55e2e8145a20a281d832a37p+046Q,
    +0x1.b45b79dfbfe6dd31750a577f98f60a02ca54a1e5p+046Q,
    +0x1.8f2fa1add3c626910aa6f151b86e93a3ecaf9b75p+049Q,
    +0x1.8d6611561d055ddfddcb222a860f78d5469c389ep+049Q,
    +0x1.df35ab2b9024a28c3aaee7a8343906789494a95bp+051Q,
    +0x1.de10f12859ab29536a8668b6124a3ed3912634cdp+051Q,
    +0x1.8fa6d5589ec81326cb6b83a4031fd6dc71231aa8p+053Q,
    +0x1.8f203fad15b7b840e727df2375004954c02ba36cp+053Q,
    +0x1.d3d6f9d3970a3358db540f5b078d69fab109ff08p+054Q,
    +0x1.d381215887f20cfe0dded8296f50627aebaf601ap+054Q,
    +0x1.77b9d5013b453a7b007b3309115324df94480020p+055Q,
    +0x1.779721e8f8f48bd18f26c5142a3784beccd5f112p+055Q,
    +0x1.7d93429b5ddb602a09c9acb2d57d340ef92e12f6p+055Q,
    +0x1.7d85704b81472967ff19505132bc132ed5338459p+055Q,
    +0x1.8810699d82537d445bb5e0c7fb3c7d3ae5b0272fp+054Q,
    +0x1.8810699d82537d445bb5e0c7fb3c7d3ae5b0272fp+054Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 5; k++) {
    q = q*x + c[k];
  }
  p = c[6];
  for (k = 7; k <= 23; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r091612x) (real x)
{
  static real c[] = {
    +0x1.4efe03f60ca085757941f4045ee77921bb2c88b2p+006Q,
    +0x1.00bef229cfc5840a086b80a2555086502d0a3366p+012Q,
    +0x1.6d7175904f037665b22eba90b316af58f08bf32cp+020Q,
    +0x1.104c1e6cfb36e069612032c34ef22000fed31009p+025Q,
    +0x1.78738e323d5103a0fde07f429e4aaef2c4db1345p+033Q,
    +0x1.0c0ccbf545478ad70ca825be8c4fe183ed853f53p+038Q,
    +0x1.8429c0bf454efe21c7c70efcb9df211457ade3ffp+045Q,
    +0x1.6d63f951f45c21e6dabacf4f1b8f53e9a8967544p+045Q,
    +0x1.0dfb4f4aa8f12f707eaca901bccaab93895d6fa6p+050Q,
    +0x1.092d675f888d1814f88ac52ef144a877240ddcefp+050Q,
    +0x1.6785cf65d0d3efd9fc0d3cedb8890ed3b98ad949p+053Q,
    +0x1.64bcaa9ae53c830150c9aa676787ca5edafc8a02p+053Q,
    +0x1.268f987128e5fd90901759efb8bb0e72e54834bdp+056Q,
    +0x1.25663f9f0f9f3f57f7db2113841b2fc8de63ef28p+056Q,
    +0x1.470932c6f43cc2e62a49857fc83de16a88f5c75ap+058Q,
    +0x1.46541d00e44cb40331270982d6b393e526dfa606p+058Q,
    +0x1.002423bc603b751b6d13831dea598d152ef6e39dp+060Q,
    +0x1.ffa88f468a0ee5949deb3e58c00e568aea7944d4p+059Q,
    +0x1.1c9c07d3614191f93e2050360a9dd8732eb420c3p+061Q,
    +0x1.1c6ae6e391397d18056696f58f76e6270b95595dp+061Q,
    +0x1.b50eaf3fd0f19dc534443a6f1de4adddd7d97e36p+061Q,
    +0x1.b4e83be494616b85332d88a693cbe3df5539f263p+061Q,
    +0x1.aa88009fda0aae114f0960d1e9ed2b7012817d90p+061Q,
    +0x1.aa79267864a10b7856ae4e7f9c5022002bce6501p+061Q,
    +0x1.a54c9bcd1e3e32a597ad69e53f89c6947d2f0b7bp+060Q,
    +0x1.a54c9bcd1e3e32a597ad69e53f89c6947d2f0b7bp+060Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 24; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r091710x) (real x)
{
  static real c[] = {
    +0x1.2ee6b1b67afd32b90a3b0cc26c158a00bae84aacp-002Q,
    +0x1.580cc24f4b20b7e5d88d4f45c9c7f092ff5c7591p+011Q,
    +0x1.a93f7458dfbe07e0d7aa7f25d48c9830cfc2e2a2p+015Q,
    +0x1.de1db6987e8413ce719915240d51af71da64a7f2p+022Q,
    +0x1.539a4615f88abee77b2bbae349700912b512d247p+027Q,
    +0x1.f0cba43ecd330d7db2ae939aea84287c8fea4e53p+033Q,
    +0x1.57432bf445c16bc94e43ed40f4752cdaad1d2f5dp+038Q,
    +0x1.16091a969f6844fe2d3c658a910e9a33d32533ddp+044Q,
    +0x1.b5d9fe2c046be567565762389bee8743658dd4adp+043Q,
    +0x1.6356a2edc28bb5f70f72008b80cd51e1532d663bp+048Q,
    +0x1.49e9c789c240527b66d34b4138a9da81a3e596ffp+048Q,
    +0x1.d8b939b7fd5dce98b7f0ef18a99f65e129a467e7p+051Q,
    +0x1.c9b0c7287b5665af3364289285330f83ed3a9972p+051Q,
    +0x1.89004e622821b97bb26fa8aebef5374c6dc12ceep+054Q,
    +0x1.829d5642ad720dc4ca21a7a819360653fb9c096dp+054Q,
    +0x1.bc460436df4b6e65b3b02accb5be57822f8f799dp+056Q,
    +0x1.b8504dad3f1bbfac04e3c015305f7d17b3efb136p+056Q,
    +0x1.62991be3ac5221c77179ff0a5d5c6e2eb9c200e7p+058Q,
    +0x1.60d238c3df77aa5037367c77f9a1e6a41d9e883cp+058Q,
    +0x1.918518af0c1580495d5d8d13be40b0d57d741cf3p+059Q,
    +0x1.906862087b8e79766007fbcb820691fd1017a36fp+059Q,
    +0x1.3a5b7278c4a40dbb1a38c8c5c067f47e4a486975p+060Q,
    +0x1.39ea09d69cc3943a68c8a4e10e3206f6f45d71f9p+060Q,
    +0x1.3904d05c7daa91351ed046bb66ad967fa39e9a56p+060Q,
    +0x1.38d81d832d15fa78c43be6d8eac0ef2e496d007cp+060Q,
    +0x1.3d36e99cc035caacd8c3222e2b99e73fbc260d1bp+059Q,
    +0x1.3d36e99cc035caacd8c3222e2b99e73fbc260d1bp+059Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 25; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r091711x) (real x)
{
  static real c[] = {
    +0x1.de88c37ab06a680953059df78cf44fde8177d77cp+005Q,
    +0x1.131d561ef4fa67466459ec8ceefe345d8ff415f6p+013Q,
    +0x1.04eed5cf0c963501bef08511fa00c18902d8da78p+018Q,
    +0x1.dd40b174f3abc08a4bccbcbe5387f66ba08018fcp+025Q,
    +0x1.51afd3f5d2b840c316764c6b65bee726d727e365p+030Q,
    +0x1.ecc7c5cba184038d6a18ead8fe7fa38936c2beb7p+037Q,
    +0x1.4f9591b0ec421aeebc1126075b07a006170326b4p+042Q,
    +0x1.0479f2bf99363131ab30197e9453f7106c245a5ep+049Q,
    +0x1.d165316a5fd5d0079778321626cfae2142b5d926p+048Q,
    +0x1.54aa9c4084f86e493a867f8304bc2344ff4f201dp+053Q,
    +0x1.492d9deab926d24ee9a1fb2da46735a9dbb64c6bp+053Q,
    +0x1.b7d2174886d1f68baceaf8e587791f58a30501fap+056Q,
    +0x1.b1455592f0957c9a486e7c1bfa0151975e7a0889p+056Q,
    +0x1.6052fc41edb3b9880b0b1aa461612aba4ba2ebbep+059Q,
    +0x1.5da2255f0321a6735f91a2f2b6bf8b05087505a4p+059Q,
    +0x1.7ff9fa029bcee1aa4933ecad6e72d291939e38d4p+061Q,
    +0x1.7e5c0fad10f0d29bda3d677892af585932c8eb73p+061Q,
    +0x1.27e0a27e43a7557c977d949cfba269f36022e66dp+063Q,
    +0x1.272c5a8d3057bcd15c6fe17204a6e2b732b9ae68p+063Q,
    +0x1.43eae8e85193834efc9c1a4195b32c4ae1306332p+064Q,
    +0x1.437d504c6dfd2ad038a131db6e0a4f73c377c84ep+064Q,
    +0x1.ea6a544ff4c45f09d071bdad6aee6db425c6999bp+064Q,
    +0x1.ea158dcc1ac9d042b2f6e3a45de3cdeb8e02d8e3p+064Q,
    +0x1.d7fc93b8a99cc5aa683d424bac8bf3d9191558c0p+064Q,
    +0x1.d7dc3d606cccfa95b3d9ccb46b0080d439c01825p+064Q,
    +0x1.cac13004ac0f07ff70ef896553073b4fc0c190b8p+063Q,
    +0x1.cac13004ac0f07ff70ef896553073b4fc0c190b8p+063Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 25; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r101712x) (real x)
{
  static real c[] = {
    +0x1.c944b55fa5a9d0c0c739102f3e101ce530c75bd2p+006Q,
    +0x1.340168bddbdecfbb2cfc10d1e98638f231389befp+012Q,
    +0x1.b4aa64939c2e817ba2d1ccfc364c2fd163d86ce2p+020Q,
    +0x1.78975d3c848080bcf8d1f7c6792e72c87ad13c37p+025Q,
    +0x1.c04dbc57a9651f35b29713cd52d531cb35bc0a05p+033Q,
    +0x1.75fe8b03d28855ea0bd8a7d0860415badfd8b5c7p+038Q,
    +0x1.d2f4a74d61e7dfa30b77bcde38013cec30bc4931p+045Q,
    +0x1.ae2d4a827afae630667e371a8649fe79515deea1p+045Q,
    +0x1.79f6c14714fb09211b265b8abeec8a0459edb175p+050Q,
    +0x1.710b25893d206ad332a9b20ed87906cd6939aa7fp+050Q,
    +0x1.23e4af5508c93981bfd952a89de064e5c02e1adcp+054Q,
    +0x1.20eba43e6e2bed386136790b045c936b26a8e8ebp+054Q,
    +0x1.144f1c6786a2de21790faf5cc5b21f47b0e5ceb7p+057Q,
    +0x1.12dfeda7ec57474d50dfa4523e0f7403b4f0669ap+057Q,
    +0x1.638175e29d03330b860d9ccbb4593615a9467383p+059Q,
    +0x1.627adfb62c2698fae6821e0f1a55578084efa76cp+059Q,
    +0x1.4638d10dbac77fef95f895860d957ea841cf36fep+061Q,
    +0x1.45ad285ba8842884f43a0373b35cad7a1f78da6bp+061Q,
    +0x1.b287aa341b69f902766fcbe35fbbbb859c1a7a49p+062Q,
    +0x1.b21af41ca0b385c63176e321d420ec94682db1f7p+062Q,
    +0x1.a145b233daf6f6b237756dccc72ee7aafdaac47cp+063Q,
    +0x1.a10a6cba2b1abe27a00e3f9ada0d94993006e124p+063Q,
    +0x1.1672036ea10489e9cd96e303797f51d88018b7a9p+064Q,
    +0x1.165d7fe340a9701b7da452514774dcfc70c950b4p+064Q,
    +0x1.d788fa1f59af97e3f69972fc436ddce56c0b92dcp+063Q,
    +0x1.d77b2e75939aa5dd0ccfd59a7802a851faaa7753p+063Q,
    +0x1.8753cfe009b6f9a6b2f35350d61882fecb4ada79p+062Q,
    +0x1.8753cfe009b6f9a6b2f35350d61882fecb4ada79p+062Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 26; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r111812x) (real x)
{
  static real c[] = {
    +0x1.9193d180eee51837561d11e05b92d48cf557854cp+006Q,
    +0x1.239ada8f06979766c2a009faafd88912fd8d43c9p+012Q,
    +0x1.93eb5cbe95f998c7e5ce150b4426ad6c19bb0724p+020Q,
    +0x1.538860033849a720345e478fe84e8611a97ed118p+025Q,
    +0x1.9fd205552961b30e4395c33190c5b3783579e576p+033Q,
    +0x1.5069763d29ef2894c685a2ad0043bcf738690fdep+038Q,
    +0x1.b0de94b227a4453c0f3e0b1900b34f84bf2a533ap+045Q,
    +0x1.8f5e867448160e1286f1f48be46ed526342e4924p+045Q,
    +0x1.5430d02a9faeef42625fb6dfe497705996a707b9p+050Q,
    +0x1.4bac66e93f52d452d62ae374782be566bb0e38fcp+050Q,
    +0x1.0a06e96f962119e909c53699fa25cdedf3bc3be6p+054Q,
    +0x1.06f617ce004881abb2576319fcd6c59c4176c3a6p+054Q,
    +0x1.08889697a7524a34b7c32a702671fce28e996134p+057Q,
    +0x1.06e3ce01fdcaab6252df4ce0732a2a5f2ecd751ap+057Q,
    +0x1.7193590262b890b20395ff5e06d49b6c26100590p+059Q,
    +0x1.703abaf9a7478fae6d390651661659c6a6a9946ap+059Q,
    +0x1.7cafb26b27f6ab9f7ff370f1b6c8d2d1abd9a634p+061Q,
    +0x1.7bd640549ab8be4f62d0fb0706c8a72b1f25aa14p+061Q,
    +0x1.27633174b04901c2724a031d3e1f3355b1b7d921p+063Q,
    +0x1.26fa0b4001a39138584970cd1944ab16f63a2057p+063Q,
    +0x1.5a700293cddf67ead025b702ac0b1ac62a5502dfp+064Q,
    +0x1.5a23ba2197ec6437f9a162226b5b4364d4a0c11ep+064Q,
    +0x1.2e5e7eef396d95929deee0de42a6f99de1a4f34ap+065Q,
    +0x1.2e36dc55f45da46e324bd3dba20e9e655cc52abep+065Q,
    +0x1.79637df9feaae6f33db85a51b8586c0f647318cdp+065Q,
    +0x1.7948c2ef893e1272cda629fcc7c1582a5b14c632p+065Q,
    +0x1.32ed2362bd962f351ebc79437ab3b67f235b97ecp+065Q,
    +0x1.32e41d17bace2774bba6e4a2d1e0ea8ccb020468p+065Q,
    +0x1.fffc662d7a6e4f01773239d0afa8df6a5ea7554fp+063Q,
    +0x1.fffc662d7a6e4f01773239d0afa8df6a5ea7554fp+063Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 6; k++) {
    q = q*x + c[k];
  }
  p = c[7];
  for (k = 8; k <= 28; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r111912x) (real x)
{
  static real c[] = {
    +0x1.f70e5102120bc8f0e2ab0f5c0c9f8d9aead76d26p+007Q,
    +0x1.1470627511b7e6b51d195949ac6c8f509968eb4dp+015Q,
    +0x1.683801fc5be21259933fcbe1eb1b270f50be1ef8p+020Q,
    +0x1.00af6b787ad0c0da9dbeb75c8d13e6bd0251aacep+029Q,
    +0x1.b9c76c1804495d0acc853af7a377c4a8302f1e8ep+033Q,
    +0x1.07b9b1d59bc34ac207f6362a81a294476455e3fdp+042Q,
    +0x1.b6962dfbb977d09902b33753572002efd27776d5p+046Q,
    +0x1.12f38d8717287117d2b3922dd53924afc330e6b3p+054Q,
    +0x1.f9ac461f9ebd2ece36a32aff83e3c6cf6e00d9c9p+053Q,
    +0x1.bb9fb88352140121b9ab2f9594ab51ebaa43ecd5p+058Q,
    +0x1.b05f2e199f14d4def2c028090e6423aa0159ab86p+058Q,
    +0x1.5f5dd76bdce525951847fc3ac34395177ac9d430p+062Q,
    +0x1.5b5a1d55ba3e82b868bc3981ed7938fad062c900p+062Q,
    +0x1.5d88322abe5e1361abfdce522133242172f3f866p+065Q,
    +0x1.5b6a17f5ad2a17f11509862d9ecb7c0c883a6267p+065Q,
    +0x1.e39846dc58ac387622984478efe793545f4a25d3p+067Q,
    +0x1.e1e623611e7cb95d9891537afb160883de131623p+067Q,
    +0x1.e92e8657832903560052fc87aaf3f5f7a1f88cffp+069Q,
    +0x1.e824046cb09cc3e30c69336ce46f1a89c0d6a3b7p+069Q,
    +0x1.721d4669a7d848a9b0aa1dcb0349d3da2770b159p+071Q,
    +0x1.71a0704cae204bb4daac77be2daa2fd2b291b73fp+071Q,
    +0x1.a49d4d24d1915ee7e8fdf284250cfd160762b685p+072Q,
    +0x1.a445ea1b9aa2d7a6384190000286f269f5f5b7bep+072Q,
    +0x1.61abbc12952335e51d9e336ef7b8f79e0e3cf880p+073Q,
    +0x1.618015f5420bec58a4429dd56b469e4f9957c4e6p+073Q,
    +0x1.a6c7d4e831ba9af1c5645c626697ffb5329a57acp+073Q,
    +0x1.a6aba3eaf5f71722fe343fe76b22455f1c17e817p+073Q,
    +0x1.4745215702affb14dfc28a2a71bce8fb2ce65e75p+073Q,
    +0x1.473c0f13f02a519105b66f510faaaee210219badp+073Q,
    +0x1.0151b6d31ade99c35f5761670237eed23627d7c6p+072Q,
    +0x1.0151b6d31ade99c35f5761670237eed23627d7c6p+072Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 29; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r112111x) (real x)
{
  static real c[] = {
    +0x1.939116652bc3e9c75abd3ae0eef66f14f0c57cb5p+005Q,
    +0x1.c19f0d7ddac3cb1a1ec5797275401fcc76becf36p+011Q,
    +0x1.78e2630ef142e699962eac741288c0973474a9e1p+018Q,
    +0x1.a3c2a958f7db64db4451f4514d36e04ec8038424p+025Q,
    +0x1.9f329768ec60e2a6d1b46ee4672636a48fdf414ep+030Q,
    +0x1.6138d57088839054d8b10b490cd9f345394ee13dp+038Q,
    +0x1.1c88795bac85424b095559b35c3552a7a9253269p+043Q,
    +0x1.6dab8ec41bc27a738d15b0ce8087aa805a541775p+050Q,
    +0x1.1ca30b38354123675198fd08598e9de559fcc625p+055Q,
    +0x1.89919e902ea5c665b1d2f6fe3ed1a6c1312e8472p+061Q,
    +0x1.5240fd99435b4169f3a567b38b3611a9583d5bd9p+061Q,
    +0x1.230e1bd2dcb84db2e9aa44fe45297728066f5aadp+066Q,
    +0x1.1553c1bd04d3912ca178851b726d7aa64c2f6088p+066Q,
    +0x1.b95f42973e6f8246ce40b81a3576c560ffdf0024p+069Q,
    +0x1.afbc48a5f1d9a05b8593088f4e3598b7e592a92bp+069Q,
    +0x1.ab13526592c93d904c3c3ad06ad30e3868458cebp+072Q,
    +0x1.a60aaa0d92a5e21aa823ef6f54558359bc3256b1p+072Q,
    +0x1.2236c2d81e998045f84ec93c6f467e64549e7c08p+075Q,
    +0x1.2034da5f9f4674ff6c97671124f008810d788e52p+075Q,
    +0x1.2292de9f6c1a9bb0a00a4e05b9d03aed72d3c7e6p+077Q,
    +0x1.21571292f80040bfba3147acc1368bf37224eb92p+077Q,
    +0x1.b60ec2e2728743e90069799a22a9906f49000bcep+078Q,
    +0x1.b4e5317edd58f23423ab75ff00101d5cb5122dc3p+078Q,
    +0x1.f2fdd9b85de71742b7d27147fb024eb47aa8338cp+079Q,
    +0x1.f22b5b07dbcfd44c6c10555b1be70ffd85d3abbfp+079Q,
    +0x1.a7115d49609a7e1745c990c7dc93940b21ebae05p+080Q,
    +0x1.a6a6995f9dc9bc64e6e6d2312d6d9fa475db6673p+080Q,
    +0x1.00a1c23538dcf3358557bf4f450c84f684d1eba8p+081Q,
    +0x1.007e8eed6ddd02c1297c93a8cef3202a536d7d75p+081Q,
    +0x1.962ebcfde5123942fc80849474d2a457c17b14a9p+080Q,
    +0x1.961770ebd18dacea75587f1cac482616d5ab5979p+080Q,
    +0x1.4a819ccbf829ba09302d617692826420cd161551p+079Q,
    +0x1.4a819ccbf829ba09302d617692826420cd161551p+079Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 31; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r122111x) (real x)
{
  static real c[] = {
    +0x1.14b7de1a612bb98af99eed3ba2b004966274574ap+002Q,
    +0x1.bf9ed96768567ddaf072380f9a4007167d63dec0p+011Q,
    +0x1.93e792b523da86a5dc9dc192c18f4ab64b3c357fp+018Q,
    +0x1.a4d2a4a25ab9edef4847ece90f6ceb3e19193d04p+023Q,
    +0x1.5c63efd63bca0a9e20358db268bb7fd956946f93p+031Q,
    +0x1.1e1a6c9363d6c519356f871e0277c231efc1e9c6p+036Q,
    +0x1.69391ff5c236df2d0208a1a33e3bbbffc939909bp+043Q,
    +0x1.1e59a16c7b6dd4367d0b75b590897b2dbc91458ep+048Q,
    +0x1.85f21d6e89a6ee94dee2389136b1eba162d5f6f1p+054Q,
    +0x1.4cfd9cb60c3a1cc6f9a73814612dbbb97535bd7fp+054Q,
    +0x1.252da8bc763e47ddd5ffc3b58f785fc02e702006p+059Q,
    +0x1.16a64687b9ce5e9c9aee66327ae0f41fcc1b7995p+059Q,
    +0x1.c701a82c9c0aa5a4746999ec8189fce59cedcca4p+062Q,
    +0x1.bc791e26673d4d6baac5fcc688affa5525a9227ap+062Q,
    +0x1.c4def521ed47f2f6a5839a2401faa7b84c9b8806p+065Q,
    +0x1.bf27a81662ce0584fd43474b65690a564c4747cep+065Q,
    +0x1.3e5924af4c909a9dc331ab0261f719a392c1895bp+068Q,
    +0x1.3bf6570d5aa65e17f1cc5c52b7fb52433c2806edp+068Q,
    +0x1.4c0a06a440dfe211cbc8fad445752db449ce0171p+070Q,
    +0x1.4a7d23451b5e4521318f248c37f10320d6c1022bp+070Q,
    +0x1.072d032cc5d4b7cacb6e939d9be7b67ae3ea7a95p+072Q,
    +0x1.06645f4a5c325966af906139a349065b28f946d8p+072Q,
    +0x1.3f6c4556cb2e182ebee5113579546ec623c3f78fp+073Q,
    +0x1.3ed07ba6b1af3e8e30ccc8cecd087d7eca6de557p+073Q,
    +0x1.268c4fc2047e714e41b1ad97cc76dc67bcca3c85p+074Q,
    +0x1.263220646454a6aef5cf018886f1867c73e524ffp+074Q,
    +0x1.92719e0a9f037aec9b7310c2e7b318e31e70b06ap+074Q,
    +0x1.92282322fe6073c61f47378cc5c600a40f254a54p+074Q,
    +0x1.8176b03e431010a02eabc2f1251189e56393343bp+074Q,
    +0x1.81513ef68a14668c9da921a4b0c953e822a60449p+074Q,
    +0x1.cd994d04691e2644b102d8a310769120e84c6297p+073Q,
    +0x1.cd87e7d1536cde815831dd6ec48ee27be44c4d33p+073Q,
    +0x1.ed8f1da6a34414048bc6a7cfb008a38c28778553p+071Q,
    +0x1.ed8f1da6a34414048bc6a7cfb008a38c28778553p+071Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 32; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r132112x) (real x)
{
  static real c[] = {
    +0x1.2e6c200e3c3fb8a0df1c97c210e9c1ac489e0cb9p+004Q,
    +0x1.8567b6952d614d75cafb40163c965c150d1958b6p+013Q,
    +0x1.e9f1a5a3446eecba800de3ac7b32f710029fc212p+018Q,
    +0x1.2272b78d027dacf5c9d36be3acad13c874a4d515p+027Q,
    +0x1.7202179ec850a7b7c5e81c3969e9617a88b8ef37p+032Q,
    +0x1.2be9d3086e60fb374f7fcebed8d1f90221d586d2p+040Q,
    +0x1.74bfac4186082537f67cd93267c40b54aee5cc0ap+045Q,
    +0x1.477a36383026a429cd5e3e1a68fcb669d3eefea9p+052Q,
    +0x1.1089c3b8946223d2ec130e6116c4a133e66563d2p+052Q,
    +0x1.7e84523afa257c84ce0b5f6ea1c9bc870ab06299p+057Q,
    +0x1.6a84b84629bb9849fc478301c9a34f318a0b8c5dp+057Q,
    +0x1.b9dcc6cff4f4910142c9f1e18e0eb2be0729f2d5p+061Q,
    +0x1.afc16b5dc86a9923ed1309b14e80a110fbfe36b5p+061Q,
    +0x1.3c64a42cb99b294f3474b86ed7d3c63c2d3826c7p+065Q,
    +0x1.389e53a81e8dd565d969a7747917a633b140ae99p+065Q,
    +0x1.398a73f059b7d473b411391b0c0b1f3d6d6ca9cap+068Q,
    +0x1.37619b28127febd0201f214eb43b5cdb4d08d374p+068Q,
    +0x1.c8874bf132f963b96b28d820238caafa7a6926e2p+070Q,
    +0x1.c699036a2d1ce72c39116e6f32a63c382162bb4dp+070Q,
    +0x1.f910719f9330e188251d62234f5961cb8510dc55p+072Q,
    +0x1.f7b421833194d624575bc65f3f7abff4cb4d24a6p+072Q,
    +0x1.b0026f9b50685dd3500e9ce0acb4e188b1735e07p+074Q,
    +0x1.af412fddcb0bba0a0cdd577b9b33ae40a1cdf809p+074Q,
    +0x1.1f1ee77b54350b62d033db6bb1e23ec4be475743p+076Q,
    +0x1.1ecb7692273b1db8f64df70fee19b86ac430bf42p+076Q,
    +0x1.26807ab309516c637da6c0184e35f4334f85fd96p+077Q,
    +0x1.2649d53294fd9dc187ad7952a6fe855d0e1a852bp+077Q,
    +0x1.c819f5fd9b0054c10dcf9ac5d454b16043f3fd9fp+077Q,
    +0x1.c7e650ea91299d0f07db7d7fde39a29157babeb2p+077Q,
    +0x1.fd9114f913b7a6dd7995e36e8c8780affadf249bp+077Q,
    +0x1.fd714569877c016d0eb720c39ca56caaaaf0a53cp+077Q,
    +0x1.74cf5b428770652d16ddaa4561b18d81643332abp+077Q,
    +0x1.74c58f91e5ab156a25c83b79e497a0a224b21dbep+077Q,
    +0x1.15dd99254418c3260412a79a97ca0aa22eddee70p+076Q,
    +0x1.15dd99254418c3260412a79a97ca0aa22eddee70p+076Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 33; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r132311x) (real x)
{
  static real c[] = {
    +0x1.f9851c16f40e727ce6041928d7ac21acd9c2c4fcp+001Q,
    +0x1.88fef36393040bd63a576bc0f786253535ddbe62p+012Q,
    +0x1.ccb1f06305d7e1dcf673332316edece30eefd8f1p+017Q,
    +0x1.7e21d3ea0a40a6c583f3649d6d53cfa689fd8e16p+025Q,
    +0x1.b645986e2f2d09beb76ec4d5e035fe0db9abab77p+030Q,
    +0x1.2b16355c99dd02443ce57e3ff8a51cc3f4032af9p+038Q,
    +0x1.454d5ab86be10c4abfbd7f06d5e184cefbed0220p+043Q,
    +0x1.3adf1b8a85c5ac26ce39fc9090972e5cc308579ep+050Q,
    +0x1.49affac2131d8cdddbedd882281f8d73719d4a52p+055Q,
    +0x1.67c450aa64a9da522ccb10508b17a29c41fed0e6p+061Q,
    +0x1.0e8e33c03918e6a6d91d6894d322f6b1ce79454ap+061Q,
    +0x1.58e6c9aa21d39dc2c91b9fabc665cf46b837c25bp+066Q,
    +0x1.39e864f4fa2c2bec60c94ab1cbd983fc0ced80cbp+066Q,
    +0x1.69dce661a09cb1d30b3c1218e1a23fa1a419fe07p+070Q,
    +0x1.5a9917921e0071a4f990e323b7aa28b359150d02p+070Q,
    +0x1.ec43a8bbe4b0c01c99bd4fc6ba311d26ef32ef98p+073Q,
    +0x1.e10482d8cec7f01578bb7eb43c0addf3c5ef2898p+073Q,
    +0x1.da5b0db9f8fac71c7ff27912b40252ad90466ecep+076Q,
    +0x1.d3f657e8e1ec9c66e1e06e0bac01acfb7bcdf279p+076Q,
    +0x1.54512f40fb095f85193ec9e61dec9843d8dddb08p+079Q,
    +0x1.5176d0a3ce6bac5c18369a4bfe638c942cd40d6dp+079Q,
    +0x1.7602abcb92cee5a9a878b7c1a2714ff5585b1f03p+081Q,
    +0x1.73ff58e1e143d6bbdd1b8887d4df159cd24c4cf9p+081Q,
    +0x1.3f697d430b72a49486e7936f9b05e4b77a2c0f85p+083Q,
    +0x1.3e4aa1305fac84af329c2dda46485726eaa6f9ddp+083Q,
    +0x1.a951480eccd2108080cafe4761a01ebaa304dfe5p+084Q,
    +0x1.a8585ccd722ff84367f18b6f15bdb91c97a8e5f3p+084Q,
    +0x1.b609f161e241d167c5db3e9a8b3793248b924630p+085Q,
    +0x1.b565ef9dc971dc373be4bd7c1bdc177e9b91d8f1p+085Q,
    +0x1.55305912ae01577337b8915e1b64320ae849e904p+086Q,
    +0x1.54e24a3ab7774acebf9ccbf37a11d153b3bc2302p+086Q,
    +0x1.800df9fed329a32d252d4fa2bad8e1be74118e73p+086Q,
    +0x1.7fdd7c81d8f4db4b2db832f9ac90caf03048012bp+086Q,
    +0x1.1b9428b617bed9a1b424b1178b9b51e36670877fp+086Q,
    +0x1.1b8510ac3b3ab8f5c522817d1e1fa6f7db8d12c1p+086Q,
    +0x1.ac42c9299cda94767efa9fd4e6c9ca13f710dcb5p+084Q,
    +0x1.ac42c9299cda94767efa9fd4e6c9ca13f710dcb5p+084Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 35; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r142311x) (real x)
{
  static real c[] = {
    +0x1.a9d52a0c2e01df41ffcf47bc82259d5e1fc458cbp+003Q,
    +0x1.e01251ff12f9526e917549997f95525c9d10fdb1p+011Q,
    +0x1.b25f3933d8c553659bb960e42e04fcdc4e1ca2e3p+018Q,
    +0x1.1f7eb8d61ed740cd728f83632860ed690b047cfcp+024Q,
    +0x1.6fb8eae5b2f52038f3d2ecbb3b2e228ee42c6e04p+031Q,
    +0x1.9cb2cbb29800c1ec8e1323d03a4ff3cfdbbe56dbp+036Q,
    +0x1.86e51d738ae9d35c8b64ac94a71091d06e8588fep+043Q,
    +0x1.a37dde60d559846b76232e7bfec24b7961fc0b61p+048Q,
    +0x1.c5de8722e971fe45fc3c6c12becd85e7fddeee63p+054Q,
    +0x1.492a44e57419f1c8132e532eccfc7dd54f9ec705p+054Q,
    +0x1.bc11a8a8f16cfe3da350f0baf3c400434ab68066p+059Q,
    +0x1.8a498e32fbdd9c13aeacab95fd16fcd951685750p+059Q,
    +0x1.fe12ecd0045277c1a294c9821d6bb2101c4e5557p+063Q,
    +0x1.e133d51c5858ae9622f76ab8af8cd9a3f01e8e56p+063Q,
    +0x1.8ea56bb1c896d3fad3104a14c36337a1eaa0f821p+067Q,
    +0x1.81f7384838922816d91fb06358c65bfe21cc7b66p+067Q,
    +0x1.c5bf1cb4bddda9eb4a6cfd8f2b93253b670ca414p+070Q,
    +0x1.bd17d1d6e4d765c642e5d31d9f15c4144099ab53p+070Q,
    +0x1.864478c7d00a2b83666cdf1f64ed905fa2539084p+073Q,
    +0x1.819b08a280aceccd9ef2a68603b445c38a274ae4p+073Q,
    +0x1.0378953bc497dbaf637fea55de3413bdede2fc35p+076Q,
    +0x1.0178930dc7ce0c580e8600acb42885a2070b0b49p+076Q,
    +0x1.0e56411d622ebb2d8f0148212167fadcc634d86fp+078Q,
    +0x1.0cf7ace5113e81afbdac4590be4586e2ea160cc7p+078Q,
    +0x1.bc056baff8a47796ce71d8d6b05027b6e1d8ef83p+079Q,
    +0x1.ba8844ffd57c9715225b87b2f74e888124d44a06p+079Q,
    +0x1.1ee854f99e85047a89211aad6b13f8c697cac998p+081Q,
    +0x1.1e462658e8da14854e4dc52083bb21202b546085p+081Q,
    +0x1.20871c0270a94d9396e270845c8e03684372aecfp+082Q,
    +0x1.201e010cd4006f1378cb7a2613fbf1dce8153fd0p+082Q,
    +0x1.b8abbfbb7a7420b2d7c334a6a7918710f57eac27p+082Q,
    +0x1.b84926ca45876ccc3774653c097167b986464e50p+082Q,
    +0x1.e79321b9e07caa842ba2c4a7828ecc8f92081348p+082Q,
    +0x1.e756b4004bc00f8d56c70cc1ffee7e2305a47704p+082Q,
    +0x1.6268aea1a4042da9ce907d7614bf52eeb336a411p+082Q,
    +0x1.6256200a41a716ab43d6c970d35de065f64b5cf5p+082Q,
    +0x1.074285d68b6b7e3f0b7816ed6f335fda568e677ep+081Q,
    +0x1.074285d68b6b7e3f0b7816ed6f335fda568e677ep+081Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 36; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r142411x) (real x)
{
  static real c[] = {
    +0x1.6a1195832c187cb4ff548c2f591feef590e6fa4bp+005Q,
    +0x1.ae390ecf02a0d5994225e80bec1bb1ce9d67e064p+012Q,
    +0x1.7bc6515b85ff490084a0363ecbe7a656dcebc1cap+018Q,
    +0x1.077074c1099ec6a97de1452ef522c03e6952a4ebp+026Q,
    +0x1.300af466b7da3faf30fa69b39ebbfd5ad02f6eb6p+031Q,
    +0x1.a4fc0ea1458e25110491e9021b588ba963b028bfp+038Q,
    +0x1.bd951c211706801fee8284aa66a6363edc96a69bp+043Q,
    +0x1.bacda40f85c6aa58fac0abc9156053494c0ac21ep+050Q,
    +0x1.c32c86008ba7c1742894e74caae0747695192f23p+055Q,
    +0x1.f754f74af8b9db3591ea00c20fcc156db369f7c5p+061Q,
    +0x1.7f1e682b4641062282342a383c6376008c565cf9p+061Q,
    +0x1.d796ad3649bdab36f828aa66ef1c17014d09c1d3p+066Q,
    +0x1.adf0358ae4ffbbe1a0d8c1a9136788df162e836bp+066Q,
    +0x1.e7875956157902dd3858c1545c53ffbf7cdef1b9p+070Q,
    +0x1.d2d98eced141a58ffde2a3cb8a5f22d3aa207e99p+070Q,
    +0x1.4ac7874bf0a0a0789130cc84c7bef79de4d176e9p+074Q,
    +0x1.430766dd5eeb772049eac3586c85859cdd390b09p+074Q,
    +0x1.417e2e52da6a25c3793c7fe88b7294556bcb5cdfp+077Q,
    +0x1.3cf8cdb307cab4bdddda2b74c50f6ef424a10a65p+077Q,
    +0x1.d5dfe7fa3818be100eea4ce1175c3adf9393b757p+079Q,
    +0x1.d1b2c97477f16852a87a3cd985a9adc2055acd17p+079Q,
    +0x1.097998ba8c16c444a7e509351426740f7e66897ep+082Q,
    +0x1.07ef66571ccf0d7f954086428bbd75672ba7fa70p+082Q,
    +0x1.d6db5b07d22dada55ed409627d8651845761f9dbp+083Q,
    +0x1.d50b130870f4ca4928ea04b8279a79d29ed53cc3p+083Q,
    +0x1.495dcf2cbba5155e9b8deb0c9b8aed4ef02e720ep+085Q,
    +0x1.48852313cc82d9e889871b5c0fd7b3ccc819e623p+085Q,
    +0x1.69f77fd08b7e21000aabc78389201394a128b709p+086Q,
    +0x1.695a0b969cf1e0a7689114ffc6ab75cef70406e0p+086Q,
    +0x1.33d91007909564059e2b4ec67341bc67bd849a7ap+087Q,
    +0x1.3382d4cf55bea48e58d144a172159a08d11d4558p+087Q,
    +0x1.893bcad61446dc5c09219a2db011c7564f99ddadp+087Q,
    +0x1.88f8b0e625abb778461236b59ea83c37308b129dp+087Q,
    +0x1.6429f026eb975e9f7cfad526f0910bb18e44f1e5p+087Q,
    +0x1.6408f06f5af3b10158eb6ec5930b23a7d297c915p+087Q,
    +0x1.97a19e9793eb83b8c8374a660cef09a64958bdedp+086Q,
    +0x1.97927dff5b344fbc4e4ef7741b1e025f499d8de1p+086Q,
    +0x1.ad358c7d610396c8c3bd9b85b57489671effa961p+084Q,
    +0x1.ad358c7d610396c8c3bd9b85b57489671effa961p+084Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 9; k++) {
    q = q*x + c[k];
  }
  p = c[10];
  for (k = 11; k <= 37; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 11; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r162412x) (real x)
{
  static real c[] = {
    +0x1.e7fff7921f38583da2f4ec87cf908df363338ea9p+004Q,
    +0x1.08613ebdf1f29495b358e9515d838c2f89a86c80p+013Q,
    +0x1.2164454ef335e2b0d69a94ae578af7d6b8e8e9ecp+020Q,
    +0x1.615d0fc115ae92a29067969e7a1bb240cc415eedp+026Q,
    +0x1.d1d6212a8a6de7e64106e205ec72422de67ab28ap+033Q,
    +0x1.b6a5a9983483698ea8b89bd5661fa3e157fb1c17p+039Q,
    +0x1.e13a1cd76285d20cd48f017aa61d6f3a6b5c2625p+046Q,
    +0x1.6754a74921a7ea08eb67bbbaeb700651b2502e72p+052Q,
    +0x1.44de064888bf1fa4b2bed708d19e545b78ab816cp+050Q,
    +0x1.05680825fa0b36e62b8fc7efcffd401e009eec6cp+059Q,
    +0x1.b7fc59dc4e0fcfd25f3a5cf01ffb3ccddeff02aep+058Q,
    +0x1.1dcf2f3883c6052c1c91a22fc48371050c7d82a1p+064Q,
    +0x1.0de101589f63343d49590181e4bd9d19ba636f6ap+064Q,
    +0x1.4d99c775364383098990124689d98028f3517b22p+068Q,
    +0x1.44ceb0df7ff3c86b4b8984eed93b409f001bc0d2p+068Q,
    +0x1.f95bc6e125252c0f958879edcde1e790b3b8dce0p+071Q,
    +0x1.f1fa43aabbce5bedfaebf2d009d761e36fdb0fa2p+071Q,
    +0x1.12431134aa507c5df7243478cbd8bcf1a3d00361p+075Q,
    +0x1.0fd2eac7a92bf42ceb79786af58e4df610c1ac57p+075Q,
    +0x1.c31963be74d2b9129d76ebb19968bd0f22cc3707p+077Q,
    +0x1.c08299b31667ea0f20e50f75a50770993597741cp+077Q,
    +0x1.2291ec393728150f9656ec4934c3d7554ddac6b6p+080Q,
    +0x1.2173c0b86008dba87bd4019b7b88fdbb1c82560cp+080Q,
    +0x1.2afb40bbdc5662f3f3ad36d475a395e2fc24ffb7p+082Q,
    +0x1.2a31596a014b8667d456c84213820162ce06074dp+082Q,
    +0x1.f05a2d0bc30c9c03d6ef47c0e0ea360c19163527p+083Q,
    +0x1.ef71c71ddd2c5c9673715d5c6661053e97171bb7p+083Q,
    +0x1.4d1db4532c121bef6ebaa53d8117ff484d8fcb32p+085Q,
    +0x1.4cb1841bc56c572ce8d8a0a00c2f2135166273f9p+085Q,
    +0x1.6790bc4076a6bc00eb4a4cb6e71beb6754df08b7p+086Q,
    +0x1.6740a1f8f77244e98c48747ae6f9cca8bf7f2dfap+086Q,
    +0x1.33a54b156bad68708fdc25c916be5d03803e643bp+087Q,
    +0x1.337786b43c885fee894cff68238826eb3890e991p+087Q,
    +0x1.95f8a4721361707192023576801a6d6bd1fef39fp+087Q,
    +0x1.95d26062389844b95798009a752e2e69b6924f5dp+087Q,
    +0x1.88ec0375d37904697b030cdb781059045e5587b9p+087Q,
    +0x1.88d6ee2c8713c10e029940bb16d7300077cee860p+087Q,
    +0x1.f86c21c1e7bf324e919425beaa70b70ab9097200p+086Q,
    +0x1.f8606db890d9c77f5487c86410353cb88aa369d2p+086Q,
    +0x1.4bfa203b6491039330776c2f505721426db1849bp+085Q,
    +0x1.4bfa203b6491039330776c2f505721426db1849bp+085Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 7; k++) {
    q = q*x + c[k];
  }
  p = c[8];
  for (k = 9; k <= 39; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

real ferfc(r162512x) (real x)
{
  static real c[] = {
    +0x1.7e62ac650fc42ca17662a2e93ebddffa6bcdaaa7p+005Q,
    +0x1.b1e0d1cd8918f40d84f3ee267b7f785c53687fc0p+012Q,
    +0x1.8a0068e924bd85a74c23a0ce58654304644fd08fp+020Q,
    +0x1.1d9e0d03b412fa7f795d69e6ba1bb42cdd4fcb72p+026Q,
    +0x1.3ca13964da086ba612b9fab572d8e18efcd5abfep+034Q,
    +0x1.9fa82a4d0fd89080840faebdf75bb4b104d20267p+039Q,
    +0x1.48c0b4475684c570011c4a663c9617f69a65acf1p+047Q,
    +0x1.a3188cc0009bf0c145e622378f225e9ddc277162p+052Q,
    +0x1.6a0571088d87c280893b11f7126b1b4fd14b9c42p+059Q,
    +0x1.27d1b11a598211140a63415db09e6e4518046e84p+059Q,
    +0x1.b02ff3d0b23edac9eaaf44d213e5a705096d34e4p+064Q,
    +0x1.95817fd42fc5867971cd48c691d114c3fb663a3fp+064Q,
    +0x1.0b2cb3cf26e5cace041a84fcbf84c1c97fa8f22ep+069Q,
    +0x1.037f754f77e9e8cb7a005614fe41536f10291581p+069Q,
    +0x1.a80ab8e50e4c7dcb6ebc482e393ffc05be7432e9p+072Q,
    +0x1.a1567d55326e85dc9decfc46eb3f911aa975261bp+072Q,
    +0x1.e010ef3515361df73a9d19ed74ee2c5347610df2p+075Q,
    +0x1.db75b2fddea7d8d50f39de5d2bccc2d2c0daef57p+075Q,
    +0x1.9b1f06e22257f042e4d589d65613b47fdce1badep+078Q,
    +0x1.98933fe17e2378435f0a7d9a572e84615c7adb76p+078Q,
    +0x1.13c7ab9971af3e7352e052aacefbc7ed15b5a852p+081Q,
    +0x1.12a21b02232cb464804aa5dacab134cf19ee261bp+081Q,
    +0x1.27ea8ac12f604adf6f3f34f1840ea9fbbda5eb49p+083Q,
    +0x1.2711b5014f50783f78759aff01879697f1cb7d37p+083Q,
    +0x1.00deb175d56b0d19f3a33abd858ce99959ac3895p+085Q,
    +0x1.005b517a0b788d36f8d8fbc07e0c11a2a8323d95p+085Q,
    +0x1.6a3cd91a03cda0cba0c7c0ba1135fdd14bb4fe74p+086Q,
    +0x1.69baf84e1e5463c81d3e220717d1a05ad4cab1c8p+086Q,
    +0x1.9dd408cb1fe4c4a2b640a79d7ecd06fb7d18d17bp+087Q,
    +0x1.9d6c8c9d054d0731a9260f6f6bae7d9b7d6707e1p+087Q,
    +0x1.7b2cacc81ce579f002c5344351620093bce27b37p+088Q,
    +0x1.7aeba048e668b1f740b7ab3770c887f6edc97bcdp+088Q,
    +0x1.1138c8350cc188246525ebe0b9a4b0ead249b458p+089Q,
    +0x1.1119a961b1f1c13a9835d2356383f72bb0e17947p+089Q,
    +0x1.2b3341d07b632278435c1ff93bba92818baeb592p+089Q,
    +0x1.2b1df63223f409da2261578c2fda774c48fe652bp+089Q,
    +0x1.d4538b526e494e7d7948c0a03489d94a3c085a92p+088Q,
    +0x1.d4411318f859798832c5962a3c157d1a9d895434p+088Q,
    +0x1.d04402cf9f493ee78da885d575fc58eeec0126c1p+087Q,
    +0x1.d03c8e19dd95875f0efd61b4a7779cf921cf1289p+087Q,
    +0x1.a6fda467506c84f748422420d2f54253313f0d26p+085Q,
    +0x1.a6fda467506c84f748422420d2f54253313f0d26p+085Q
  };
  real p, q;
  int k;
  q = x + c[0];
  for (k = 1; k <= 8; k++) {
    q = q*x + c[k];
  }
  p = c[9];
  for (k = 10; k <= 40; k += 2) {
    q = q*x + c[k];
    p = p*x + c[k + 1];
  }
  p /= q;
  q = p;
  for (k = 1; k <= 12; k++) {
    p *= p;
  }
  p *= q;
  return p;
}

#endif


==> anc/makefile <==
CC=gcc
Oa=-O2
O1u=-O2
O1v=-O2 -ffast-math -funroll-loops
O4u=-O2 -mavx2 -mfma
O4v=-O2 -mavx2 -mfma -ffast-math -funroll-loops
O8u=-O2 -mavx512f -mavx512vl -mfma
O8v=-O2 -mavx512f -mavx512vl -mfma -ffast-math -funroll-loops

ifndef cf
cf=3494
cf=4292
endif
ifndef np
np=1
endif


h4 : t_erf_m
	./$< f:r000402 b:-1 s:%8.6Rf
h6 : t_erf_m
	./$< f:r000604 b:-1 s:%12.10Rf


t_erf_m : t_erf_m.c ferf_m.c
	$(CC) $(Oa) $^ -lmpfr -o $@


t_all : t_fe t_fp t_fce t_fcv t_fcu t_fcr

t_fe : t_erf_m
	for f in e01 e02 e03 e04 e05 e06 e07 e08 e09 e10 e11 e12 e13 e14 e15 e16 e18 e19 e20 e22 e23 e24 e26 e27 ;\
        do ./$< o:0 t:192,192 p:0,2 b:8 f:$$f ; done

t_fp : t_erf_m
	for f in\
        p000301 p000302 p000303 p000402 p000502 p000602 p020504 p020603 p030505 p030506 \
        p020703 p030604 p020803 p040605 p040704 p040705 p040804 p040805 p031003 p050805 \
        p050905 p041203 p061005 p071006 p081206 p081305 p091206 p091406 p091505 p101506 \
        p111606 p111705 p121606 p131706 p121905 p131806 p131708 p131807 p131906 p141907 \
        p142006 p152008 p152006 p152106 p162008 p172008 p172208 p172307 p172407 p192507 \
        p222808 p232808 p233007 p253008 p253108 ;\
        do ./$< o:0 t:192,192 p:0,2 b:8 f:$$f ; done

t_fce : t_erf_m
	for f in e01c0 e02c0 e02c e03c0 e03c e04c0 e04c e05c0 e05c e06c0 e06c e07c0 e07c e08c0 e08c e09c0 e09c e10c0 e10c e12c0 e12c e18c0 e18c e20c0 ;\
        do ./$< o:0 t:192,192 p:0,3 b:8 f:$$f ; done

t_fcv : t_erf_m
	for f in v01c v02c v03c v04c v05c v06c v07c v08c v09c v10c v11c v12c v13c v14c v15c v16c v17c v18c v19c v20c v21c v22c v23c v24c ;\
        do ./$< o:0 t:192,192 p:0,3 b:8 f:$$f ; done

t_fcu : t_erf_m
	for f in u00c u01c u02c u03c u04c u05c u06c u07c u08c u09c u10c u11c u12c u13c u14c u15c u16c u17c ;\
        do ./$< o:0 t:192,192 p:0,2 b:8 f:$$f ; done

t_fcr : t_erf_m
	for f in\
        r000202 r000302 r000402 r000403 r000404 r000305 r000405 r000603 r000604 r000704      \
        r020506 r020506x r020507 r020507x r020508 r020508x r020606 r020606x r020607 r020607x \
        r020608 r020608x r020609 r020609x r020806 r020806x r030707 r030707x r030708 r030708x \
        r030807 r030807x r030709 r030709x r030808 r030808x r040709 r040709x r040809 r040809x \
        r040908 r040908x r040910 r040910x r041008 r041008x r040909 r040909x r050909 r050909x \
        r051009 r051009x r050910 r050910x r050911 r050911x r051010 r051010x r050912 r050912x \
        r051011 r051011x r051012 r051012x r051208 r051208x r061109 r061109x r061110 r061110x \
        r061111 r061111x r061112 r061112x r061210 r061210x r061211 r061211x r061309 r061309x \
        r071309 r071309x r071310 r071310x r071409 r071409x r071312 r071312x r071410 r071410x \
        r071311 r071311x r071411 r071411x r081412 r081412x r081510 r081510x r081511 r081511x \
        r081610 r081610x r091512 r091512x r091612 r091612x r091710 r091710x r091711 r091711x \
        r101712 r101712x r111812 r111812x r111912 r111912x r112111 r112111x r122111 r122111x \
        r132112 r132112x r132311 r132311x r142311 r142311x r142411 r142411x r162412 r162412x \
        r162512 r162512x ;\
        do ./$< o:0 t:192,192 p:0,2 b:8 f:$$f ; done



p_0 : p_0.gp p_0.out
	gnuplot $< -
p_0.out : t_erf_m
	./$< f:p061005 t:128,128 p:0,2 b:7 > $@


p_all : p_erf_p_1r p_erf_p_2r p_erf_e_1r p_erf_e_2r p_erfc_x_1r p_erfc_x_2r


p_erfc_x_1r : p_erfc_x_1r.gp p_erfc_x_1.out p_erfc_x_1r.out
	gnuplot $< -
p_erfc_x_1 : p_erfc_x_1.gp p_erfc_x_1.out
	gnuplot $< -
p_erfc_x_1.out : t_erf_m
	./$< f:v04c t:128,128 p:0,8 b:10 > $@
p_erfc_x_1r.out : t_erf_m
	./$< f:v04c t:24,128 p:0,8 b:13 > $@

p_erfc_x_2r : p_erfc_x_2r.gp p_erfc_x_2.out p_erfc_x_2r.out
	gnuplot $< -
p_erfc_x_2 : p_erfc_x_2.gp p_erfc_x_2.out
	gnuplot $< -
p_erfc_x_2.out : t_erf_m
	./$< f:v09c t:128,128 p:0,10 b:10 > $@
p_erfc_x_2r.out : t_erf_m
	./$< f:v09c t:53,128 p:0,10 b:13 > $@

p_erf_e_1r : p_erf_e_1r.gp p_erf_e_1.out p_erf_e_1r.out
	gnuplot $< -
p_erf_e_1 : p_erf_e_1.gp p_erf_e_1.out
	gnuplot $< -
p_erf_e_1.out : t_erf_m
	./$< f:e03 t:128,128 p:0,2 b:10 > $@
p_erf_e_1r.out : t_erf_m
	./$< f:e03 t:24,128 p:0,2 b:13 > $@

p_erf_e_2r : p_erf_e_2r.gp p_erf_e_2.out p_erf_e_2r.out
	gnuplot $< -
p_erf_e_2 : p_erf_e_2.gp p_erf_e_2.out
	gnuplot $< -
p_erf_e_2.out : t_erf_m
	./$< f:e09 t:128,128 p:0,2 b:10 > $@
p_erf_e_2r.out : t_erf_m
	./$< f:e09 t:53,128 p:0,2 b:13 > $@

p_erf_p_1r : p_erf_p_1r.gp p_erf_p_1.out p_erf_p_1r.out
	gnuplot $< -
p_erf_p_1 : p_erf_p_1.gp p_erf_p_1.out
	gnuplot $< -
p_erf_p_1.out : t_erf_m
	./$< f:p000502 t:128,128 p:0,2 b:10 > $@
p_erf_p_1r.out : t_erf_m
	./$< f:p000502 t:24,128 p:0,2 b:13 > $@

p_erf_p_2r : p_erf_p_2r.gp p_erf_p_2.out p_erf_p_2r.out
	gnuplot $< -
p_erf_p_2 : p_erf_p_2.gp p_erf_p_2.out
	gnuplot $< -
p_erf_p_2.out : t_erf_m
	./$< f:p061005 t:128,128 p:0,2 b:10 > $@
p_erf_p_2r.out : t_erf_m
	./$< f:p061005 t:53,128 p:0,2 b:13 > $@


t_erf_q : t_erf_q.c ferf_q1.o ferf_q2.o ferf_q3.o ferf_q4.o
	$(CC) $(Oa) $^ -lquadmath -lm -o $@
ferf_q1.o : ferf_q.c
	$(CC) $(Oa) -c -DNF=1 $^ -o $@
ferf_q2.o : ferf_q.c
	$(CC) $(Oa) -c -DNF=2 $^ -o $@
ferf_q3.o : ferf_q.c
	$(CC) $(Oa) -c -DNF=3 $^ -o $@
ferf_q4.o : ferf_q.c
	$(CC) $(Oa) -c -DNF=4 $^ -o $@

t0 : t_erf_q
	./t_erf_q t:1 b:12 o:0 f:e03
	./t_erf_q t:1 b:12 o:0 f:p000502
	./t_erf_q t:2 b:12 o:0 f:e09
	./t_erf_q t:2 b:12 o:0 f:p061005
	./t_erf_q t:3 b:12 o:0 f:e12
	./t_erf_q t:3 b:12 o:0 f:p091406
	./t_erf_q t:4 b:12 o:0 f:e23
	./t_erf_q t:4 b:12 o:0 f:p222808




e_1 : e2_1 e1_1

e_4 : e2_4 e1_4

e_8 : e2_8 e1_8

e2_1 : terf_1
	for f in exp_1  erf_1  erfc0_1  erfc_1  erfcd_1  eerf_1  eerfc_1  eerfcx_1  erfcx_1  ;\
        do ./terf_1  f:$$f n:^24 l:0 ; done
e1_1 : terff_1
	for f in expf_1 erff_1 erfc0f_1 erfcf_1 erfcdf_1 eerff_1 eerfcf_1 eerfcxf_1 erfcxf_1 ;\
        do ./terff_1 f:$$f n:^24 l:0 ; done

e2_4 : terf_4
	for f in exp_1   exp_4   exp_8n \
                 erf_1   erf_4   erfc0_1  erfc0_4  erfc_1  erfc_4  erfcd_1  erfcd_4 \
                 eerf_1  eerf_4  eerfc_1  eerfc_4  eerfcx_1 eerfcx_4  erfcx_1 erfcx_4  ;\
        do ./terf_4  f:$$f n:^24 l:0 ; done
e1_4 : terff_8
	for f in expf_1  expf_8 \
                 erff_1  erff_8  erfc0f_1 erfc0f_8 erfcf_1  erfcf_8 erfcdf_1 erfcdf_8 \
                 eerff_1 eerff_8 eerfcf_1 eerfcf_8 eerfcxf_1 eerfcxf_8 erfcxf_1 erfcxf_8 ;\
        do ./terff_8 f:$$f n:^24 l:0 ; done

e2_8 : terf_8
	for f in exp_1   exp_4   exp_8    exp_8n exp_16n \
                 erf_1   erf_4   erf_8    erfc0_1  erfc0_4  erfc0_8   erfc_1    erfc_4    erfc_8     erfcd_1  erfcd_4  erfcd_8   \
                 eerf_1  eerf_4  eerf_8   eerfc_1  eerfc_4  eerfc_8   eerfcx_1  eerfcx_4  eerfcx_8   erfcx_1  erfcx_4  erfcx_8   ;\
        do ./terf_8   f:$$f n:^24 l:0 ; done
e1_8 : terff_16
	for f in expf_1  expf_8  expf_16 \
                 erff_1  erff_8  erff_16  erfc0f_1 erfc0f_8 erfc0f_16 erfcf_1   erfcf_8   erfcf_16   erfcdf_1 erfcdf_8 erfcdf_16 \
                 eerff_1 eerff_8 eerff_16 eerfcf_1 eerfcf_8 eerfcf_16 eerfcxf_1 eerfcxf_8 eerfcxf_16 erfcxf_1 erfcxf_8 erfcxf_16 ;\
        do ./terff_16 f:$$f n:^24 l:0 ; done

t_1 : t2_1 t1_1

t_4 : t2_4 t1_4

t_8 : t2_8 t1_8

ss=wait
ss=
ss=sleep 1 ; grep MHz /proc/cpuinfo ; sleep 1 ; sensors ; wait

t2_1 : terf_1
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:exp        l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:exp_1      l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erf        l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erfc       l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erf_1      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erfc0_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erfc_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erfcd_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:eerf_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:eerfc_1    l:29 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:eerfcx_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_1   f:erfcx_1    l:31 c:$(cf) & done ; $(ss)

t1_1 : terff_1
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:expf       l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:expf_1     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erff       l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erfcf      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erff_1     l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erfc0f_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erfcf_1    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erfcdf_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:eerff_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:eerfcf_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:eerfcxf_1  l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_1  f:erfcxf_1   l:32 c:$(cf) & done ; $(ss)

t2_4 : terf_4
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:exp        l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:exp_1      l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:exp_4      l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:exp_8n     l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erf        l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfc       l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erf_1      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erf_4      l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfc0_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfc0_4    l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfc_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfc_4     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfcd_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfcd_4    l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerf_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerf_4     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerfc_1    l:29 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerfc_4    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerfcx_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:eerfcx_4   l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfcx_1    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_4   f:erfcx_4    l:33 c:$(cf) & done ; $(ss)

t1_4 : terff_8
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:expf       l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:expf_1     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:expf_8     l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erff       l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcf      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erff_1     l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erff_8     l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfc0f_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfc0f_8   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcf_1    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcf_8    l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcdf_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcdf_8   l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerff_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerff_8    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerfcf_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerfcf_8   l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerfcxf_1  l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:eerfcxf_8  l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcxf_1   l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_8  f:erfcxf_8   l:35 c:$(cf) & done ; $(ss)

t2_8 : terf_8
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp        l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp_1      l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp_4      l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp_8      l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp_8n     l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:exp_16n    l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erf        l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc       l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erf_1      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erf_4      l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erf_8      l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc0_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc0_4    l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc0_8    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc_4     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfc_8     l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcd_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcd_4    l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcd_8    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerf_1     l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerf_4     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerf_8     l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfc_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfc_4    l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfc_8    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfcx_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfcx_4   l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:eerfcx_8   l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcx_1    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcx_4    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terf_8   f:erfcx_8    l:34 c:$(cf) & done ; $(ss)

t1_8 : terff_16
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:expf       l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:expf_1     l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:expf_8     l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:expf_16    l:36 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erff       l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcf      l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erff_1     l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erff_8     l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erff_16    l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfc0f_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfc0f_8   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfc0f_16  l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcf_1    l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcf_8    l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcf_16   l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcdf_1   l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcdf_8   l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcdf_16  l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerff_1    l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerff_8    l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerff_16   l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcf_1   l:30 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcf_8   l:33 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcf_16  l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcxf_1  l:31 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcxf_8  l:34 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:eerfcxf_16 l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcxf_1   l:32 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcxf_8   l:35 c:$(cf) & done ; $(ss)
	for ((i = 0; i < $(np); i++)) ; do ./terff_16 f:erfcxf_16  l:36 c:$(cf) & done ; $(ss)


s=fexp_1.s              ferf_1.s    ferfc0_1.s    ferfc_1.s    ferfcd_1.s    feerf_1.s    feerfc_1.s    ferfcx_1.s   \
  fexp_4.s              ferf_4.s    ferfc0_4.s    ferfc_4.s    ferfcd_4.s    feerf_4.s    feerfc_4.s    ferfcx_4.s   \
  fexp_8.s              ferf_8.s    ferfc0_8.s    ferfc_8.s    ferfcd_8.s    feerf_8.s    feerfc_8.s    ferfcx_8.s   \
  v4exp_4.s v8nexp_4.s  v4erf_4.s   v4erfc0_4.s   v4erfc_4.s   v4erfcd_4.s   v4eerf_4.s   v4eerfc_4.s   v4erfcx_4.s \
  v4exp_8.s v8nexp_8.s  v4erf_8.s   v4erfc0_8.s   v4erfc_8.s   v4erfcd_8.s   v4eerf_8.s   v4eerfc_8.s   v4erfcx_8.s \
  v8exp_8.s v16nexp_8.s v8erf_8.s   v8erfc0_8.s   v8erfc_8.s   v8erfcd_8.s   v8eerf_8.s   v8eerfc_8.s   v8erfcx_8.s \
  fexpf_1.s             ferff_1.s   ferfc0f_1.s   ferfcf_1.s   ferfcdf_1.s   feerff_1.s   feerfcf_1.s   ferfcxf_1.s   \
  fexpf_4.s             ferff_4.s   ferfc0f_4.s   ferfcf_4.s   ferfcdf_4.s   feerff_4.s   feerfcf_4.s   ferfcxf_4.s   \
  fexpf_8.s             ferff_8.s   ferfc0f_8.s   ferfcf_8.s   ferfcdf_8.s   feerff_8.s   feerfcf_8.s   ferfcxf_8.s   \
  v8expf_4.s            v8erff_4.s  v8erfc0f_4.s  v8erfcf_4.s  v8erfcdf_4.s  v8eerff_4.s  v8eerfcf_4.s  v8erfcxf_4.s  \
  v8expf_8.s            v8erff_8.s  v8erfc0f_8.s  v8erfcf_8.s  v8erfcdf_8.s  v8eerff_8.s  v8eerfcf_8.s  v8erfcxf_8.s  \
  v16expf_8.s           v16erff_8.s v16erfc0f_8.s v16erfcf_8.s v16erfcdf_8.s v16eerff_8.s v16eerfcf_8.s v16erfcxf_8.s \

fexp_1.s : v_exp.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferf_1.s : v_erf.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfc0_1.s : v_erf.c v_d.c
	$(CC) $(O1v) -DNV=1 -DF_C -S $< -o $@
ferfc_1.s : v_erfc.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfcd_1.s : v_erfcd.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
feerf_1.s : v_eerf.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
feerfc_1.s : v_eerfc.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfcx_1.s : v_erfcx.c v_d.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
fexpf_1.s : v_expf.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferff_1.s : v_erff.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfc0f_1.s : v_erff.c v_f.c
	$(CC) $(O1v) -DNV=1 -DF_C -S $< -o $@
ferfcf_1.s : v_erfcf.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfcdf_1.s : v_erfcdf.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
feerff_1.s : v_eerff.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
feerfcf_1.s : v_eerfcf.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@
ferfcxf_1.s : v_erfcxf.c v_f.c
	$(CC) $(O1v) -DNV=1 -S $< -o $@

fexp_4.s : v_exp.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferf_4.s : v_erf.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfc0_4.s : v_erf.c v_d.c
	$(CC) $(O4v) -DNV=1 -DF_C -S $< -o $@
ferfc_4.s : v_erfc.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfcd_4.s : v_erfcd.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
feerf_4.s : v_eerf.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
feerfc_4.s : v_eerfc.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfcx_4.s : v_erfcx.c v_d.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
fexpf_4.s : v_expf.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferff_4.s : v_erff.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfc0f_4.s : v_erff.c v_f.c
	$(CC) $(O4v) -DNV=1 -DF_C -S $< -o $@
ferfcf_4.s : v_erfcf.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfcdf_4.s : v_erfcdf.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
feerff_4.s : v_eerff.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
feerfcf_4.s : v_eerfcf.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@
ferfcxf_4.s : v_erfcxf.c v_f.c
	$(CC) $(O4v) -DNV=1 -S $< -o $@

fexp_8.s : v_exp.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferf_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferfc0_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=1 -DF_C -S $< -o $@
ferfc_8.s : v_erfc.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferfcd_8.s : v_erfcd.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
feerf_8.s : v_eerf.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
feerfc_8.s : v_eerfc.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferfcx_8.s : v_erfcx.c v_d.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
fexpf_8.s : v_expf.c v_f.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferff_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferfc0f_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=1 -DF_C -S $< -o $@
ferfcf_8.s : v_erfcf.c v_f.c
	$(CC) $(O8v) -S $< -o $@
ferfcdf_8.s : v_erfcdf.c v_f.c
	$(CC) $(O8v) -S $< -o $@
feerff_8.s : v_eerff.c v_f.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
feerfcf_8.s : v_eerfcf.c v_f.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@
ferfcxf_8.s : v_erfcxf.c v_f.c
	$(CC) $(O8v) -DNV=1 -S $< -o $@

v4exp_4.s : v_exp.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v8nexp_4.s : v_nexp.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4erf_4.s : v_erf.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4erfc0_4.s : v_erf.c v_d.c
	$(CC) $(O4v) -DNV=4 -DF_C -S $< -o $@
v4erfc_4.s : v_erfc.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4erfcd_4.s : v_erfcd.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4eerf_4.s : v_eerf.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4eerfc_4.s : v_eerfc.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v4erfcx_4.s : v_erfcx.c v_d.c
	$(CC) $(O4v) -DNV=4 -S $< -o $@
v8expf_4.s : v_expf.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8erff_4.s : v_erff.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8erfc0f_4.s : v_erff.c v_f.c
	$(CC) $(O4v) -DNV=8 -DF_C -S $< -o $@
v8erfcf_4.s : v_erfcf.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8erfcdf_4.s : v_erfcdf.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8eerff_4.s : v_eerff.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8eerfcf_4.s : v_eerfcf.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@
v8erfcxf_4.s : v_erfcxf.c v_f.c
	$(CC) $(O4v) -DNV=8 -S $< -o $@

v4exp_8.s : v_exp.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v8nexp_8.s : v_nexp.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4erf_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4erfc0_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=4 -DF_C -S $< -o $@
v4erfc_8.s : v_erfc.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4erfcd_8.s : v_erfcd.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4eerf_8.s : v_eerf.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4eerfc_8.s : v_eerfc.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v4erfcx_8.s : v_erfcx.c v_d.c
	$(CC) $(O8v) -DNV=4 -S $< -o $@
v8expf_8.s : v_expf.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erff_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfc0f_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=8 -DF_C -S $< -o $@
v8erfcf_8.s : v_erfcf.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfcdf_8.s : v_erfcdf.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8eerff_8.s : v_eerff.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8eerfcf_8.s : v_eerfcf.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfcxf_8.s : v_erfcxf.c v_f.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@

v8exp_8.s : v_exp.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v16nexp_8.s : v_nexp.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erf_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfc0_8.s : v_erf.c v_d.c
	$(CC) $(O8v) -DNV=8 -DF_C -S $< -o $@
v8erfc_8.s : v_erfc.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfcd_8.s : v_erfcd.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8eerf_8.s : v_eerf.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8eerfc_8.s : v_eerfc.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v8erfcx_8.s : v_erfcx.c v_d.c
	$(CC) $(O8v) -DNV=8 -S $< -o $@
v16expf_8.s : v_expf.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16erff_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16erfc0f_8.s : v_erff.c v_f.c
	$(CC) $(O8v) -DNV=16 -DF_C -S $< -o $@
v16erfcf_8.s : v_erfcf.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16erfcdf_8.s : v_erfcdf.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16eerff_8.s : v_eerff.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16eerfcf_8.s : v_eerfcf.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@
v16erfcxf_8.s : v_erfcxf.c v_f.c
	$(CC) $(O8v) -DNV=16 -S $< -o $@


terf_1   : terf.c  cputime.c \
           fexp_1.s  ferf_1.s  ferfc0_1.s  ferfc_1.s  ferfcd_1.s  feerf_1.s  feerfc_1.s  ferfcx_1.s
	$(CC) $(O1u) $^ -lm -o $@
terff_1  : terff.c cputime.c \
           fexpf_1.s ferff_1.s ferfc0f_1.s ferfcf_1.s ferfcdf_1.s feerff_1.s feerfcf_1.s ferfcxf_1.s
	$(CC) $(O1u) $^ -lm -o $@

terf_4   : terf.c  cputime.c \
           fexp_4.s              ferf_4.s   ferfc0_4.s   ferfc_4.s   ferfcd_4.s    feerf_4.s   feerfc_4.s   ferfcx_4.s \
           v4exp_4.s v8nexp_4.s  v4erf_4.s  v4erfc0_4.s  v4erfc_4.s  v4erfcd_4.s  v4eerf_4.s  v4eerfc_4.s  v4erfcx_4.s
	$(CC) $(O4u) -DN_4 $^ -lm -o $@
terff_8  : terff.c cputime.c \
           fexpf_4.s             ferff_4.s  ferfc0f_4.s  ferfcf_4.s  ferfcdf_4.s   feerff_4.s  feerfcf_4.s  ferfcxf_4.s \
           v8expf_4.s            v8erff_4.s v8erfc0f_4.s v8erfcf_4.s v8erfcdf_4.s v8eerff_4.s v8eerfcf_4.s v8erfcxf_4.s
	$(CC) $(O4u) -DN_4 $^ -lm -o $@

terf_8   : terf.c  cputime.c \
           fexp_8.s              ferf_8.s    ferfc0_8.s    ferfc_8.s    ferfcd_8.s    feerf_8.s    feerfc_8.s    ferfcx_8.s \
           v4exp_8.s v8nexp_8.s  v4erf_8.s   v4erfc0_8.s   v4erfc_8.s   v4erfcd_8.s  v4eerf_8.s   v4eerfc_8.s   v4erfcx_8.s \
           v8exp_8.s v16nexp_8.s v8erf_8.s   v8erfc0_8.s   v8erfc_8.s   v8erfcd_8.s  v8eerf_8.s   v8eerfc_8.s   v8erfcx_8.s
	$(CC) $(O8u) -DN_4 -DN_8 $^ -lm -o $@
terff_16 : terff.c cputime.c \
             fexpf_8.s           ferff_8.s   ferfc0f_8.s   ferfcf_8.s   ferfcdf_8.s   feerff_8.s   feerfcf_8.s   ferfcxf_8.s \
            v8expf_8.s          v8erff_8.s  v8erfc0f_8.s  v8erfcf_8.s  v8erfcdf_8.s  v8eerff_8.s  v8eerfcf_8.s  v8erfcxf_8.s \
           v16expf_8.s         v16erff_8.s v16erfc0f_8.s v16erfcf_8.s v16erfcdf_8.s v16eerff_8.s v16eerfcf_8.s v16erfcxf_8.s
	$(CC) $(O8u) -DN_4 -DN_8 $^ -lm -o $@


clean :
	rm -vf t_erf_q ferf_q{1,2,3,4}.o
	rm -vf t_erf_m
	rm -vf p_{0,1,2}.out
	rm -vf p_erf{,c}_{e,p,x}_{1,2}{,r}.out
	rm -vf $(s)
	rm -vf terf_1 terff_1 terf_4 terff_8 terf_8 terff_16



==> anc/p_0.gp <==
plot [0:6] \
'p_0.out' u ($1):($4) w lp lw 1 lc rgb '0x800080' pt 7 ps 0.75 notit, \
'p_0.out' u ($1):($5) w lp lw 1 lc rgb '0x000080' pt 7 ps 0.75 notit



==> anc/p_erf_e_1.gp <==
plot [0:5] \
'p_erf_e_1.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_e_1r.gp <==
plot [0:5] \
'p_erf_e_1r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erf_e_1.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_e_2.gp <==
plot [0:6] \
'p_erf_e_2.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_e_2r.gp <==
plot [0:7] \
'p_erf_e_2r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erf_e_2.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_p_1.gp <==
plot [0:5] \
'p_erf_p_1.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_p_1r.gp <==
plot [0:5] \
'p_erf_p_1r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erf_p_1.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_p_2.gp <==
plot [0:6] \
'p_erf_p_2.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erf_p_2r.gp <==
plot [0:7] \
'p_erf_p_2r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erf_p_2.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erfc_x_1.gp <==
plot [0:256] \
'p_erfc_x_1.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erfc_x_1r.gp <==
plot [0:256] \
'p_erfc_x_1r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erfc_x_1.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erfc_x_2.gp <==
plot [0:1024] \
'p_erfc_x_2.out' u ($1):($5) w l lw 1 lc rgb '0x000080' notit, \
 0 lc rgb '0x000000' notit



==> anc/p_erfc_x_2r.gp <==
plot [0:1024] \
'p_erfc_x_2r.out' u ($1):($5) w p lw 1 lc rgb '0x000080' pt 7 ps 0.5 notit, \
'p_erfc_x_2.out'  u ($1):($5) w l lw 2 lc rgb '0xC00000'             notit, \
 0 lc rgb '0x000000' notit



==> anc/t_erf_m.c <==
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <mpfr.h>

int cerf (mpfr_ptr c, int *n, char *s);

void ferf (mpfr_t f, mpfr_t x, mpfr_ptr c, int *nc, int u, int prec)
{
  mpfr_t z, p, q;
  int    i, m, n, k, k1, l;
  m  = nc[0];
  n  = nc[1];
  k  = nc[2];
  k1 = nc[3];
  l  = nc[4];
  mpfr_init2 (z, prec);
  mpfr_init2 (p, prec);
  mpfr_init2 (q, prec);
  if (l >= 0) {
    mpfr_mul (z, x, x, MPFR_RNDN);
  } else {
    mpfr_set (z, x,    MPFR_RNDN);
  }
  if (l < -1) {
    n = m + 1;
    k = 0;
  }
  if (l) {
      mpfr_add (q, z, c    , MPFR_RNDN);
    for (i = 1; i <= n - m - 1; i++) {
      mpfr_mul (q, q, z    , MPFR_RNDN);
      mpfr_add (q, q, c + i, MPFR_RNDN);
    }
      mpfr_set (p, c + n - m, MPFR_RNDN);
    for (i = n - m + 1; i <= n + m - 1; i++) {
      mpfr_mul (q, q, z    , MPFR_RNDN);
      mpfr_add (q, q, c + i, MPFR_RNDN);
      i++;
      mpfr_mul (p, p, z    , MPFR_RNDN);
      mpfr_add (p, p, c + i, MPFR_RNDN);
    }
      mpfr_div (p, p, q,     MPFR_RNDN);
    if (k1) {
      mpfr_set (q, p,        MPFR_RNDN);
    }
    for (i = 1; i <= k; i++) {
      mpfr_mul (p, p, p,     MPFR_RNDN);
    }
    if (k1) {
      mpfr_mul (p, p, q,     MPFR_RNDN);
    }
  } else {
      mpfr_add (p, z, c    , MPFR_RNDN);
      mpfr_set (q,    c + 1, MPFR_RNDN);
    for (i = 2; i <= m + m; i++) {
      mpfr_mul (p, p, z    , MPFR_RNDN);
      mpfr_add (p, p, c + i, MPFR_RNDN);
      i++;
      mpfr_mul (q, q, z    , MPFR_RNDN);
      mpfr_add (q, q, c + i, MPFR_RNDN);
    }
      mpfr_div (p, p, q    , MPFR_RNDN);
      mpfr_sqrt (p, p,       MPFR_RNDN);
      mpfr_neg (q, z,        MPFR_RNDN);
      mpfr_exp (q, q,        MPFR_RNDN);
      mpfr_mul (p, p, q    , MPFR_RNDN);
  }
  if        (l < -1) {
    mpfr_mul  (z, x, x, MPFR_RNDN);
    mpfr_neg  (q, z,    MPFR_RNDN);
    mpfr_exp  (q, q,    MPFR_RNDN);
    mpfr_mul  (f, p, q, MPFR_RNDN);
  } else if (l <  0) {
    mpfr_set  (f, p,    MPFR_RNDN);
  } else if (u) {
    mpfr_add  (q, p, z, MPFR_RNDN);
    #if 1
    mpfr_sqrt (z, q,    MPFR_RNDN);
    mpfr_mul  (z, z, x, MPFR_RNDN);
    mpfr_add  (q, q, z, MPFR_RNDN);
    #else
    mpfr_sqrt (q, q,    MPFR_RNDN);
    mpfr_add  (z, q, x, MPFR_RNDN);
    mpfr_mul  (q, q, z, MPFR_RNDN);
    #endif
    mpfr_div  (f, p, q, MPFR_RNDN);
  } else {
    mpfr_add  (p, p, z, MPFR_RNDN);
    mpfr_sqrt (p, p,    MPFR_RNDN);
    mpfr_div  (f, x, p, MPFR_RNDN);
  }
  mpfr_clear (q);
  mpfr_clear (p);
  mpfr_clear (z);
  return;
}

void print_c (mpfr_ptr c, int *nc, char *sp, int kw, int prec)
{
  mpfr_t a, w;
  int    i, m, n, l;
  m = nc[0];
  n = nc[1];
  l = nc[4];
  if (sp == NULL) {
    sp = "%Ra";
  }
  mpfr_init2 (w, prec);
  mpfr_init2 (a, prec);
  if (l < -1) {
    n = m + 1;
  }
  if (l) {
    if (kw) {
      mpfr_ui_div (w, 1, c + n + m - 1, MPFR_RNDN);
    } else {
      mpfr_set_ui (w, 1, MPFR_RNDN);
    }
    for (i = n + m; i >= n - m; i -= 2) {
      mpfr_mul (a, w, c + i, MPFR_RNDN);
      mpfr_printf (sp, a);
      printf ("\n");
    }
    printf ("\n");
    for (i = n + m - 1; i >= n - m + 1; i -= 2) {
      mpfr_mul (a, w, c + i, MPFR_RNDN);
      mpfr_printf (sp, a);
      printf ("\n");
    }
    for (i = n - m - 1; i >= -1; i--) {
      if (i < 0) {
        mpfr_set (a, w,        MPFR_RNDN);
      } else {
        mpfr_mul (a, w, c + i, MPFR_RNDN);
      }
      mpfr_printf (sp, a);
      printf ("\n");
    }
  } else {
    if (kw) {
      mpfr_ui_div (w, 1, c + m + m + 1, MPFR_RNDN);
    } else {
      mpfr_set_ui (w, 1, MPFR_RNDN);
    }
    for (i = m + m; i >= -2; i -= 2) {
      if (i < 0) {
        mpfr_set (a, w,        MPFR_RNDN);
      } else {
        mpfr_mul (a, w, c + i, MPFR_RNDN);
      }
      mpfr_printf (sp, a);
      printf ("\n");
    }
    printf ("\n");
    for (i = m + m + 1; i >= 1; i -= 2) {
      mpfr_mul (a, w, c + i, MPFR_RNDN);
      mpfr_printf (sp, a);
      printf ("\n");
    }
  }
  mpfr_clear (a);
  mpfr_clear (w);
  return;
}

int main (int argc, char **argv)
{
  char   *sf, *sp;
  mpfr_ptr c;
  mpfr_t x, f, g, d, e, dm, em;
  int    n[5];
  int    prec, prec2, p4;
  int    mp, np, lb, mb, nb, kp, kb;
  int    ku, ko, nc;
  int    i;
  prec  = -1;
  prec2 = -1;
  mp = -1;
  np =  2;
  lb =  3;
  sf = NULL;
  sp = NULL;
  ku = -1;
  ko = 1;
  for (i = 1; i < argc; i++) {
    if (sscanf (argv[i], "t:%d,%d", &prec, &prec2) >= 1) {
      continue;
    }
    if (sscanf (argv[i], "p:%d,%d", &mp, &np) > 1) {
      continue;
    }
    if (sscanf (argv[i], "b:%d", &lb) == 1) {
      continue;
    }
    if (strstr (argv[i], "f:") == argv[i]) {
      sf = argv[i] + 2;
      continue;
    }
    if (!strcmp (argv[i], "c:")) {
      ku = 1;
      continue;
    }
    if (sscanf (argv[i], "c:%d", &ku) == 1) {
      continue;
    }
    if (sscanf (argv[i], "o:%d", &ko) == 1) {
      continue;
    }
    if (strstr (argv[i], "s:") == argv[i]) {
      sp = argv[i] + 2;
      continue;
    }
  }
  if (lb < 0) {
    prec  = 192;
  } else if (prec <= 0) {
    prec  = 53;
    prec2 = 64;
  }
  if (prec2 <= 0) {
    prec2 = prec;
  }
  nc = cerf (NULL, n, sf);
  if (nc < 0) {
    return -1;
  }
  p4 = prec >> 2;
  c = (mpfr_ptr) malloc (sizeof (mpfr_t)*nc);
  for (i = 0; i < nc; i++) {
    mpfr_init2 (c + i, prec);
  }
  i = cerf (c, n, sf);
  if (ku < 0) {
    ku = i;
  }
  if (lb < 0) {
    print_c (c, n, sp, (lb < -1) ? 0 : 1, prec);
    return 0;
  }
  printf ("# n = %2d, %2d, %2d,%d, %2d  prec = %d,%d%c",
          n[0], n[1], n[2], n[3], n[4], prec, prec2, (ko > 0) ? '\n' : ' ');
  mb = 1 << lb;
  nb = mb + mb - 1;
  mpfr_init2 (x, prec);
  mpfr_init2 (f, prec2);
  mpfr_init2 (g, prec);
  mpfr_init2 (d, prec2);
  mpfr_init2 (e, prec2);
  mpfr_init2 (dm, prec2);
  mpfr_init2 (em, prec2);
  mpfr_set_ui (dm, 0, MPFR_RNDN);
  mpfr_set_ui (em, 0, MPFR_RNDN);
  for (kp = mp; kp <= np; kp++) {
    for (kb = (kp == mp) ? 0 : mb; kb <= nb; kb++) {
      mpfr_set_ui (x, kb, MPFR_RNDN);
      mpfr_mul_2si (x, x, kp - lb, MPFR_RNDN);
      if (ku) {
        mpfr_erfc (f, x, MPFR_RNDN);
      } else {
        mpfr_erf  (f, x, MPFR_RNDN);
      }
      ferf (g, x, c, n, ku, prec);
      mpfr_sub (d, g, f, MPFR_RNDN);
      if (kb) {
        mpfr_div (e, d, f, MPFR_RNDN);
      } else {
        mpfr_set_ui (e, 0, MPFR_RNDN);
      }
      if        (ko >= 2) {
        mpfr_printf ("%Ra %Ra %Ra %Ra %Ra\n", x, f, g, d, e);
      } else if (ko == 1) {
        mpfr_printf ("%16.8Ra %*.*Ra %*.*Ra %18.8Ra %18.8Ra\n",
                     x, 8 + p4, p4, f, 8 + p4, p4, g, d, e);
      }
      mpfr_abs (d, d, MPFR_RNDN);
      mpfr_abs (e, e, MPFR_RNDN);
      mpfr_max (dm, dm, d, MPFR_RNDN);
      mpfr_max (em, em, e, MPFR_RNDN);
    }
  }
  mpfr_log2 (d, dm, MPFR_RNDN);
  mpfr_log2 (e, em, MPFR_RNDN);
  mpfr_printf ("%c d = %18.8Ra  log2(d) = %7.2Rf   e = %18.8Ra  log2(e) = %7.2Rf\n",
               (ko > 0) ? '#' : ' ', dm, d, em, e);
  return 0;
}



==> anc/t_erf_q.c <==
#include <quadmath.h>
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>
#include <fenv.h>

typedef __float128 real;

typedef float       (fn1) (float);
typedef double      (fn2) (double);
typedef long double (fn3) (long double);
typedef real        (fn4) (real);

extern fn1
  f_e01_1, f_e02_1, f_e03_1;
extern fn2
  f_e01_2, f_e02_2, f_e03_2,
  f_e04_2, f_e05_2, f_e06_2, f_e07_2, f_e08_2, f_e09_2;
extern fn3
  f_e01_3, f_e02_3, f_e03_3,
  f_e04_3, f_e05_3, f_e06_3, f_e07_3, f_e08_3, f_e09_3,
  f_e10_3, f_e11_3, f_e12_3;
extern fn4
  f_e01_4, f_e02_4, f_e03_4,
  f_e04_4, f_e05_4, f_e06_4, f_e07_4, f_e08_4, f_e09_4,
  f_e10_4, f_e11_4, f_e12_4,
  f_e13_4, f_e14_4, f_e15_4, f_e16_4, f_e18_4, f_e19_4, f_e20_4,
  f_e22_4, f_e23_4, f_e24_4, f_e26_4, f_e27_4;

extern fn1
  f_p000301_1, f_p000302_1, f_p000303_1, f_p000402_1, f_p000502_1,
  f_p000602_1;
extern fn2
  f_p000301_2, f_p000302_2, f_p000303_2, f_p000402_2, f_p000502_2,
  f_p000602_2, f_p020504_2, f_p020603_2, f_p030505_2, f_p030506_2,
  f_p020703_2, f_p030604_2, f_p020803_2, f_p040605_2, f_p040704_2,
  f_p040705_2, f_p040804_2, f_p040805_2, f_p031003_2, f_p050805_2,
  f_p050905_2, f_p041203_2, f_p061005_2, f_p071006_2;
extern fn3
  f_p000301_3, f_p000302_3, f_p000303_3, f_p000402_3, f_p000502_3,
  f_p000602_3, f_p020504_3, f_p020603_3, f_p030505_3, f_p030506_3,
  f_p020703_3, f_p030604_3, f_p020803_3, f_p040605_3, f_p040704_3,
  f_p040705_3, f_p040804_3, f_p040805_3, f_p031003_3, f_p050805_3,
  f_p050905_3, f_p041203_3, f_p061005_3, f_p071006_3, f_p081206_3,
  f_p081305_3, f_p091206_3, f_p091406_3;
extern fn4 
  f_p000301_4, f_p000302_4, f_p000303_4, f_p000402_4, f_p000502_4,
  f_p000602_4, f_p020504_4, f_p020603_4, f_p030505_4, f_p030506_4,
  f_p020703_4, f_p030604_4, f_p020803_4, f_p040605_4, f_p040704_4,
  f_p040705_4, f_p040804_4, f_p040805_4, f_p031003_4, f_p050805_4,
  f_p050905_4, f_p041203_4, f_p061005_4, f_p071006_4, f_p081206_4,
  f_p081305_4, f_p091206_4, f_p091406_4, f_p091505_4, f_p101506_4,
  f_p111606_4, f_p111705_4, f_p121606_4, f_p131706_4, f_p121905_4,
  f_p131806_4, f_p131708_4, f_p131807_4, f_p131906_4, f_p141907_4,
  f_p142006_4, f_p152008_4, f_p152006_4, f_p152106_4, f_p162008_4,
  f_p172008_4, f_p172208_4, f_p172307_4, f_p172407_4, f_p192507_4,
  f_p222808_4, f_p232808_4, f_p233007_4, f_p253008_4, f_p253108_4;


extern fn1
  g_e02_1, g_e03_1, g_e04_1, g_e05_1, g_e06_1;
extern fn2
  g_e02_2, g_e03_2, g_e04_2, g_e05_2, g_e06_2,
  g_e07_2, g_e08_2, g_e09_2, g_e10_2, g_e12_2, g_e18_2;
extern fn3
  g_e02_3, g_e03_3, g_e04_3, g_e05_3, g_e06_3,
  g_e07_3, g_e08_3, g_e09_3, g_e10_3, g_e12_3, g_e18_3;
extern fn4
  g_e02_4, g_e03_4, g_e04_4, g_e05_4, g_e06_4,
  g_e07_4, g_e08_4, g_e09_4, g_e10_4, g_e12_4, g_e18_4;

extern fn1
  g_u01_1, g_u02_1;
extern fn2
  g_u01_2, g_u02_2,
  g_u03_2, g_u04_2, g_u05_2, g_u06_2;
extern fn3
  g_u01_3, g_u02_3,
  g_u03_3, g_u04_3, g_u05_3, g_u06_3,
  g_u07_3;
extern fn4
  g_u01_4, g_u02_4,
  g_u03_4, g_u04_4, g_u05_4, g_u06_4,
  g_u07_4,
  g_u08_4, g_u09_4, g_u10_4, g_u11_4, g_u12_4, g_u13_4,
  g_u14_4, g_u15_4, g_u16_4, g_u17_4;

extern fn1
  g_v01_1, g_v02_1, g_v03_1, g_v04_1;
extern fn2
  g_v01_2, g_v02_2, g_v03_2, g_v04_2,
  g_v05_2, g_v06_2, g_v07_2, g_v08_2, g_v09_2, g_v10_2;
extern fn3
  g_v01_3, g_v02_3, g_v03_3, g_v04_3,
  g_v05_3, g_v06_3, g_v07_3, g_v08_3, g_v09_3, g_v10_3,
  g_v11_3, g_v12_3;
extern fn4
  g_v01_4, g_v02_4, g_v03_4, g_v04_4,
  g_v05_4, g_v06_4, g_v07_4, g_v08_4, g_v09_4, g_v10_4,
  g_v11_4, g_v12_4,
  g_v13_4, g_v14_4, g_v15_4, g_v16_4, g_v17_4, g_v18_4, g_v19_4, g_v20_4,
  g_v21_4, g_v22_4, g_v23_4, g_v24_4;

extern fn1
  g_r000202_1, g_r000302_1, g_r000402_1, g_r000403_1, g_r000404_1,
  g_r000305_1, g_r000405_1, g_r000603_1, g_r000604_1, g_r000704_1;
extern fn2
  g_r000202_2, g_r000302_2, g_r000402_2, g_r000403_2, g_r000404_2,
  g_r000305_2, g_r000405_2, g_r000603_2, g_r000604_2, g_r000704_2,
  g_r020506_2, g_r020507_2, g_r020508_2, g_r020606_2, g_r020607_2, g_r020608_2, g_r020609_2,
  g_r020806_2, g_r030707_2, g_r030708_2, g_r030807_2, g_r030709_2, g_r030808_2,
  g_r040709_2, g_r040809_2, g_r040908_2, g_r040910_2,
  g_r041008_2, g_r040909_2, g_r050909_2, g_r051009_2, g_r050910_2, g_r050911_2, g_r051010_2;
extern fn3
  g_r000202_3, g_r000302_3, g_r000402_3, g_r000403_3, g_r000404_3,
  g_r000305_3, g_r000405_3, g_r000603_3, g_r000604_3, g_r000704_3,
  g_r020506_3, g_r020507_3, g_r020508_3, g_r020606_3, g_r020607_3, g_r020608_3, g_r020609_3,
  g_r020806_3, g_r030707_3, g_r030708_3, g_r030807_3, g_r030709_3, g_r030808_3,
  g_r040709_3, g_r040809_3, g_r040908_3, g_r040910_3,
  g_r041008_3, g_r040909_3, g_r050909_3, g_r051009_3, g_r050910_3, g_r050911_3, g_r051010_3,
  g_r050912_3, g_r051011_3, g_r051012_3, g_r051208_3, g_r061109_3,
  g_r061110_3, g_r061111_3, g_r061112_3, g_r061210_3, g_r061211_3;
extern fn4
  g_r000202_4, g_r000302_4, g_r000402_4, g_r000403_4, g_r000404_4,
  g_r000305_4, g_r000405_4, g_r000603_4, g_r000604_4, g_r000704_4,
  g_r020506_4, g_r020507_4, g_r020508_4, g_r020606_4, g_r020607_4, g_r020608_4, g_r020609_4,
  g_r020806_4, g_r030707_4, g_r030708_4, g_r030807_4, g_r030709_4, g_r030808_4,
  g_r040709_4, g_r040809_4, g_r040908_4, g_r040910_4,
  g_r041008_4, g_r040909_4, g_r050909_4, g_r051009_4, g_r050910_4, g_r050911_4, g_r051010_4,
  g_r050912_4, g_r051011_4, g_r051012_4, g_r051208_4, g_r061109_4,
  g_r061110_4, g_r061111_4, g_r061112_4, g_r061210_4, g_r061211_4,
  g_r061309_4, g_r071309_4, g_r071310_4, g_r071409_4, g_r071312_4,
  g_r071410_4, g_r071311_4, g_r071411_4, g_r081412_4, g_r081510_4,
  g_r081511_4, g_r081610_4, g_r091512_4, g_r091612_4, g_r091710_4, g_r091711_4,
  g_r101712_4, g_r111812_4, g_r111912_4, g_r112111_4, g_r122111_4, g_r132112_4,
  g_r132311_4, g_r142311_4, g_r142411_4, g_r162412_4, g_r162512_4;

extern fn2
  g_r020506x_2, g_r020507x_2, g_r020508x_2, g_r020606x_2, g_r020607x_2, g_r020608x_2, g_r020609x_2,
  g_r020806x_2, g_r030707x_2, g_r030708x_2, g_r030807x_2, g_r030709x_2, g_r030808x_2,
  g_r040709x_2, g_r040809x_2, g_r040908x_2, g_r040910x_2,
  g_r041008x_2, g_r040909x_2, g_r050909x_2, g_r051009x_2, g_r050910x_2, g_r050911x_2, g_r051010x_2;
extern fn3
  g_r020506x_3, g_r020507x_3, g_r020508x_3, g_r020606x_3, g_r020607x_3, g_r020608x_3, g_r020609x_3,
  g_r020806x_3, g_r030707x_3, g_r030708x_3, g_r030807x_3, g_r030709x_3, g_r030808x_3,
  g_r040709x_3, g_r040809x_3, g_r040908x_3, g_r040910x_3,
  g_r041008x_3, g_r040909x_3, g_r050909x_3, g_r051009x_3, g_r050910x_3, g_r050911x_3, g_r051010x_3,
  g_r050912x_3, g_r051011x_3, g_r051012x_3, g_r051208x_3, g_r061109x_3,
  g_r061110x_3, g_r061111x_3, g_r061112x_3, g_r061210x_3, g_r061211x_3;
extern fn4
  g_r020506x_4, g_r020507x_4, g_r020508x_4, g_r020606x_4, g_r020607x_4, g_r020608x_4, g_r020609x_4,
  g_r020806x_4, g_r030707x_4, g_r030708x_4, g_r030807x_4, g_r030709x_4, g_r030808x_4,
  g_r040709x_4, g_r040809x_4, g_r040908x_4, g_r040910x_4,
  g_r041008x_4, g_r040909x_4, g_r050909x_4, g_r051009x_4, g_r050910x_4, g_r050911x_4, g_r051010x_4,
  g_r050912x_4, g_r051011x_4, g_r051012x_4, g_r051208x_4, g_r061109x_4,
  g_r061110x_4, g_r061111x_4, g_r061112x_4, g_r061210x_4, g_r061211x_4,
  g_r061309x_4, g_r071309x_4, g_r071310x_4, g_r071409x_4, g_r071312x_4,
  g_r071410x_4, g_r071311x_4, g_r071411x_4, g_r081412x_4, g_r081510x_4,
  g_r081511x_4, g_r081610x_4, g_r091512x_4, g_r091612x_4, g_r091710x_4, g_r091711x_4,
  g_r101712x_4, g_r111812x_4, g_r111912x_4, g_r112111x_4, g_r122111x_4, g_r132112x_4,
  g_r132311x_4, g_r142311x_4, g_r142411x_4, g_r162412x_4, g_r162512x_4;

typedef struct {
  fn1    *f1;
  fn2    *f2;
  fn3    *f3;
  fn4    *f4;
  char   *s;
  int    k;
} fns;


fns fs[] = {
  {  erff      ,  erf        ,  erfl       ,  erfq       , "erf"     , 0 },
  { f_e01_1    , f_e01_2     , f_e01_3     , f_e01_4     , "e01"     , 0 },
  { f_e02_1    , f_e02_2     , f_e02_3     , f_e02_4     , "e02"     , 0 },
  { f_e03_1    , f_e03_2     , f_e03_3     , f_e03_4     , "e03"     , 0 },
  {        NULL, f_e04_2     , f_e04_3     , f_e04_4     , "e04"     , 0 },
  {        NULL, f_e05_2     , f_e05_3     , f_e05_4     , "e05"     , 0 },
  {        NULL, f_e06_2     , f_e06_3     , f_e06_4     , "e06"     , 0 },
  {        NULL, f_e07_2     , f_e07_3     , f_e07_4     , "e07"     , 0 },
  {        NULL, f_e08_2     , f_e08_3     , f_e08_4     , "e08"     , 0 },
  {        NULL, f_e09_2     , f_e09_3     , f_e09_4     , "e09"     , 0 },
  {        NULL,        NULL , f_e10_3     , f_e10_4     , "e10"     , 0 },
  {        NULL,        NULL , f_e11_3     , f_e11_4     , "e11"     , 0 },
  {        NULL,        NULL , f_e12_3     , f_e12_4     , "e12"     , 0 },
  {        NULL,        NULL ,        NULL , f_e13_4     , "e13"     , 0 },
  {        NULL,        NULL ,        NULL , f_e14_4     , "e14"     , 0 },
  {        NULL,        NULL ,        NULL , f_e15_4     , "e15"     , 0 },
  {        NULL,        NULL ,        NULL , f_e16_4     , "e16"     , 0 },
  {        NULL,        NULL ,        NULL , f_e18_4     , "e18"     , 0 },
  {        NULL,        NULL ,        NULL , f_e19_4     , "e19"     , 0 },
  {        NULL,        NULL ,        NULL , f_e20_4     , "e20"     , 0 },
  {        NULL,        NULL ,        NULL , f_e22_4     , "e22"     , 0 },
  {        NULL,        NULL ,        NULL , f_e23_4     , "e23"     , 0 },
  {        NULL,        NULL ,        NULL , f_e24_4     , "e24"     , 0 },
  {        NULL,        NULL ,        NULL , f_e26_4     , "e26"     , 0 },
  {        NULL,        NULL ,        NULL , f_e27_4     , "e27"     , 0 },
  { f_p000301_1, f_p000301_2 , f_p000301_3 , f_p000301_4 , "p000301" , 0 },
  { f_p000302_1, f_p000302_2 , f_p000302_3 , f_p000302_4 , "p000302" , 0 },
  { f_p000303_1, f_p000303_2 , f_p000303_3 , f_p000303_4 , "p000303" , 0 },
  { f_p000402_1, f_p000402_2 , f_p000402_3 , f_p000402_4 , "p000402" , 0 },
  { f_p000502_1, f_p000502_2 , f_p000502_3 , f_p000502_4 , "p000502" , 0 },
  { f_p000602_1, f_p000602_2 , f_p000602_3 , f_p000602_4 , "p000602" , 0 },
  {        NULL, f_p020504_2 , f_p020504_3 , f_p020504_4 , "p020504" , 0 },
  {        NULL, f_p020603_2 , f_p020603_3 , f_p020603_4 , "p020603" , 0 },
  {        NULL, f_p030505_2 , f_p030505_3 , f_p030505_4 , "p030505" , 0 },
  {        NULL, f_p030506_2 , f_p030506_3 , f_p030506_4 , "p030506" , 0 },
  {        NULL, f_p020703_2 , f_p020703_3 , f_p020703_4 , "p020703" , 0 },
  {        NULL, f_p030604_2 , f_p030604_3 , f_p030604_4 , "p030604" , 0 },
  {        NULL, f_p020803_2 , f_p020803_3 , f_p020803_4 , "p020803" , 0 },
  {        NULL, f_p040605_2 , f_p040605_3 , f_p040605_4 , "p040605" , 0 },
  {        NULL, f_p040704_2 , f_p040704_3 , f_p040704_4 , "p040704" , 0 },
  {        NULL, f_p040705_2 , f_p040705_3 , f_p040705_4 , "p040705" , 0 },
  {        NULL, f_p040804_2 , f_p040804_3 , f_p040804_4 , "p040804" , 0 },
  {        NULL, f_p040805_2 , f_p040805_3 , f_p040805_4 , "p040805" , 0 },
  {        NULL, f_p031003_2 , f_p031003_3 , f_p031003_4 , "p031003" , 0 },
  {        NULL, f_p050805_2 , f_p050805_3 , f_p050805_4 , "p050805" , 0 },
  {        NULL, f_p050905_2 , f_p050905_3 , f_p050905_4 , "p050905" , 0 },
  {        NULL, f_p041203_2 , f_p041203_3 , f_p041203_4 , "p041203" , 0 },
  {        NULL, f_p061005_2 , f_p061005_3 , f_p061005_4 , "p061005" , 0 },
  {        NULL, f_p071006_2 , f_p071006_3 , f_p071006_4 , "p071006" , 0 },
  {        NULL,        NULL , f_p081206_3 , f_p081206_4 , "p081206" , 0 },
  {        NULL,        NULL , f_p081305_3 , f_p081305_4 , "p081305" , 0 },
  {        NULL,        NULL , f_p091206_3 , f_p091206_4 , "p091206" , 0 },
  {        NULL,        NULL , f_p091406_3 , f_p091406_4 , "p091406" , 0 },
  {        NULL,        NULL ,        NULL , f_p091505_4 , "p091505" , 0 },
  {        NULL,        NULL ,        NULL , f_p101506_4 , "p101506" , 0 },
  {        NULL,        NULL ,        NULL , f_p111606_4 , "p111606" , 0 },
  {        NULL,        NULL ,        NULL , f_p111705_4 , "p111705" , 0 },
  {        NULL,        NULL ,        NULL , f_p121606_4 , "p121606" , 0 },
  {        NULL,        NULL ,        NULL , f_p131706_4 , "p131706" , 0 },
  {        NULL,        NULL ,        NULL , f_p121905_4 , "p121905" , 0 },
  {        NULL,        NULL ,        NULL , f_p131806_4 , "p131806" , 0 },
  {        NULL,        NULL ,        NULL , f_p131708_4 , "p131708" , 0 },
  {        NULL,        NULL ,        NULL , f_p131807_4 , "p131807" , 0 },
  {        NULL,        NULL ,        NULL , f_p131906_4 , "p131906" , 0 },
  {        NULL,        NULL ,        NULL , f_p141907_4 , "p141907" , 0 },
  {        NULL,        NULL ,        NULL , f_p142006_4 , "p142006" , 0 },
  {        NULL,        NULL ,        NULL , f_p152008_4 , "p152008" , 0 },
  {        NULL,        NULL ,        NULL , f_p152006_4 , "p152006" , 0 },
  {        NULL,        NULL ,        NULL , f_p152106_4 , "p152106" , 0 },
  {        NULL,        NULL ,        NULL , f_p162008_4 , "p162008" , 0 },
  {        NULL,        NULL ,        NULL , f_p172008_4 , "p172008" , 0 },
  {        NULL,        NULL ,        NULL , f_p172208_4 , "p172208" , 0 },
  {        NULL,        NULL ,        NULL , f_p172307_4 , "p172307" , 0 },
  {        NULL,        NULL ,        NULL , f_p172407_4 , "p172407" , 0 },
  {        NULL,        NULL ,        NULL , f_p192507_4 , "p192507" , 0 },
  {        NULL,        NULL ,        NULL , f_p222808_4 , "p222808" , 0 },
  {        NULL,        NULL ,        NULL , f_p232808_4 , "p232808" , 0 },
  {        NULL,        NULL ,        NULL , f_p233007_4 , "p233007" , 0 },
  {        NULL,        NULL ,        NULL , f_p253008_4 , "p253008" , 0 },
  {        NULL,        NULL ,        NULL , f_p253108_4 , "p253108" , 0 },
  {  erfcf     ,  erfc       ,  erfcl      ,  erfcq      , "erfc"    , 1 },
  { g_e02_1    , g_e02_2     , g_e02_3     , g_e02_4     , "e02c"    , 1 },
  { g_e03_1    , g_e03_2     , g_e03_3     , g_e03_4     , "e03c"    , 1 },
  { g_e04_1    , g_e04_2     , g_e04_3     , g_e04_4     , "e04c"    , 1 },
  { g_e05_1    , g_e05_2     , g_e05_3     , g_e05_4     , "e05c"    , 1 },
  { g_e06_1    , g_e06_2     , g_e06_3     , g_e06_4     , "e06c"    , 1 },
  {        NULL, g_e07_2     , g_e07_3     , g_e07_4     , "e07c"    , 1 },
  {        NULL, g_e08_2     , g_e08_3     , g_e08_4     , "e08c"    , 1 },
  {        NULL, g_e09_2     , g_e09_3     , g_e09_4     , "e09c"    , 1 },
  {        NULL, g_e10_2     , g_e10_3     , g_e10_4     , "e10c"    , 1 },
  {        NULL, g_e12_2     , g_e12_3     , g_e12_4     , "e12c"    , 1 },
  {        NULL, g_e18_2     , g_e18_3     , g_e18_4     , "e18c"    , 1 },
  {     g_u01_1,     g_u01_2 ,     g_u01_3 ,     g_u01_4 , "u01"     , 1 },
  {     g_u02_1,     g_u02_2 ,     g_u02_3 ,     g_u02_4 , "u02"     , 1 },
  {        NULL,     g_u03_2 ,     g_u03_3 ,     g_u03_4 , "u03"     , 1 },
  {        NULL,     g_u04_2 ,     g_u04_3 ,     g_u04_4 , "u04"     , 1 },
  {        NULL,     g_u05_2 ,     g_u05_3 ,     g_u05_4 , "u05"     , 1 },
  {        NULL,     g_u06_2 ,     g_u06_3 ,     g_u06_4 , "u06"     , 1 },
  {        NULL,        NULL ,     g_u07_3 ,     g_u07_4 , "u07"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u08_4 , "u08"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u09_4 , "u09"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u10_4 , "u10"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u11_4 , "u11"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u12_4 , "u12"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u13_4 , "u13"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u14_4 , "u14"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u15_4 , "u15"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u16_4 , "u16"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_u17_4 , "u17"     , 1 },
  {     g_v01_1,     g_v01_2 ,     g_v01_3 ,     g_v01_4 , "v01"     , 1 },
  {     g_v02_1,     g_v02_2 ,     g_v02_3 ,     g_v02_4 , "v02"     , 1 },
  {     g_v03_1,     g_v03_2 ,     g_v03_3 ,     g_v03_4 , "v03"     , 1 },
  {     g_v04_1,     g_v04_2 ,     g_v04_3 ,     g_v04_4 , "v04"     , 1 },
  {        NULL,     g_v05_2 ,     g_v05_3 ,     g_v05_4 , "v05"     , 1 },
  {        NULL,     g_v06_2 ,     g_v06_3 ,     g_v06_4 , "v06"     , 1 },
  {        NULL,     g_v07_2 ,     g_v07_3 ,     g_v07_4 , "v07"     , 1 },
  {        NULL,     g_v08_2 ,     g_v08_3 ,     g_v08_4 , "v08"     , 1 },
  {        NULL,     g_v09_2 ,     g_v09_3 ,     g_v09_4 , "v09"     , 1 },
  {        NULL,     g_v10_2 ,     g_v10_3 ,     g_v10_4 , "v10"     , 1 },
  {        NULL,        NULL ,     g_v11_3 ,     g_v11_4 , "v11"     , 1 },
  {        NULL,        NULL ,     g_v12_3 ,     g_v12_4 , "v12"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v13_4 , "v13"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v14_4 , "v14"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v15_4 , "v15"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v16_4 , "v16"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v17_4 , "v17"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v18_4 , "v18"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v19_4 , "v19"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v20_4 , "v20"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v21_4 , "v21"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v22_4 , "v22"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v23_4 , "v23"     , 1 },
  {        NULL,        NULL ,        NULL ,     g_v24_4 , "v24"     , 1 },
  { g_r000202_1, g_r000202_2 , g_r000202_3 , g_r000202_4 , "r000202" , 1 },
  { g_r000302_1, g_r000302_2 , g_r000302_3 , g_r000302_4 , "r000302" , 1 },
  { g_r000402_1, g_r000402_2 , g_r000402_3 , g_r000402_4 , "r000402" , 1 },
  { g_r000403_1, g_r000403_2 , g_r000403_3 , g_r000403_4 , "r000403" , 1 },
  { g_r000404_1, g_r000404_2 , g_r000404_3 , g_r000404_4 , "r000404" , 1 },
  { g_r000305_1, g_r000305_2 , g_r000305_3 , g_r000305_4 , "r000305" , 1 },
  { g_r000405_1, g_r000405_2 , g_r000405_3 , g_r000405_4 , "r000405" , 1 },
  { g_r000603_1, g_r000603_2 , g_r000603_3 , g_r000603_4 , "r000603" , 1 },
  { g_r000604_1, g_r000604_2 , g_r000604_3 , g_r000604_4 , "r000604" , 1 },
  { g_r000704_1, g_r000704_2 , g_r000704_3 , g_r000704_4 , "r000704" , 1 },
  {        NULL, g_r020506_2 , g_r020506_3 , g_r020506_4 , "r020506" , 1 },
  {        NULL, g_r020507_2 , g_r020507_3 , g_r020507_4 , "r020507" , 1 },
  {        NULL, g_r020508_2 , g_r020508_3 , g_r020508_4 , "r020508" , 1 },
  {        NULL, g_r020606_2 , g_r020606_3 , g_r020606_4 , "r020606" , 1 },
  {        NULL, g_r020607_2 , g_r020607_3 , g_r020607_4 , "r020607" , 1 },
  {        NULL, g_r020608_2 , g_r020608_3 , g_r020608_4 , "r020608" , 1 },
  {        NULL, g_r020609_2 , g_r020609_3 , g_r020609_4 , "r020609" , 1 },
  {        NULL, g_r020806_2 , g_r020806_3 , g_r020806_4 , "r020806" , 1 },
  {        NULL, g_r030707_2 , g_r030707_3 , g_r030707_4 , "r030707" , 1 },
  {        NULL, g_r030708_2 , g_r030708_3 , g_r030708_4 , "r030708" , 1 },
  {        NULL, g_r030807_2 , g_r030807_3 , g_r030807_4 , "r030807" , 1 },
  {        NULL, g_r030709_2 , g_r030709_3 , g_r030709_4 , "r030709" , 1 },
  {        NULL, g_r030808_2 , g_r030808_3 , g_r030808_4 , "r030808" , 1 },
  {        NULL, g_r040709_2 , g_r040709_3 , g_r040709_4 , "r040709" , 1 },
  {        NULL, g_r040809_2 , g_r040809_3 , g_r040809_4 , "r040809" , 1 },
  {        NULL, g_r040908_2 , g_r040908_3 , g_r040908_4 , "r040908" , 1 },
  {        NULL, g_r040910_2 , g_r040910_3 , g_r040910_4 , "r040910" , 1 },
  {        NULL, g_r041008_2 , g_r041008_3 , g_r041008_4 , "r041008" , 1 },
  {        NULL, g_r040909_2 , g_r040909_3 , g_r040909_4 , "r040909" , 1 },
  {        NULL, g_r050909_2 , g_r050909_3 , g_r050909_4 , "r050909" , 1 },
  {        NULL, g_r051009_2 , g_r051009_3 , g_r051009_4 , "r051009" , 1 },
  {        NULL, g_r050910_2 , g_r050910_3 , g_r050910_4 , "r050910" , 1 },
  {        NULL, g_r050911_2 , g_r050911_3 , g_r050911_4 , "r050911" , 1 },
  {        NULL, g_r051010_2 , g_r051010_3 , g_r051010_4 , "r051010" , 1 },
  {        NULL,        NULL , g_r050912_3 , g_r050912_4 , "r050912" , 1 },
  {        NULL,        NULL , g_r051011_3 , g_r051011_4 , "r051011" , 1 },
  {        NULL,        NULL , g_r051012_3 , g_r051012_4 , "r051012" , 1 },
  {        NULL,        NULL , g_r051208_3 , g_r051208_4 , "r051208" , 1 },
  {        NULL,        NULL , g_r061109_3 , g_r061109_4 , "r061109" , 1 },
  {        NULL,        NULL , g_r061110_3 , g_r061110_4 , "r061110" , 1 },
  {        NULL,        NULL , g_r061111_3 , g_r061111_4 , "r061111" , 1 },
  {        NULL,        NULL , g_r061112_3 , g_r061112_4 , "r061112" , 1 },
  {        NULL,        NULL , g_r061210_3 , g_r061210_4 , "r061210" , 1 },
  {        NULL,        NULL , g_r061211_3 , g_r061211_4 , "r061211" , 1 },
  {        NULL,        NULL ,        NULL , g_r061309_4 , "r061309" , 1 },
  {        NULL,        NULL ,        NULL , g_r071309_4 , "r071309" , 1 },
  {        NULL,        NULL ,        NULL , g_r071310_4 , "r071310" , 1 },
  {        NULL,        NULL ,        NULL , g_r071409_4 , "r071409" , 1 },
  {        NULL,        NULL ,        NULL , g_r071312_4 , "r071312" , 1 },
  {        NULL,        NULL ,        NULL , g_r071410_4 , "r071410" , 1 },
  {        NULL,        NULL ,        NULL , g_r071311_4 , "r071311" , 1 },
  {        NULL,        NULL ,        NULL , g_r071411_4 , "r071411" , 1 },
  {        NULL,        NULL ,        NULL , g_r081412_4 , "r081412" , 1 },
  {        NULL,        NULL ,        NULL , g_r081510_4 , "r081510" , 1 },
  {        NULL,        NULL ,        NULL , g_r081511_4 , "r081511" , 1 },
  {        NULL,        NULL ,        NULL , g_r081610_4 , "r081610" , 1 },
  {        NULL,        NULL ,        NULL , g_r091512_4 , "r091512" , 1 },
  {        NULL,        NULL ,        NULL , g_r091612_4 , "r091612" , 1 },
  {        NULL,        NULL ,        NULL , g_r091710_4 , "r091710" , 1 },
  {        NULL,        NULL ,        NULL , g_r091711_4 , "r091711" , 1 },
  {        NULL,        NULL ,        NULL , g_r101712_4 , "r101712" , 1 },
  {        NULL,        NULL ,        NULL , g_r111812_4 , "r111812" , 1 },
  {        NULL,        NULL ,        NULL , g_r111912_4 , "r111912" , 1 },
  {        NULL,        NULL ,        NULL , g_r112111_4 , "r112111" , 1 },
  {        NULL,        NULL ,        NULL , g_r122111_4 , "r122111" , 1 },
  {        NULL,        NULL ,        NULL , g_r132112_4 , "r132112" , 1 },
  {        NULL,        NULL ,        NULL , g_r132311_4 , "r132311" , 1 },
  {        NULL,        NULL ,        NULL , g_r142311_4 , "r142311" , 1 },
  {        NULL,        NULL ,        NULL , g_r142411_4 , "r142411" , 1 },
  {        NULL,        NULL ,        NULL , g_r162412_4 , "r162412" , 1 },
  {        NULL,        NULL ,        NULL , g_r162512_4 , "r162512" , 1 },
  {        NULL, g_r020506x_2, g_r020506x_3, g_r020506x_4, "r020506x", 1 },
  {        NULL, g_r020507x_2, g_r020507x_3, g_r020507x_4, "r020507x", 1 },
  {        NULL, g_r020508x_2, g_r020508x_3, g_r020508x_4, "r020508x", 1 },
  {        NULL, g_r020606x_2, g_r020606x_3, g_r020606x_4, "r020606x", 1 },
  {        NULL, g_r020607x_2, g_r020607x_3, g_r020607x_4, "r020607x", 1 },
  {        NULL, g_r020608x_2, g_r020608x_3, g_r020608x_4, "r020608x", 1 },
  {        NULL, g_r020609x_2, g_r020609x_3, g_r020609x_4, "r020609x", 1 },
  {        NULL, g_r020806x_2, g_r020806x_3, g_r020806x_4, "r020806x", 1 },
  {        NULL, g_r030707x_2, g_r030707x_3, g_r030707x_4, "r030707x", 1 },
  {        NULL, g_r030708x_2, g_r030708x_3, g_r030708x_4, "r030708x", 1 },
  {        NULL, g_r030807x_2, g_r030807x_3, g_r030807x_4, "r030807x", 1 },
  {        NULL, g_r030709x_2, g_r030709x_3, g_r030709x_4, "r030709x", 1 },
  {        NULL, g_r030808x_2, g_r030808x_3, g_r030808x_4, "r030808x", 1 },
  {        NULL, g_r040709x_2, g_r040709x_3, g_r040709x_4, "r040709x", 1 },
  {        NULL, g_r040809x_2, g_r040809x_3, g_r040809x_4, "r040809x", 1 },
  {        NULL, g_r040908x_2, g_r040908x_3, g_r040908x_4, "r040908x", 1 },
  {        NULL, g_r040910x_2, g_r040910x_3, g_r040910x_4, "r040910x", 1 },
  {        NULL, g_r041008x_2, g_r041008x_3, g_r041008x_4, "r041008x", 1 },
  {        NULL, g_r040909x_2, g_r040909x_3, g_r040909x_4, "r040909x", 1 },
  {        NULL, g_r050909x_2, g_r050909x_3, g_r050909x_4, "r050909x", 1 },
  {        NULL, g_r051009x_2, g_r051009x_3, g_r051009x_4, "r051009x", 1 },
  {        NULL, g_r050910x_2, g_r050910x_3, g_r050910x_4, "r050910x", 1 },
  {        NULL, g_r050911x_2, g_r050911x_3, g_r050911x_4, "r050911x", 1 },
  {        NULL, g_r051010x_2, g_r051010x_3, g_r051010x_4, "r051010x", 1 },
  {        NULL,        NULL , g_r050912x_3, g_r050912x_4, "r050912x", 1 },
  {        NULL,        NULL , g_r051011x_3, g_r051011x_4, "r051011x", 1 },
  {        NULL,        NULL , g_r051012x_3, g_r051012x_4, "r051012x", 1 },
  {        NULL,        NULL , g_r051208x_3, g_r051208x_4, "r051208x", 1 },
  {        NULL,        NULL , g_r061109x_3, g_r061109x_4, "r061109x", 1 },
  {        NULL,        NULL , g_r061110x_3, g_r061110x_4, "r061110x", 1 },
  {        NULL,        NULL , g_r061111x_3, g_r061111x_4, "r061111x", 1 },
  {        NULL,        NULL , g_r061112x_3, g_r061112x_4, "r061112x", 1 },
  {        NULL,        NULL , g_r061210x_3, g_r061210x_4, "r061210x", 1 },
  {        NULL,        NULL , g_r061211x_3, g_r061211x_4, "r061211x", 1 },
  {        NULL,        NULL ,        NULL , g_r061309x_4, "r061309x", 1 },
  {        NULL,        NULL ,        NULL , g_r071309x_4, "r071309x", 1 },
  {        NULL,        NULL ,        NULL , g_r071310x_4, "r071310x", 1 },
  {        NULL,        NULL ,        NULL , g_r071409x_4, "r071409x", 1 },
  {        NULL,        NULL ,        NULL , g_r071312x_4, "r071312x", 1 },
  {        NULL,        NULL ,        NULL , g_r071410x_4, "r071410x", 1 },
  {        NULL,        NULL ,        NULL , g_r071311x_4, "r071311x", 1 },
  {        NULL,        NULL ,        NULL , g_r071411x_4, "r071411x", 1 },
  {        NULL,        NULL ,        NULL , g_r081412x_4, "r081412x", 1 },
  {        NULL,        NULL ,        NULL , g_r081510x_4, "r081510x", 1 },
  {        NULL,        NULL ,        NULL , g_r081511x_4, "r081511x", 1 },
  {        NULL,        NULL ,        NULL , g_r081610x_4, "r081610x", 1 },
  {        NULL,        NULL ,        NULL , g_r091512x_4, "r091512x", 1 },
  {        NULL,        NULL ,        NULL , g_r091612x_4, "r091612x", 1 },
  {        NULL,        NULL ,        NULL , g_r091710x_4, "r091710x", 1 },
  {        NULL,        NULL ,        NULL , g_r091711x_4, "r091711x", 1 },
  {        NULL,        NULL ,        NULL , g_r101712x_4, "r101712x", 1 },
  {        NULL,        NULL ,        NULL , g_r111812x_4, "r111812x", 1 },
  {        NULL,        NULL ,        NULL , g_r111912x_4, "r111912x", 1 },
  {        NULL,        NULL ,        NULL , g_r112111x_4, "r112111x", 1 },
  {        NULL,        NULL ,        NULL , g_r122111x_4, "r122111x", 1 },
  {        NULL,        NULL ,        NULL , g_r132112x_4, "r132112x", 1 },
  {        NULL,        NULL ,        NULL , g_r132311x_4, "r132311x", 1 },
  {        NULL,        NULL ,        NULL , g_r142311x_4, "r142311x", 1 },
  {        NULL,        NULL ,        NULL , g_r142411x_4, "r142411x", 1 },
  {        NULL,        NULL ,        NULL , g_r162412x_4, "r162412x", 1 },
  {        NULL,        NULL ,        NULL , g_r162512x_4, "r162512x", 1 },
  {        NULL,        NULL ,        NULL , NULL        , NULL      ,-1 }
};


int main (int argc, char **argv)
{
  fn1    *ef1;
  fn2    *ef2;
  fn3    *ef3;
  fn4    *ef4;
  char   *sf;
  int    n4t[4] = {  6, 13, 16, 28 };
  real   x, f, g, d, e, dm, em;
  long double x3, f3;
  double x2, f2;
  float  x1, f1;
  int    nt, nf, ku, ko;
  int    mp, np, mb, nb, lb, kb, kp, i;
  sf = NULL;
  nf = -1;
  nt =  2;
  mp = -1;
  np =  2;
  lb =  3;
  ko =  1;
  for (i = 1; i < argc; i++) {
    if (strstr (argv[i], "f:") == argv[i]) {
      sf = argv[i] + 2;
      continue;
    }
    if (sscanf (argv[i], "t:%d", &nt) == 1) {
      continue;
    }
    if (sscanf (argv[i], "p:%d,%d", &mp, &np) > 1) {
      continue;
    }
    if (sscanf (argv[i], "b:%d", &lb) == 1) {
      continue;
    }
    if (sscanf (argv[i], "o:%d", &ko) == 1) {
      continue;
    }
    if (strstr (argv[i], "r:") == argv[i]) {
      switch (argv[i][2]) {
        case 'n': fesetround (FE_TONEAREST);  break;
        case 'u': fesetround (FE_UPWARD);     break;
        case 'd': fesetround (FE_DOWNWARD);   break;
        case 'z': fesetround (FE_TOWARDZERO); break;
      }
      printf ("r=0x%08x\n", fegetround ());
      continue;
    }
  }
  if (sf != NULL) {
    for (nf = 0; fs[nf].s != NULL; nf++) {
      if (!strcmp (sf, fs[nf].s)) {
        break;
      }
    }
  }
  if ((sf == NULL) || (fs[nf].s == NULL)) {
    for (nf = 0; fs[nf].s != NULL; nf++) {
      fprintf (stderr, " %c %c %c %c %s\n",
               (fs[nf].f1 == NULL) ? ' ' : '+',
               (fs[nf].f2 == NULL) ? ' ' : '+',
               (fs[nf].f3 == NULL) ? ' ' : '+',
               (fs[nf].f4 == NULL) ? ' ' : '+',
                fs[nf].s);
    }
    return -1;
  }
  ku = fs[nf].k;
  if ((nt <= 0) || (nt > 4)) {
    nt = 4;
  }
  printf ("# t = %d  f%c = %7s%c", nt, ku ? 'c' : ' ', fs[nf].s, (ko > 0) ? '\n' : ' ');
  ef1 = fs[nf].f1;
  ef2 = fs[nf].f2;
  ef3 = fs[nf].f3;
  ef4 = fs[nf].f4;
  if (((nt == 1) && (ef1 == NULL)) ||
      ((nt == 2) && (ef2 == NULL)) ||
      ((nt == 3) && (ef3 == NULL)) ||
      ((nt == 4) && (ef4 == NULL))) {
    printf ("!\n");
    return -1;
  }
  mb = 1 << lb;
  nb = mb + mb - 1;
  em = 0;
  for (kp = mp; kp <= np; kp++) {
    for (kb = (kp == mp) ? 0 : mb; kb <= nb; kb++) {
        x  = ldexpq ((real)   kb, kp - lb);
      if (ku) {
        f  = erfcq (x);
      } else {
        f  = erfq (x);
      }
      if        (nt == 1) {
        x1 = ldexpf ((float)  kb, kp - lb);
        f1 = ef1 (x1);
        g = f1;
      } else if (nt == 2) {
        x2 = ldexp  ((double) kb, kp - lb);
        f2 = ef2 (x2);
        g = f2;
      } else if (nt == 3) {
        x3 = ldexpl ((long double) kb, kp - lb);
        f3 = ef3 (x3);
        g = f3;
      } else {
        g  = ef4 (x);
      }
      d = g - f;
      e = kb ? d/f : 0;
      if        (ko >= 2) {
        printf ("%Qa %Qa %Qa %Qa %Qa\n", x, f, g, d, e);
      } else if (ko == 1) {
        i = n4t[nt - 1];
        printf ("%16.8Qa %36.28Qa %*.*Qa %14.4Qa %14.4Qa\n",
                x, f, 8 + i, i, g, d, e);
      }
      d = fabsq (d);
      e = fabsq (e);
      dm = fmaxq (dm, d);
      em = fmaxq (em, e);
    }
  }
  i = (ko >= 2) ? 28 : 4;
  e = log2q (em);
  d = log2q (dm);
  printf ("%c d = %*.*Qa  log2(d) = %7.2Qf   e = %*.*Qa  log2(e) = %7.2Qf\n",
          (ko > 0) ? '#' : ' ', 9 + i, i, dm, d, 9 + i, i, em, e);
  return 0;
}



==> anc/terf.c <==
#include <unistd.h>
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>

double cputime ();

double fexp (double x);
double ferf (double x);
double ferfc0 (double x);
double ferfc (double x);
void ferfcd (double *f, double x);
double feerf (double e, double x);
double feerfc (double e, double x);
double ferfcx (double x);

void nexp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = exp (x[i]);
  }
  return;
}

void nerf (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = erf (x[i]);
  }
  return;
}

void nerfc (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = erfc (x[i]);
  }
  return;
}

void n1exp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = fexp (x[i]);
  }
  return;
}

void n1erf (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferf (x[i]);
  }
  return;
}

void n1erfc0 (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfc0 (x[i]);
  }
  return;
}

void n1erfc (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfc (x[i]);
  }
  return;
}

void n1erfcd (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    ferfcd (e + 2*i, x[i]);
  }
  return;
}

void n1eerf (double *e, double *x, int N)
{
  double x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = feerf (fexp (-x1*x1), x1);
  }
  return;
}

void n1eerfc (double *e, double *x, int N)
{
  double x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = feerfc (fexp (-x1*x1), x1);
  }
  return;
}

void n1erfcx (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfcx (x[i]);
  }
  return;
}

void n1eerfcx (double *e, double *x, int N)
{
  double x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = fexp (-x1*x1)*ferfcx (x1);
  }
  return;
}

#ifdef N_4

typedef double v4double __attribute__ ((vector_size (32)));

v4double v4exp (v4double x);
v4double v4erf (v4double x);
v4double v4erfc0 (v4double x);
v4double v4erfc (v4double x);
void v4erfcd (v4double *f, v4double x);
v4double v4eerf (v4double e, v4double x);
v4double v4eerfc (v4double e, v4double x);
v4double v4erfcx (v4double x);
void v4nexp (double *e, double *x);

void n4exp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    ((v4double *) (e + i))[0] = v4exp (((v4double *) (x + i))[0]);
  }
  return;
}

void n4erf (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    ((v4double *) (f + i))[0] = v4erf (((v4double *) (x + i))[0]);
  }
  return;
}

void n4erfc0 (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    ((v4double *) (f + i))[0] = v4erfc0 (((v4double *) (x + i))[0]);
  }
  return;
}

void n4erfc (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    ((v4double *) (f + i))[0] = v4erfc (((v4double *) (x + i))[0]);
  }
  return;
}

void n4erfcd (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    v4erfcd ((v4double *) (f + 2*i), ((v4double *) (x + i))[0]);
  }
  return;
}

void n4eerf (double *f, double *x, int N)
{
  v4double e4, x4;
  int    i;
  for (i = 0; i < N; i += 4) {
    x4 = ((v4double *) (x + i))[0];
    e4 = v4exp (-x4*x4);
    ((v4double *) (f + i))[0] = v4eerf (e4, x4);
  }
  return;
}

void n4eerfc (double *f, double *x, int N)
{
  v4double e4, x4;
  int    i;
  for (i = 0; i < N; i += 4) {
    x4 = ((v4double *) (x + i))[0];
    e4 = v4exp (-x4*x4);
    ((v4double *) (f + i))[0] = v4eerfc (e4, x4);
  }
  return;
}

void n4erfcx (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 4) {
    ((v4double *) (f + i))[0] = v4erfcx (((v4double *) (x + i))[0]);
  }
  return;
}

void n4eerfcx (double *f, double *x, int N)
{
  v4double e4, x4;
  int    i;
  for (i = 0; i < N; i += 4) {
    x4 = ((v4double *) (x + i))[0];
    e4 = v4exp (-x4*x4);
    ((v4double *) (f + i))[0] = e4*v4erfcx (x4);
  }
  return;
}

void n8nexp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    v4nexp (e + i, x + i);
  }
  return;
}

#endif

#ifdef N_8

typedef double v8double __attribute__ ((vector_size (64)));

v8double v8exp (v8double x);
v8double v8erf (v8double x);
v8double v8erfc0 (v8double x);
v8double v8erfc (v8double x);
void v8erfcd (v8double *f, v8double x);
v8double v8eerf (v8double e, v8double x);
v8double v8eerfc (v8double e, v8double x);
v8double v8erfcx (v8double x);
void v8nexp (double *e, double *x);

void n8exp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8double *) (e + i))[0] = v8exp (((v8double *) (x + i))[0]);
  }
  return;
}

void n8erf (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8double *) (f + i))[0] = v8erf (((v8double *) (x + i))[0]);
  }
  return;
}

void n8erfc0 (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8double *) (f + i))[0] = v8erfc0 (((v8double *) (x + i))[0]);
  }
  return;
}

void n8erfc (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8double *) (f + i))[0] = v8erfc (((v8double *) (x + i))[0]);
  }
  return;
}

void n8erfcd (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    v8erfcd ((v8double *) (f + 2*i), ((v8double *) (x + i))[0]);
  }
  return;
}

void n8eerf (double *f, double *x, int N)
{
  v8double e8, z8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8double *) (x + i))[0];
    z8 = -x8*x8;
    e8 = v8exp (z8);
    ((v8double *) (f + i))[0] = v8eerf (e8, x8);
  }
  return;
}

void n8eerfc (double *f, double *x, int N)
{
  v8double e8, z8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8double *) (x + i))[0];
    z8 = -x8*x8;
    e8 = v8exp (z8);
    ((v8double *) (f + i))[0] = v8eerfc (e8, x8);
  }
  return;
}

void n8erfcx (double *f, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8double *) (f + i))[0] = v8erfcx (((v8double *) (x + i))[0]);
  }
  return;
}

void n8eerfcx (double *f, double *x, int N)
{
  v8double e8, z8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8double *) (x + i))[0];
    z8 = -x8*x8;
    e8 = v8exp (z8);
    ((v8double *) (f + i))[0] = e8*v8erfcx (x8);
  }
  return;
}

void n16nexp (double *e, double *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    v8nexp (e + i, x + i);
  }
  return;
}

#endif

void n8o2 (double *f, int n, int N)
{
  double v[16];
  int    i, j;
  for (i = 0; i < N; i += n + n) {
    for (j = 0; j < n + n; j++) {
      v[j] = f[j + i];
    }
    for (j = 0; j < n; j++) {
      f[    2*j + i] = v[j    ];
      f[1 + 2*j + i] = v[j + n];
    }
  }
  return;
}

typedef void (fn_t) (double *, double *, int);

typedef struct {
  fn_t *f;
  char *s;
  int  k;
  int  m;
  int  n;
} fs_t;

fs_t fs[] = {
  { nexp    , "exp"     , 0, 0, 1 },
  { nerf    , "erf"     , 1, 0, 1 },
  { nerfc   , "erfc"    , 2, 0, 1 },
  { n1exp   , "exp_1"   , 0, 0, 1 },
  { n1erf   , "erf_1"   , 1, 0, 1 },
  { n1erfc0 , "erfc0_1" , 2, 0, 1 },
  { n1erfc  , "erfc_1"  , 2, 0, 1 },
  { n1erfcd , "erfcd_1" , 2, 1, 1 },
  { n1eerf  , "eerf_1"  , 1, 0, 1 },
  { n1eerfc , "eerfc_1" , 2, 0, 1 },
  { n1erfcx , "erfcx_1" , 3, 0, 1 },
  { n1eerfcx, "eerfcx_1", 2, 0, 1 },
#ifdef N_4
  { n4exp   , "exp_4"   , 0, 0, 4 },
  { n8nexp  , "exp_8n"  , 0, 0, 4 },
  { n4erf   , "erf_4"   , 1, 0, 4 },
  { n4erfc0 , "erfc0_4" , 2, 0, 4 },
  { n4erfc  , "erfc_4"  , 2, 0, 4 },
  { n4erfcd , "erfcd_4" , 2, 1, 4 },
  { n4eerf  , "eerf_4"  , 1, 0, 4 },
  { n4eerfc , "eerfc_4" , 2, 0, 4 },
  { n4erfcx , "erfcx_4" , 3, 0, 4 },
  { n4eerfcx, "eerfcx_4", 2, 0, 4 },
#endif
#ifdef N_8
  { n8exp   , "exp_8"   , 0, 0, 8 },
  { n16nexp , "exp_16n" , 0, 0, 8 },
  { n8erf   , "erf_8"   , 1, 0, 8 },
  { n8erfc0 , "erfc0_8" , 2, 0, 8 },
  { n8erfc  , "erfc_8"  , 2, 0, 8 },
  { n8erfcd , "erfcd_8" , 2, 1, 8 },
  { n8eerf  , "eerf_8"  , 1, 0, 8 },
  { n8eerfc , "eerfc_8" , 2, 0, 8 },
  { n8erfcx , "erfcx_8" , 3, 0, 8 },
  { n8eerfcx, "eerfcx_8", 2, 0, 8 },
#endif
  { NULL    , NULL      , 0, 0, 0 }
};

int main (int argc, char **argv)
{
  fn_t   *fn;
  char   *sf;
  double *x, *f;
  double u[2], v[2], d[2], e[2], dm[2], em[2];
  double x0, x1, h;
  double t, p, c;
  long   L;
  int    M, N, nx, kf, m;
  int    i;
  sf = "exp_1";
  x0 = 0.0;
  x1 = 4.0;
  N = 512;
  M = 30;
  c = 0.0;
  for (i = 1; i < argc; i++) {
    if (strstr (argv[i], "f:") == argv[i]) {
      sf = argv[i] + 2;
      continue;
    }
    if (sscanf (argv[i], "n:^%d", &N) == 1) {
      N = 1 << N;
      continue;
    }
    if (sscanf (argv[i], "n:%d", &N) == 1) {
      continue;
    }
    if (sscanf (argv[i], "l:%d", &M) == 1) {
      continue;
    }
    if (sscanf (argv[i], "x:%lf,%lf", &x0, &x1) == 2) {
      continue;
    }
    if (sscanf (argv[i], "c:%lf", &c) == 1) {
      continue;
    }
  }
  fn = NULL;
  for (i = 0; fs[i].s != NULL; i++) {
    if (!strcmp (fs[i].s, sf)) {
      fn = fs[i].f;
      kf = fs[i].k;
      m  = fs[i].m;
      nx = fs[i].n;
      break;
    }
  }
  if (fn == NULL) {
    return -1;
  }
  if (N <= 0) {
    N = 1;
  }
  N = 0xFFFFFFFC & (N + 3);
  if (M > 0) {
    L = 1;
    L <<= M;
    M = L/N;
    L = N;
    L *= M;
    printf ("f = %-8s  L = %11ld  N = %4d  M = %8d", sf, L, N, M);
  }
  i = sysconf (_SC_PAGESIZE);
  x = (double *) aligned_alloc (i, sizeof (double)*N);
  f = (double *) aligned_alloc (i, sizeof (double)*(1 + m)*N);
  h = (x1 - x0)/N;
  for (i = 0; i < N; i++) {
    x[i] = x0 + h*i;
  }
  h = sqrt (4.0/M_PI);
  if (M > 0) {
    t = cputime ();
    for (i = 0; i < M; i++) {
      fn (f, x, N);
    }
    t = cputime () - t;
    p = M*(N/t);
    printf ("  t = %11.8lf  p = %13.1lf, %13.1lf", t, p, p/nx);
    if (c > 0.0) {
      c *= 1000000.0/p;
      printf ("  c = %6.2lf, %6.2lf", c, nx*c); 
    }
    printf ("\n");
    fflush (stdout);
  } else {
    fn (f, x, N);
    if (m && (nx > 1)) {
      n8o2 (f, nx, 2*N);
    }
    if (M) {
      printf ("# x, e, f, f/e, f/e - 1\n");
    }
    dm[0] = 0.0;
    em[0] = 0.0;
    dm[1] = 0.0;
    em[1] = 0.0;
    for (i = 0; i < N; i++) {
      if        (kf == 0) {
        v[0] = exp (x[i]);
      } else if (kf == 1) {
        v[0] = erf (x[i]);
      } else if (kf == 2) {
        v[0] = erfc (x[i]);
      } else {
        v[0] = erfc (x[i])*exp (x[i]*x[i]);
      }
        u[0] = f[    (1 + m)*i];
        d[0] = u[0] - v[0];
        e[0] = (v[0] != 0.0) ? d[0]/v[0] : 0.0;
        dm[0] = fmax (dm[0], fabs (d[0]));
        em[0] = fmax (em[0], fabs (e[0]));
      if (m) {
        v[1] = h*exp (-x[i]*x[i]);
        u[1] = f[1 + (1 + m)*i];
        d[1] = u[1] - v[1];
        e[1] = (v[1] != 0.0) ? d[1]/v[1] : 0.0;
        dm[1] = fmax (dm[1], fabs (d[1]));
        em[1] = fmax (em[1], fabs (e[1]));
      }
      if (M) {
        printf ("%24.13a", x[i]);
          printf (" %24.13a %24.13a", v[0], u[0]);
        if (m) {
          printf (" %24.13a %24.13a", v[1], u[1]);
        }
          printf (" %13.4a %13.4a", d[0], e[0]);
        if (m) {
          printf (" %13.4a %13.4a", d[1], e[1]);
        }
        printf ("\n");
      }
    }
      printf ("# %-10s  N = %10d  d = %13.4a  e = %13.4a\n", sf, N, dm[0], em[0]);
    if (m) {
      printf ("# %-10s' N = %10d  d = %13.4a  e = %13.4a\n", sf, N, dm[1], em[1]);
    }
  }
  free (f);
  free (x);
  return 0;
}



==> anc/terff.c <==
#include <unistd.h>
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <math.h>

double cputime ();

float fexpf (float x);
float ferff (float x);
float ferfc0f (float x);
float ferfcf (float x);
void ferfcdf (float *f, float x);
float feerff (float e, float x);
float feerfcf (float e, float x);
float ferfcxf (float x);

void nexpf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = expf (x[i]);
  }
  return;
}

void nerff (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = erff (x[i]);
  }
  return;
}

void nerfcf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = erfcf (x[i]);
  }
  return;
}

void n1expf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = fexpf (x[i]);
  }
  return;
}

void n1erff (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferff (x[i]);
  }
  return;
}

void n1erfc0f (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfc0f (x[i]);
  }
  return;
}

void n1erfcf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfcf (x[i]);
  }
  return;
}

void n1erfcdf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    ferfcdf (e + 2*i, x[i]);
  }
  return;
}

void n1eerff (float *e, float *x, int N)
{
  float  x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = feerff (fexpf (-x1*x1), x1);
  }
  return;
}

void n1eerfcf (float *e, float *x, int N)
{
  float  x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = feerfcf (fexpf (-x1*x1), x1);
  }
  return;
}

void n1erfcxf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i++) {
    e[i] = ferfcxf (x[i]);
  }
  return;
}

void n1eerfcxf (float *e, float *x, int N)
{
  float  x1;
  int    i;
  for (i = 0; i < N; i++) {
    x1 = x[i];
    e[i] = fexpf (-x1*x1)*ferfcxf (x1);
  }
  return;
}

#ifdef N_4

typedef float v8float __attribute__ ((vector_size (32)));

v8float v8expf (v8float x);
v8float v8erff (v8float x);
v8float v8erfc0f (v8float x);
v8float v8erfcf (v8float x);
void v8erfcdf (v8float *f, v8float x);
v8float v8eerff (v8float e, v8float x);
v8float v8eerfcf (v8float e, v8float x);
v8float v8erfcxf (v8float x);

void n8expf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8float *) (e + i))[0] = v8expf (((v8float *) (x + i))[0]);
  }
  return;
}

void n8erff (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8float *) (e + i))[0] = v8erff (((v8float *) (x + i))[0]);
  }
  return;
}

void n8erfc0f (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8float *) (e + i))[0] = v8erfc0f (((v8float *) (x + i))[0]);
  }
  return;
}

void n8erfcf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8float *) (e + i))[0] = v8erfcf (((v8float *) (x + i))[0]);
  }
  return;
}

void n8erfcdf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    v8erfcdf (((v8float *) (e + 2*i)), ((v8float *) (x + i))[0]);
  }
  return;
}

void n8eerff (float *f, float *x, int N)
{
  v8float e8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8float *) (x + i))[0];
    e8 = v8expf (-x8*x8);
    ((v8float *) (f + i))[0] = v8eerff (e8, x8);
  }
  return;
}

void n8eerfcf (float *f, float *x, int N)
{
  v8float e8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8float *) (x + i))[0];
    e8 = v8expf (-x8*x8);
    ((v8float *) (f + i))[0] = v8eerfcf (e8, x8);
  }
  return;
}

void n8erfcxf (float *f, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 8) {
    ((v8float *) (f + i))[0] = v8erfcxf (((v8float *) (x + i))[0]);
  }
  return;
}

void n8eerfcxf (float *f, float *x, int N)
{
  v8float e8, x8;
  int    i;
  for (i = 0; i < N; i += 8) {
    x8 = ((v8float *) (x + i))[0];
    e8 = v8expf (-x8*x8);
    ((v8float *) (f + i))[0] = e8*v8erfcxf (x8);
  }
  return;
}

#endif

#ifdef N_8

typedef float v16float __attribute__ ((vector_size (64)));

v16float v16expf (v16float x);
v16float v16erff (v16float x);
v16float v16erfc0f (v16float x);
v16float v16erfcf (v16float x);
void v16erfcdf (v16float *f, v16float x);
v16float v16eerff (v16float e, v16float x);
v16float v16eerfcf (v16float e, v16float x);
v16float v16erfcxf (v16float x);

void n16expf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    ((v16float *) (e + i))[0] = v16expf (((v16float *) (x + i))[0]);
  }
  return;
}

void n16erff (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    ((v16float *) (e + i))[0] = v16erff (((v16float *) (x + i))[0]);
  }
  return;
}

void n16erfc0f (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    ((v16float *) (e + i))[0] = v16erfc0f (((v16float *) (x + i))[0]);
  }
  return;
}

void n16erfcf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    ((v16float *) (e + i))[0] = v16erfcf (((v16float *) (x + i))[0]);
  }
  return;
}

void n16erfcdf (float *e, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
     v16erfcdf (((v16float *) (e + 2*i)), ((v16float *) (x + i))[0]);
  }
  return;
}

void n16eerff (float *f, float *x, int N)
{
  v16float e16, x16;
  int    i;
  for (i = 0; i < N; i += 16) {
    x16 = ((v16float *) (x + i))[0];
    e16 = v16expf (-x16*x16);
    ((v16float *) (f + i))[0] = v16eerff (e16, x16);
  }
  return;
}

void n16eerfcf (float *f, float *x, int N)
{
  v16float e16, x16;
  int    i;
  for (i = 0; i < N; i += 16) {
    x16 = ((v16float *) (x + i))[0];
    e16 = v16expf (-x16*x16);
    ((v16float *) (f + i))[0] = v16eerfcf (e16, x16);
  }
  return;
}

void n16erfcxf (float *f, float *x, int N)
{
  int    i;
  for (i = 0; i < N; i += 16) {
    ((v16float *) (f + i))[0] = v16erfcxf (((v16float *) (x + i))[0]);
  }
  return;
}

void n16eerfcxf (float *f, float *x, int N)
{
  v16float e16, x16;
  int    i;
  for (i = 0; i < N; i += 16) {
    x16 = ((v16float *) (x + i))[0];
    e16 = v16expf (-x16*x16);
    ((v16float *) (f + i))[0] = e16*v16erfcxf (x16);
  }
  return;
}

#endif

void n16o2 (float *f, int n, int N)
{
  float v[32];
  int   i, j;
  for (i = 0; i < N; i += n + n) {
    for (j = 0; j < n + n; j++) {
      v[j] = f[j + i];
    }
    for (j = 0; j < n; j++) {
      f[    2*j + i] = v[j    ];
      f[1 + 2*j + i] = v[j + n];
    }
  }
  return;
}


typedef void (fn_t) (float *, float *, int);

typedef struct {
  fn_t *f;
  char *s;
  int  k;
  int  m;
  int  n;
} fs_t;

fs_t fs[] = {
  { nexpf     , "expf"      , 0, 0,  1 },
  { nerff     , "erff"      , 1, 0,  1 },
  { nerfcf    , "erfcf"     , 2, 0,  1 },
  { n1expf    , "expf_1"    , 0, 0,  1 },
  { n1erff    , "erff_1"    , 1, 0,  1 },
  { n1erfc0f  , "erfc0f_1"  , 2, 0,  1 },
  { n1erfcf   , "erfcf_1"   , 2, 0,  1 },
  { n1erfcdf  , "erfcdf_1"  , 2, 1,  1 },
  { n1eerff   , "eerff_1"   , 1, 0,  1 },
  { n1eerfcf  , "eerfcf_1"  , 2, 0,  1 },
  { n1erfcxf  , "erfcxf_1"  , 3, 0,  1 },
  { n1eerfcxf , "eerfcxf_1" , 2, 0,  1 },
#ifdef N_4
  { n8expf    , "expf_8"    , 0, 0,  8 },
  { n8erff    , "erff_8"    , 1, 0,  8 },
  { n8erfc0f  , "erfc0f_8"  , 2, 0,  8 },
  { n8erfcf   , "erfcf_8"   , 2, 0,  8 },
  { n8erfcdf  , "erfcdf_8"  , 2, 1,  8 },
  { n8eerff   , "eerff_8"   , 1, 0,  8 },
  { n8eerfcf  , "eerfcf_8"  , 2, 0,  8 },
  { n8erfcxf  , "erfcxf_8"  , 3, 0,  8 },
  { n8eerfcxf , "eerfcxf_8" , 2, 0,  8 },
#endif
#ifdef N_8
  { n16expf   , "expf_16"   , 0, 0, 16 },
  { n16erff   , "erff_16"   , 1, 0, 16 },
  { n16erfc0f , "erfc0f_16" , 2, 0, 16 },
  { n16erfcf  , "erfcf_16"  , 2, 0, 16 },
  { n16erfcdf , "erfcdf_16" , 2, 1, 16 },
  { n16eerff  , "eerff_16"  , 1, 0, 16 },
  { n16eerfcf , "eerfcf_16" , 2, 0, 16 },
  { n16erfcxf , "erfcxf_16" , 3, 0, 16 },
  { n16eerfcxf, "eerfcxf_16", 2, 0, 16 },
#endif
  { NULL      , NULL        , 0, 0,  0 }
};


int main (int argc, char **argv)
{
  fn_t   *fn;
  char   *sf;
  float  *x, *f;
  float  u[2], v[2], d[2], e[2], dm[2], em[2];
  float  x0, x1, h;
  double t, p, c;
  long   L;
  int    M, N, nx, kf, m;
  int    i;
  sf = "expf_1";
  x0 = 0.0;
  x1 = 4.0;
  N = 512;
  M = 30;
  c = 0.0;
  for (i = 1; i < argc; i++) {
    if (strstr (argv[i], "f:") == argv[i]) {
      sf = argv[i] + 2;
      continue;
    }
    if (sscanf (argv[i], "n:^%d", &N) == 1) {
      N = 1 << N;
      continue;
    }
    if (sscanf (argv[i], "n:%d", &N) == 1) {
      continue;
    }
    if (sscanf (argv[i], "l:%d", &M) == 1) {
      continue;
    }
    if (sscanf (argv[i], "x:%lf,%lf", &x0, &x1) == 2) {
      continue;
    }
    if (sscanf (argv[i], "c:%lf", &c) == 1) {
      continue;
    }
  }
  fn = NULL;
  for (i = 0; fs[i].s != NULL; i++) {
    if (!strcmp (fs[i].s, sf)) {
      fn = fs[i].f;
      kf = fs[i].k;
      m  = fs[i].m;
      nx = fs[i].n;
      break;
    }
  }
  if (fn == NULL) {
    return -1;
  }
  if (N <= 0) {
    N = 1;
  }
  N = 0xFFFFFFFC & (N + 3);
  if (M > 0) {
    L = 1;
    L <<= M;
    M = L/N;
    L = N;
    L *= M;
    printf ("f = %-8s  L = %11ld  N = %4d  M = %8d", sf, L, N, M);
  }
  i = sysconf (_SC_PAGESIZE);
  x = (float *) aligned_alloc (i, sizeof (float)*N);
  f = (float *) aligned_alloc (i, sizeof (float)*(1 + m)*N);
  h = (x1 - x0)/N;
  for (i = 0; i < N; i++) {
    x[i] = x0 + h*i;
  }
  h = sqrt (4.0/M_PI);
  if (M > 0) {
    t = cputime ();
    for (i = 0; i < M; i++) {
      fn (f, x, N);
    }
    t = cputime () - t;
    p = M*(N/t);
    printf ("  t = %11.8lf  p = %13.1lf, %13.1lf", t, p, p/nx);
    if (c > 0.0) {
      c *= 1000000.0/p;
      printf ("  c = %6.2lf, %6.2lf", c, nx*c); 
    }
    printf ("\n");
    fflush (stdout);
  } else {
    fn (f, x, N);
    if (m && (nx > 1)) {
      n16o2 (f, nx, 2*N);
    }
    if (M) {
      printf ("# x, e, f, f/e, f/e - 1\n");
    }
    dm[0] = 0.0;
    em[0] = 0.0;
    dm[1] = 0.0;
    em[1] = 0.0;
    for (i = 0; i < N; i++) {
      if        (kf == 0) {
        v[0] = expf (x[i]);
      } else if (kf == 1) {
        v[0] = erff (x[i]);
      } else if (kf == 2) {
        v[0] = erfcf (x[i]);
      } else {
        v[0] = erfcf (x[i])*exp (x[i]*x[i]);
      }
        u[0] = f[    (1 + m)*i];
        d[0] = u[0] - v[0];
        e[0] = (v[0] != 0.0) ? d[0]/v[0] : 0.0;
        dm[0] = fmaxf (dm[0], fabsf (d[0]));
        em[0] = fmaxf (em[0], fabsf (e[0]));
      if (m) {
        v[1] = h*expf (-x[i]*x[i]);
        u[1] = f[1 + (1 + m)*i];
        d[1] = u[1] - v[1];
        e[1] = (v[1] != 0.0) ? d[1]/v[1] : 0.0;
        dm[1] = fmaxf (dm[1], fabsf (d[1]));
        em[1] = fmaxf (em[1], fabsf (e[1]));
      }
      if (M) {
        printf ("%14.6a", (double) x[i]);
          printf (" %14.6a %14.6a", (double) v[0], (double) u[0]);
        if (m) {
          printf (" %14.6a %14.6a", (double) v[1], (double) u[1]);
        }
          printf (" %13.4a %13.4a", (double) d[0], (double) e[0]);
        if (m) {
          printf (" %13.4a %13.4a", (double) d[1], (double) e[1]);
        }
        printf ("\n");
      }
    }
      printf ("# %-10s  N = %10d  d = %13.4a  e = %13.4a\n", sf, N, (double) dm[0], (double) em[0]);
    if (m) {
      printf ("# %-10s' N = %10d  d = %13.4a  e = %13.4a\n", sf, N, (double) dm[1], (double) em[1]);
    }
  }
  free (f);
  free (x);
  return 0;
}



==> anc/v_d.c <==
#if NV > 1
#define vvv_f(p,n) v ## n ## p
#else
#define vvv_f(p,n) f ## p
#endif
#define vv_f(p,n) vvv_f(p,n)
#define v_f(p) vv_f(p,NV)

#if NV == 8

typedef double v_double __attribute__ ((vector_size (64)));
typedef long   v_long   __attribute__ ((vector_size (64)));
typedef int    v_int    __attribute__ ((vector_size (32)));

static inline v_double v_c1 (double c)
{
  double u[8];
  u[0] = c;
  u[1] = c;
  u[2] = c;
  u[3] = c;
  u[4] = c;
  u[5] = c;
  u[6] = c;
  u[7] = c;
  return ((v_double *) u)[0];
}

static inline v_double v_sqrt (v_double u)
{
  v_double r;
  r[0] = sqrt (u[0]);
  r[1] = sqrt (u[1]);
  r[2] = sqrt (u[2]);
  r[3] = sqrt (u[3]);
  r[4] = sqrt (u[4]);
  r[5] = sqrt (u[5]);
  r[6] = sqrt (u[6]);
  r[7] = sqrt (u[7]);
  return r;
}

static inline v_double v_fmax (v_double u, v_double v)
{
  v_double r;
  r[0] = fmax (u[0], v[0]);
  r[1] = fmax (u[1], v[1]);
  r[2] = fmax (u[2], v[2]);
  r[3] = fmax (u[3], v[3]);
  r[4] = fmax (u[4], v[4]);
  r[5] = fmax (u[5], v[5]);
  r[6] = fmax (u[6], v[6]);
  r[7] = fmax (u[7], v[7]);
  return r;
}

static inline v_double v_fmin (v_double u, v_double v)
{
  v_double r;
  r[0] = fmin (u[0], v[0]);
  r[1] = fmin (u[1], v[1]);
  r[2] = fmin (u[2], v[2]);
  r[3] = fmin (u[3], v[3]);
  r[4] = fmin (u[4], v[4]);
  r[5] = fmin (u[5], v[5]);
  r[6] = fmin (u[6], v[6]);
  r[7] = fmin (u[7], v[7]);
  return r;
}

static inline v_double v_nearbyint (v_double u)
{
  v_double r;
  r[0] = nearbyint (u[0]);
  r[1] = nearbyint (u[1]);
  r[2] = nearbyint (u[2]);
  r[3] = nearbyint (u[3]);
  r[4] = nearbyint (u[4]);
  r[5] = nearbyint (u[5]);
  r[6] = nearbyint (u[6]);
  r[7] = nearbyint (u[7]);
  return r;
}

static inline v_int v_ic (v_double u)
{
  v_int  n;
  n[0] = (int) u[0];
  n[1] = (int) u[1];
  n[2] = (int) u[2];
  n[3] = (int) u[3];
  n[4] = (int) u[4];
  n[5] = (int) u[5];
  n[6] = (int) u[6];
  n[7] = (int) u[7];
  return n;
}

static inline v_long v_lc (v_double u)
{
  v_long n;
  n[0] = (long) u[0];
  n[1] = (long) u[1];
  n[2] = (long) u[2];
  n[3] = (long) u[3];
  n[4] = (long) u[4];
  n[5] = (long) u[5];
  n[6] = (long) u[6];
  n[7] = (long) u[7];
  return n;
}

static inline v_double v_p2i (v_int p)
{
  v_long r;
  r[0] = p[0] + 0x3FF;
  r[1] = p[1] + 0x3FF;
  r[2] = p[2] + 0x3FF;
  r[3] = p[3] + 0x3FF;
  r[4] = p[4] + 0x3FF;
  r[5] = p[5] + 0x3FF;
  r[6] = p[6] + 0x3FF;
  r[7] = p[7] + 0x3FF;
  r[0] <<= 52;
  r[1] <<= 52;
  r[2] <<= 52;
  r[3] <<= 52;
  r[4] <<= 52;
  r[5] <<= 52;
  r[6] <<= 52;
  r[7] <<= 52;
  return ((v_double *) &r)[0];
}

static inline v_double v_p2l (v_long p)
{
  v_long r;
  r[0] = p[0] + 0x3FF;
  r[1] = p[1] + 0x3FF;
  r[2] = p[2] + 0x3FF;
  r[3] = p[3] + 0x3FF;
  r[4] = p[4] + 0x3FF;
  r[5] = p[5] + 0x3FF;
  r[6] = p[6] + 0x3FF;
  r[7] = p[7] + 0x3FF;
  r[0] <<= 52;
  r[1] <<= 52;
  r[2] <<= 52;
  r[3] <<= 52;
  r[4] <<= 52;
  r[5] <<= 52;
  r[6] <<= 52;
  r[7] <<= 52;
  return ((v_double *) &r)[0];
}

#elif NV == 4

typedef double v_double __attribute__ ((vector_size (32)));
typedef long   v_long   __attribute__ ((vector_size (32)));
typedef int    v_int    __attribute__ ((vector_size (16)));

static inline v_double v_c1 (double c)
{
  double u[4];
  u[0] = c;
  u[1] = c;
  u[2] = c;
  u[3] = c;
  return ((v_double *) u)[0];
}

static inline v_double v_sqrt (v_double u)
{
  v_double r;
  r[0] = sqrt (u[0]);
  r[1] = sqrt (u[1]);
  r[2] = sqrt (u[2]);
  r[3] = sqrt (u[3]);
  return r;
}

static inline v_double v_fmax (v_double u, v_double v)
{
  v_double r;
  r[0] = fmax (u[0], v[0]);
  r[1] = fmax (u[1], v[1]);
  r[2] = fmax (u[2], v[2]);
  r[3] = fmax (u[3], v[3]);
  return r;
}

static inline v_double v_fmin (v_double u, v_double v)
{
  v_double r;
  r[0] = fmin (u[0], v[0]);
  r[1] = fmin (u[1], v[1]);
  r[2] = fmin (u[2], v[2]);
  r[3] = fmin (u[3], v[3]);
  return r;
}

static inline v_double v_nearbyint (v_double u)
{
  v_double r;
  r[0] = nearbyint (u[0]);
  r[1] = nearbyint (u[1]);
  r[2] = nearbyint (u[2]);
  r[3] = nearbyint (u[3]);
  return r;
}

static inline v_int v_ic (v_double u)
{
  v_int  n;
  n[0] = (int) u[0];
  n[1] = (int) u[1];
  n[2] = (int) u[2];
  n[3] = (int) u[3];
  return n;
}

static inline v_long v_lc (v_double u)
{
  v_long n;
  n[0] = (long) u[0];
  n[1] = (long) u[1];
  n[2] = (long) u[2];
  n[3] = (long) u[3];
  return n;
}

static inline v_double v_p2i (v_int p)
{
  v_long r;
  r[0] = p[0] + 0x3FF;
  r[1] = p[1] + 0x3FF;
  r[2] = p[2] + 0x3FF;
  r[3] = p[3] + 0x3FF;
  r[0] <<= 52;
  r[1] <<= 52;
  r[2] <<= 52;
  r[3] <<= 52;
  return ((v_double *) &r)[0];
}

static inline v_double v_p2l (v_long p)
{
  v_long r;
  r[0] = p[0] + 0x3FF;
  r[1] = p[1] + 0x3FF;
  r[2] = p[2] + 0x3FF;
  r[3] = p[3] + 0x3FF;
  r[0] <<= 52;
  r[1] <<= 52;
  r[2] <<= 52;
  r[3] <<= 52;
  return ((v_double *) &r)[0];
}

#else

typedef double v_double;
typedef long   v_long;
typedef int    v_int;

static inline v_double v_c1 (double c)
{
  return c;
}

static inline v_double v_sqrt (v_double u)
{
  return sqrt (u);
}

static inline v_double v_fmax (v_double u, v_double v)
{
  return fmax (u, v);
}

static inline v_double v_fmin (v_double u, v_double v)
{
  return fmin (u, v);
}

static inline v_double v_nearbyint (v_double u)
{
  return nearbyint (u);
}

static inline v_int v_ic (v_double u)
{
  return (int) u;
}

static inline v_long v_lc (v_double u)
{
  return (long) u;
}

static inline v_double v_p2i (v_int p)
{
  v_long r;
  r = p + 0x3FF;
  r <<= 52;
  return ((v_double *) &r)[0];
}

static inline v_double v_p2l (v_long p)
{
  v_long r;
  r = p + 0x3FF;
  r <<= 52;
  return ((v_double *) &r)[0];
}

#endif



==> anc/v_eerf.c <==
#include <math.h>

#include "v_d.c"

v_double v_f(eerf) (v_double e, v_double x)
{
  static double c[20] = {
    0x1.a6aee902b5745b2ce173317a7e188e4245353debp+04, 0x1.921fb54442d18469898cc51701b839a252049c11p-01,
    0x1.f9192f0629cb78e42bab614573dbab7c32455963p+08, 0x1.58cdb04968698aa0af3079cc4f489ff78be0c11fp+04,
    0x1.b210c8a738e0a257b532226401e90b4517b51998p+12, 0x1.9f4417a68e1b865003fa3b5703b9f0c69d998d39p+08,
    0x1.1a79fa925a3457457793162a38ec99f66b11d9d3p+16, 0x1.711efec13e0b59bee544b33d0c74b4a10149e250p+12,
    0x1.1ad61474500bb9726b4f784f3504144ea8ba607fp+19, 0x1.d7145aa685daeaba14ddad85b417cb6a6b4f5aa4p+15,
    0x1.ade8fabb5d79c53a13bec7757f4884ddebfd5bf9p+21, 0x1.04d7080c774fd4709cf90c10abd3dc59b768e787p+19,
    0x1.e0756ceaba9c0ec3a0676d06acd147e4d17f1e1dp+23, 0x1.66536ec0e753620d0e2136d4e8a282352f04fdedp+21,
    0x1.75cb9b3ba15915db17c89c82afd890d8896b33e1p+25, 0x1.f57594766d8fc72ef1afc3ce2ef0f9b406064244p+23,
    0x1.6beac60b5f6180e990c84f53e713945c3fefbdc4p+26, 0x1.423c4cd44b0dcded2052d1e8f58dec331686ff0fp+25,
    0x1.503051a605cc542629e703037e6cf8d6da639701p+26, 0x1.10811bfc0af853969a380932c89c98a2618a1908p+27
  };
  v_double z, p, q;
  int      k;
  z = x*x;
    p = v_c1 (c[0]) + z;
    q = v_c1 (c[1])    ;
  for (k = 2; k <= 18; k += 2) {
    p = v_c1 (c[k    ]) + p*z;
    q = v_c1 (c[k + 1]) + q*z;
  }
  p = e*v_sqrt (p/q);
  p = x/v_sqrt (z + p);
  return p;
}



==> anc/v_eerfc.c <==
#include <math.h>

#include "v_d.c"

v_double v_f(eerfc) (v_double e, v_double x)
{
  static double c[38] = {
    0x1.19c4eeedece404c76e8cf7038b66afcc97fdd8a8p+03, 0x1.921fb54442d18469898cc51701b839a252049c11p-01,
    0x1.7ade78fd3dc46439e1ef71746ca8934e0c252f63p+09, 0x1.ecde1c3673f100793092cf584c48569c59b5a6a2p+02,
    0x1.34f0473dc699d5e0e8516218298f30cdef8744a2p+14, 0x1.2cb9f1f270b9ce62a2f74106ba7c1b7e6fa7fdc1p+09,
    0x1.c82b4fc06af148837c7967eacf602c8a833e6b73p+18, 0x1.f7c3a87b9509db43cb319bb18871992881b2e74fp+13,
    0x1.50d0c92b5c4a0fd554dda55da0f8411a92ab2681p+23, 0x1.7502d7f45f849d4df89e86fd05bd7bfb2284dfaap+18,
    0x1.a117ccb61fcc12b21898944d4b1fe424f6cd9ce5p+27, 0x1.13691bd2c3d38ec3ae2a21f9763b66271eb6afd2p+23,
    0x1.c4519a03f2a2d72553db82577c16f3595617c6b6p+31, 0x1.57a4abba8e19c9d5ed11f6e021d684fec91d0fc1p+27,
    0x1.c13e7d48f8c4118109b7ec915977861e66a2f3bfp+35, 0x1.770667b6541486ccd59fc423e236ce3a7431c24ap+31,
    0x1.8033e31e3da0845424d405ab38e50cf4939deef8p+39, 0x1.7630e7412fbef62b90dd7d00578580e792d3f1e9p+35,
    0x1.21c57e55689361556d92e8434341ecc04a778d25p+43, 0x1.42e4d0f7d8984cf60b21e72c3d26ce53b0e04a43p+39,
    0x1.7a9c2a1afc412bc504ebaee266cc0229ed4c7d81p+46, 0x1.eb233cd262c09694c5c3f0aff5f996679e46982fp+42,
    0x1.a5bf038d26ab0609a6925578982e7c776b2d27e9p+49, 0x1.443ba2d28b2b819eaffb20594791c172518932e9p+46,
    0x1.8ad573db6008ba7eaf08fbf8c7b5318337fcafc5p+52, 0x1.6e93e6dae07b75b6b5d081e5b4a233fc10bc8ad1p+49,
    0x1.3005e017b218ed0d77423b515ac5e60dab958fb0p+55, 0x1.5b7f3554c88ed57740906a7c6254219991ddc9bdp+52,
    0x1.753927bd09cb2e5399ba2ad0a221234f56c7ebe9p+57, 0x1.15450fdc7a8a8049bd83f53ee195b7987397f747p+55,
    0x1.5e10535cdd55820bb37a2d8bef58a0803e252e47p+59, 0x1.52d7aded59569a452b447b00a50b58bddcfd5453p+57,
    0x1.d7270427644f385e2807f7356e1f32628bd2f9b2p+60, 0x1.649b92cc311303769ea205eb8a5c860c542e1689p+59,
    0x1.96319bdb69481f5bcfe36d9478b0aad1949d9be1p+61, 0x1.c5a0ae6554527dc7f94ba7dbda167c90f39f8c70p+60,
    0x1.526a591226d300a58b8d94e870913f7a81ba5cffp+61, 0x1.124f284c3ec64b04c748881b27ccc1f55403f063p+62
  };
  v_double z, p, q;
  int    k;
  z = x*x;
    p = v_c1 (c[0]) + z;
    q = v_c1 (c[1]);
  for (k = 2; k <= 36; k += 2) {
    p = v_c1 (c[k    ]) + p*z;
    q = v_c1 (c[k + 1]) + q*z;
  }
  p = e*v_sqrt (p/q);
  q = z + p;
  p /= q + x*v_sqrt (q);
  return p;
}



==> anc/v_eerfcf.c <==
#include <math.h>

#include "v_f.c"

v_float v_f(eerfcf) (v_float e, v_float x)
{
  static float c[14] = {
    0x1.85797c0901551c5ff6264174c3c6129c9c5fb1a0p+02, 0x1.921fb54442d18469898cc51701b839a252049c11p-01,
    0x1.1dd876d4c18452e349860304db349657e95826e9p+06, 0x1.642877c9fc414a7469fa1787f8b2e43edabd9630p+02,
    0x1.e8fc8e72f38487a57ebcedb003ee6337b1252b01p+08, 0x1.e296a0695c7db71cf2986ee6603165fe95ce2567p+05,
    0x1.3e52e112def57db15c39c0e74d525a8e9eee5d5ep+11, 0x1.b54caf955b33a2e5526692748acecb42f7852b7ap+08,
    0x1.1047d44a47401f8e6d4f942daff4ffcf88a2ba58p+13, 0x1.29bb7be042f0a3e400f42f2eea86d79ae544c00ap+11,
    0x1.1495f1cb8031359f97e9b39aed4d658d600ca89dp+14, 0x1.f06b0f6dd614851d64537b3de5ccd79044740806p+12,
    0x1.fc6f261d9717e8ccd1c840b6c3d33341132d6a52p+13, 0x1.9c1f083f78e9f554fc9d4c8d83a5ef1b24e11455p+14
  };
  v_float z, p, q;
  int     k;
  z = x*x;
    p = v_c1f (c[0]) + z;
    q = v_c1f (c[1]);
  for (k = 2; k <= 12; k += 2) {
    p = v_c1f (c[k    ]) + p*z;
    q = v_c1f (c[k + 1]) + q*z;
  }
  p = e*v_sqrtf (p/q);
  q = z + p;
  p /= q + x*v_sqrtf (q);
  return p;
}



==> anc/v_eerff.c <==
#include <math.h>

#include "v_f.c"

v_float v_f(eerff) (v_float e, v_float x)
{
  static float c[] = {
    0x1.2aa10567814d6ebc809964ad9bcb806e41cd9c3cp+03, 0x1.921fb54442d18469898cc51701b839a252049c11p-01,
    0x1.5c00b74ad79f8874b06f660ee336c4f428a1b11cp+05, 0x1.14827e92e7d55a36a451b1f350c0a7fdd311f52cp+03,
    0x1.a92751c8426b89ebcc31d3b66eed768ef7e0a95fp+06, 0x1.f23e2fa9b7ccaebf23d419957a86e439b0a289a3p+04,
    0x1.baac025db4bf3edd4727a27a60be9f5ef92ff4efp+06, 0x1.66d0fb65275b3ad0f12434599484fdf935388f93p+07
  };
  v_float z, p, q;
  z = x*x;
  p = v_c1f (c[0]) +   z;
  q = v_c1f (c[1]);
  p = v_c1f (c[2]) + p*z;
  q = v_c1f (c[3]) + q*z;
  p = v_c1f (c[4]) + p*z;
  q = v_c1f (c[5]) + q*z;
  p = v_c1f (c[6]) + p*z;
  q = v_c1f (c[7]) + q*z;
  p = e*v_sqrtf (p/q);
#if 1
  p = x*v_rsqrtf (z + p);
#else
  p = x/v_sqrtf (z + p);
#endif
  return p;
}



==> anc/v_erf.c <==
#include <math.h>

#include "v_d.c"

#ifdef F_C
v_double v_f(erfc0) (v_double x)
#else
v_double v_f(erf) (v_double x)
#endif
{
  static double c[17] = {
    0x1.cb2ff7b83f2731a7b9f8ee251be7f74c2e48cdfap+04,
    0x1.e50a62f3a7a4d765bec6a9cc9502e7154db2c88fp+12,
    0x1.a4315ecbb06c18fde0d2f42effdf89b2b76c3822p+18,
    0x1.3d88bbae026b6369845c7d23b2ab14e7c626e036p+24, 0x1.57cc4bde32aaf12e49b2dba9e3befa84eb9f6190p+23,
    0x1.69ee60f7a66c01901ce45121bf06ae9e7a5f2ce8p+28, 0x1.d43852d82e0e3f7de23f2cc3b9ec0d111bb8b986p+27,
    0x1.5248e8c642c97c499655080bdb7296bdd84d7b33p+32, 0x1.0cfeddb1cb1fb508623670773d9e5249d3d345fap+32,
    0x1.4cb0372de3573343b4496ad2cc8916e8796af7afp+35, 0x1.145a5d6a780783e815373019c9a9ea46e404e707p+35,
    0x1.2d242e3b638898a6bd20423780682ee79a23c4b0p+38, 0x1.126882c83534f640b7000598c142351df41b2f2dp+38,
    0x1.0098836dda1564e1587ed4dcf10b0319c22a62e1p+40, 0x1.da78609b5dd30f550c3c6fdc2ce5d07d941c220fp+39,
    0x1.cf4591bf6eab522037dee7635bafa9f044906ed1p+41, 0x1.cbc9a8f83ac3568765155adbfd1cb694c3c09207p+41
  };
  v_double z, p, q;
  int      k;
  z = x*x;
    q = v_c1 (c[    0]) +   z;
  for (k = 1; k <= 3; k++) {
    q = v_c1 (c[k    ]) + q*z;
  }
    p = v_c1 (c[4]);
  for (k = 5; k <= 15; k += 2) {
    q = v_c1 (c[k    ]) + q*z;
    p = v_c1 (c[k + 1]) + p*z;
  }
  p /= q;
  for (k = 1; k <= 5; k++) {
    p *= p;
  }
#ifdef F_C
  q = z + p;
  p /= q + x*v_sqrt (q);
#else
  p = x/v_sqrt (z + p);
#endif
  return p;
}



==> anc/v_erfc.c <==
#include <math.h>

#include "v_d.c"

v_double v_f(erfc) (v_double x)
{
  static double c[15] = {
    0x1.cb0a7612869cb64cdcb5e8cec60ca6f27175a493p+05,
    0x1.cc373936888bb89ecd6840437af04ab83438ed3ep+09,
    0x1.148271eb9380b9cc13bbc2ecbfa7a130807bb7afp+17,
    0x1.90af9addb6da479f4790094016b0f4430a7783d9p+20,
    0x1.1e8375f63cc499a5bcc3685f17bc59f28e00d785p+27,
    0x1.0da8a37d090732c5a776bb5ff4588148edd4af66p+27,
    0x1.906b20d81316ccdf4c0adc47546d41f116842db5p+30,
    0x1.89d071b305dfab7c688ba17ab1b6f11463f2575fp+30,
    0x1.fe160a1c7de607badbfed1378f4efc8b15305667p+32,
    0x1.faea21f5c75f2204c9dd51e6bfa36b6ed4dd0297p+32,
    0x1.6792107a4fc7591264a3efc2a2ddd053fd34daf8p+34,
    0x1.66adfb97090091fa646e1de7618bcb0beaf7bdffp+34,
    0x1.1d817551b48eb815445159bc26b08c2efdb28f4ep+35,
    0x1.1d4605626cedaf3c07bc40ca6615045d9c5a0dcep+35,
    0x1.a5662b0a1252cff4462d3b0ca6e86cc2678dcbcbp+34
  };
  v_double p, q;
  int      k;
    q = v_c1 (c[    0]) + x;
  for (k = 1; k <= 4; k++) {
    q = v_c1 (c[k    ]) + q*x;
  }
    p = v_c1 (c[    5]);
  for (k = 6; k <= 12; k += 2) {
    q = v_c1 (c[k    ]) + q*x;
    p = v_c1 (c[k + 1]) + p*x;
  }
    q = v_c1 (c[   14]) + q*x;
    p = v_c1 (c[   14]) + p*x;
  p /= q;
  for (k = 1; k <= 10; k++) {
    p *= p;
  }
  return p;
}



==> anc/v_erfcd.c <==
#include <math.h>

#include "v_d.c"

void v_f(erfcd) (v_double *f, v_double x)
{
  static double c[15] = {
    0x1.35d5ad767de67b6a70d54317f50b2dd48e0b7fffp-35,
    0x1.16238457687493bdb44dca6372782c187bd0bae3p-29,
    0x1.16c7bfa4a29efc4564050771e77b6a36461d961ap-25,
    0x1.4f551c62ca1694e415897e834736051713a3fac6p-18,
    0x1.e5fd7c7846efd26c4282d1357934904070bbad04p-15,
    0x1.5bcae50c73d16cffb156cb83051e61890025ad41p-08,
    0x1.4758dda4cd352bdc038b4735551d4f16e09573e3p-08,
    0x1.e6243f16fa8db0d6fe6607e38527fa2ba77834b1p-05,
    0x1.de2125c8cebd5fdcc104e1634c581c4f05e3f9fcp-05,
    0x1.35adf1c455717da7e86be3e2e26752b69ccde61ep-02,
    0x1.33c162e3076f0a4f94deb707bbd23bf3868b9c0dp-02,
    0x1.b4aa71448d8cb7523565c9b1dba9ab4cf65143b6p-01,
    0x1.b395a8ed5a1eb66fdbaf3d7223e1da2ebd7326b6p-01,
    0x1.5ac59591b19e2f3f75f6c038bd3555a1867186f6p+00,
    0x1.5a7d703dc58ec3ffa813e03465451f923127b573p+00
  };
  v_double v, u, p, px, q, qx;
  int      k;
    q  = v_c1 (c[    0]);
    qx = q;
    q  = v_c1 (c[    1]) + x*q;
  for (k = 2; k <= 5; k++) {
    qx = q        + x*qx;
    q  = v_c1 (c[k    ]) + x*q;
  }
    p  = v_c1 (c[    6]);
    qx = q        + x*qx;
    q  = v_c1 (c[    7]) + x*q;
    px = p;
    p  = v_c1 (c[    8]) + x*p;
  for (k = 9; k <= 13; k += 2) {
    qx = q        + x*qx;
    q  = v_c1 (c[k    ]) + x*q;
    px = p        + x*px;
    p  = v_c1 (c[k + 1]) + x*p;
  }
    qx = q        + x*qx;
    q  = v_c1 (     1.0) + x*q;
    px = p        + x*px;
    p  = v_c1 (     1.0) + x*p;
  u = v_c1 (1.0)/q;
  v = p*u;
  p = v;
  u *= v_c1 (1025.0);
  for (k = 1; k <= 10; k++) {
    p  *= p;
  }
  f[0] = p*v;
  f[1] = p*u*(qx*v - px);
  return;
}



==> anc/v_erfcdf.c <==
#include <math.h>

#include "v_f.c"

void v_f(erfcdf) (v_float *f, v_float x)
{
  static float c[7] = {
    0x1.81b0681b9d77f4bba0d3be48db3f61563d9b71ffp-18,
    0x1.de55402ff1fb92564e9885625954f218106f4c13p-18,
    0x1.7add4384bfbc07810ea95885cbae02b163a3121ap-12,
    0x1.e12aac98e384e759f981309e78d63bfbf2f1c59bp-15,
    0x1.3175ca32c75666c4ef36a625ce5fe5d44d66ea86p-07,
    0x1.5a45fe9aabfd9c0a9e5980f554ab441421f0819ap-05,
    0x1.20ddcbcda61ac0458cff8f1fd2b33b5e80197427p-04
  };
  v_float u, p, px;
  p  = v_c1f (c[0]);
  px = p;
  p  = v_c1f (c[1]) + x*p;
  px = p + x*px;
  p  = v_c1f (c[2]) + x*p;
  px = p + x*px;
  p  = v_c1f (c[3]) + x*p;
  px = p + x*px;
  p  = v_c1f (c[4]) + x*p;
  px = p + x*px;
  p  = v_c1f (c[5]) + x*p;
  px = p + x*px;
  p  = v_c1f (c[6]) + x*p;
  px = p + x*px;
  p  = v_c1f (1.0f) + x*p;
  u = v_c1f (1.0f)/p;
  p = u*u;
  p *= p;
  p *= p;
  p *= p;
  px *= v_c1f (16.0f)*u;
  px *= p;
  f[0] = p;
  f[1] = px;
  return;
}



==> anc/v_erfcf.c <==
#include <math.h>

#include "v_f.c"

v_float v_f(erfcf) (v_float x)
{
  static float c[7] = {
    0x1.81b0681b9d77f4bba0d3be48db3f61563d9b71ffp-18,
    0x1.de55402ff1fb92564e9885625954f218106f4c13p-18,
    0x1.7add4384bfbc07810ea95885cbae02b163a3121ap-12,
    0x1.e12aac98e384e759f981309e78d63bfbf2f1c59bp-15,
    0x1.3175ca32c75666c4ef36a625ce5fe5d44d66ea86p-07,
    0x1.5a45fe9aabfd9c0a9e5980f554ab441421f0819ap-05,
    0x1.20ddcbcda61ac0458cff8f1fd2b33b5e80197427p-04
  };
  v_float p;
  p = v_c1f (c[0]);
  p = v_c1f (c[1]) + p*x;
  p = v_c1f (c[2]) + p*x;
  p = v_c1f (c[3]) + p*x;
  p = v_c1f (c[4]) + p*x;
  p = v_c1f (c[5]) + p*x;
  p = v_c1f (c[6]) + p*x;
  p = v_c1f (1.0f) + p*x;
  p = v_c1f (1.0f)/p;
  p *= p;
  p *= p;
  p *= p;
  p *= p;
  return p;
}



==> anc/v_erfcx.c <==
#include <math.h>

#include "v_d.c"

v_double v_f(erfcx) (v_double x)
{
  static double c[19] = {
    0x1.1f4ad290dc55237091994a39f277ed008212218fp+04,
    0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-01,
    0x1.3fe253c5043fce8b55fbe3866d9f61befcac35dbp+07,
    0x1.442cb3cc9d2f2b286d2f20c51aced026c9305d38p+03,
    0x1.c7950d89580bd05e07594159add787a4e84d6edap+09,
    0x1.67d2796294023617c87a043a7b6b5d4c2e2e6ba5p+06,
    0x1.c5cc1f191be89fdc5863af4ff47a883879c5c727p+11,
    0x1.fd011856b911ef5b8e8b961c88f09979f23e65ebp+08,
    0x1.4779b963ab47dd53a8f57c3a1561819aac8fb785p+13,
    0x1.f4e1adaa1b33c81dc3ef7f5db411f2d1b330d409p+10,
    0x1.588c07bc41a7fa0272dfd3d5695e3f34610a1bd4p+14,
    0x1.61ed3cd943f35a9095f564a7aa879b9597b818c9p+12,
    0x1.03a52f763bdb83c4b629447864417144b7ea156ep+15,
    0x1.66dba92d71108de4865062594d45cf97ec8142abp+13,
    0x1.0b2c887abb7fc8a4a4d5f061a0c8edaf373d3bd9p+15,
    0x1.f9085e80731aeeb6a278573b3eb006cf7c958ae3p+13,
    0x1.51dea38673b7cde3974570d51b25401dcbbd06abp+14,
    0x1.c363141d8b7d7208f51151e344e529f1409aa961p+13,
    0x1.8da77795c25d22206ebd196ef4175876658864f8p+12
  };
  v_double p, q;
  int      k;
    q = v_c1 (c[    0]) +   x;
    p = v_c1 (c[    1]);
  for (k = 2; k <= 16; k += 2) {
    q = v_c1 (c[k    ]) + q*x;
    p = v_c1 (c[k + 1]) + p*x;
  }
    q = v_c1 (c[   18]) + q*x;
    p = v_c1 (c[   18]) + p*x;
  p /= q;
  return p;
}



==> anc/v_erfcxf.c <==
#include <math.h>

#include "v_f.c"

v_float v_f(erfcxf) (v_float x)
{
  static float c[9] = {
    0x1.92ec3593c024fe88da4c5a9916bf1695726bcff6p+02,
    0x1.20dd750429b6d11ae3a914fed7fd8688281341d7p-01,
    0x1.3213e62636a17a55304b26a4dff023d65f39b0f5p+04,
    0x1.c6a61a72bbe98c3761f97a58add6adcb7a8dafdap+01,
    0x1.05b20b09b79e57cce84911a45a6e3ea8496bdd34p+05,
    0x1.505b1e55501e313e9b6a119a29e2c85e368e3909p+03,
    0x1.eaa54501b9760e73d13d5c37536fb4e2fda780bfp+04,
    0x1.0ac2c3a3479d2006caf3741a03e21fb1b1f54f78p+04,
    0x1.8cd3128e6f2c9d280933b61ae6211d291548f10bp+03
  };
  v_float p, q;
  q = v_c1f (c[0]) +   x;
  p = v_c1f (c[1]);
  q = v_c1f (c[2]) + q*x;
  p = v_c1f (c[3]) + p*x;
  q = v_c1f (c[4]) + q*x;
  p = v_c1f (c[5]) + p*x;
  q = v_c1f (c[6]) + q*x;
  p = v_c1f (c[7]) + p*x;
  q = v_c1f (c[8]) + q*x;
  p = v_c1f (c[8]) + p*x;
  p /= q;
  return p;
}



==> anc/v_erff.c <==
#include <math.h>

#include "v_f.c"

#ifdef F_C
v_float v_f(erfc0f) (v_float x)
#else
v_float v_f(erff) (v_float x)
#endif
{
  static float c[] = {
    0x1.9a22572e91e009bca063cb4d658c2a6076a7c807p+00,
    0x1.29136f538091e49a93b2dd3d5a7e1f18f620c65fp+07,
    0x1.cbf0a710d1d342febc6f9b6e9a7278d82790d70dp+10,
    0x1.68fa70b74793e96368aae8fe80d1ac1c330079a9p+13,
    0x1.298e3a213d70bbb7071e35caf9225fba27306b11p+16, 0x1.181e21fc86c09ebe213db2c28cd6c7af241da09cp+16
  };
  v_float z, p, q;
  z = x*x;
  q = v_c1f (c[0]) +   z;
  q = v_c1f (c[1]) + q*z;
  q = v_c1f (c[2]) + q*z;
  q = v_c1f (c[3]) + q*z;
  q = v_c1f (c[4]) + q*z;
  p = v_c1f (c[5]);
  p /= q;
  p *= p;
  p *= p;
#ifdef F_C
  q = z + p;
  p /= q + x*v_sqrtf (q);
#else
#if 1
  p = x*v_rsqrtf (z + p);
#else
  p = x/v_sqrtf (z + p);
#endif
#endif
  return p;
}



==> anc/v_exp.c <==
#include <math.h>

#include "v_d.c"

#define P_L 0

v_double v_f(exp) (v_double x)
{
  static double c[7] = {
    0x1.4307dc90d73a7734927217b2fed46b21f667fc2ep-37,
    0x1.5d89be48bbaac69f0a62c3ffb3ed4d06cb5d4ecep-30,
    0x1.3b2ab6feace87d063007b12124cc30f4521fae37p-23,
    0x1.c6b08d6e8a409db931bb2fb2f72de9e42942a6dep-17,
    0x1.ebfbdff82c53c3583a297c603c97ee5b551f0ecap-11,
    0x1.62e42fefa39fd33920f1bc197502201f94e0cce2p-05,
    0x1.00000000000000026cc4a77d42e8d1ee3141edf3p+00
  };
  static double a =
    0x1.71547652b82fe1777d0ffda0d23a7d11d6aef551p-01;
  static double t0 = -538.0;
  static double t1 =  512.0;
  v_double t, s, e;
#if P_L
  v_long   p;
#else
  v_int    p;
#endif
  t = v_c1 (a)*x;
  t = v_fmax (t, v_c1 (t0));
  t = v_fmin (t, v_c1 (t1));
  s = v_nearbyint (t);
  t -= s;
#if P_L
  p = v_lc (s);
#else
  p = v_ic (s);
#endif
  e = v_c1 (c[0]);
  e = v_c1 (c[1]) + e*t;
  e = v_c1 (c[2]) + e*t;
  e = v_c1 (c[3]) + e*t;
  e = v_c1 (c[4]) + e*t;
  e = v_c1 (c[5]) + e*t;
  e = v_c1 (c[6]) + e*t;
  e *= e;
  e *= e;
  e *= e;
  e *= e;
#if P_L
  e *= v_p2l (p);
#else
  e *= v_p2i (p);
#endif
  e *= e;
  return e;
}



==> anc/v_expf.c <==
#include <math.h>

#include "v_f.c"

v_float v_f(expf) (v_float x)
{
  static float c[4] = {
    0x1.c6a5a14e9073d96729fcfcf16f56cb04d0a63dddp-14,
    0x1.ec0f91fc0afbe9dd4cadd64a8495863c7b7373bap-09,
    0x1.62e430dfea93d410f55761945674587c76ab3cfcp-04,
    0x1.ffffff6285e4438c9ad0c064fbc3f11d2e352a36p-01
  };
  static float a =
    0x1.71547652b82fe1777d0ffda0d23a7d11d6aef551p-01;
  static float t0 = -75.0;
  static float t1 =  64.0;
  v_float t, s, e;
  v_int   p;
  t = v_c1f (a)*x;
  t = v_fmaxf (t, v_c1f (t0));
  t = v_fminf (t, v_c1f (t1));
  s = v_nearbyintf (t);
  t -= s;
  p = v_icf (s);
  e = v_c1f (c[0]);
  e = v_c1f (c[1]) + e*t;
  e = v_c1f (c[2]) + e*t;
  e = v_c1f (c[3]) + e*t;
  e *= e;
  e *= e;
  e *= e;
  e *= v_p2if (p);
  e *= e;
  return e;
}



==> anc/v_f.c <==
#if NV > 1
#define vvv_f(p,n) v ## n ## p
#else
#define vvv_f(p,n) f ## p
#endif
#define vv_f(p,n) vvv_f(p,n)
#define v_f(p) vv_f(p,NV)

#if NV == 16

typedef float v_float __attribute__ ((vector_size (64)));
typedef int   v_int   __attribute__ ((vector_size (64)));

static inline v_float v_c1f (float c)
{
  float u[16];
  u[ 0] = c;
  u[ 1] = c;
  u[ 2] = c;
  u[ 3] = c;
  u[ 4] = c;
  u[ 5] = c;
  u[ 6] = c;
  u[ 7] = c;
  u[ 8] = c;
  u[ 9] = c;
  u[10] = c;
  u[11] = c;
  u[12] = c;
  u[13] = c;
  u[14] = c;
  u[15] = c;
  return ((v_float *) u)[0];
}

static inline v_float v_sqrtf (v_float u)
{
  v_float r;
  r[ 0] = sqrtf (u[ 0]);
  r[ 1] = sqrtf (u[ 1]);
  r[ 2] = sqrtf (u[ 2]);
  r[ 3] = sqrtf (u[ 3]);
  r[ 4] = sqrtf (u[ 4]);
  r[ 5] = sqrtf (u[ 5]);
  r[ 6] = sqrtf (u[ 6]);
  r[ 7] = sqrtf (u[ 7]);
  r[ 8] = sqrtf (u[ 8]);
  r[ 9] = sqrtf (u[ 9]);
  r[10] = sqrtf (u[10]);
  r[11] = sqrtf (u[11]);
  r[12] = sqrtf (u[12]);
  r[13] = sqrtf (u[13]);
  r[14] = sqrtf (u[14]);
  r[15] = sqrtf (u[15]);
  return r;
}

static inline v_float v_rsqrtf (v_float u)
{
  v_float r;
  r[ 0] = 1.0f/sqrtf (u[ 0]);
  r[ 1] = 1.0f/sqrtf (u[ 1]);
  r[ 2] = 1.0f/sqrtf (u[ 2]);
  r[ 3] = 1.0f/sqrtf (u[ 3]);
  r[ 4] = 1.0f/sqrtf (u[ 4]);
  r[ 5] = 1.0f/sqrtf (u[ 5]);
  r[ 6] = 1.0f/sqrtf (u[ 6]);
  r[ 7] = 1.0f/sqrtf (u[ 7]);
  r[ 8] = 1.0f/sqrtf (u[ 8]);
  r[ 9] = 1.0f/sqrtf (u[ 9]);
  r[10] = 1.0f/sqrtf (u[10]);
  r[11] = 1.0f/sqrtf (u[11]);
  r[12] = 1.0f/sqrtf (u[12]);
  r[13] = 1.0f/sqrtf (u[13]);
  r[14] = 1.0f/sqrtf (u[14]);
  r[15] = 1.0f/sqrtf (u[15]);
  return r;
}

static inline v_float v_fmaxf (v_float u, v_float v)
{
  v_float r;
  r[ 0] = fmaxf (u[ 0], v[ 0]);
  r[ 1] = fmaxf (u[ 1], v[ 1]);
  r[ 2] = fmaxf (u[ 2], v[ 2]);
  r[ 3] = fmaxf (u[ 3], v[ 3]);
  r[ 4] = fmaxf (u[ 4], v[ 4]);
  r[ 5] = fmaxf (u[ 5], v[ 5]);
  r[ 6] = fmaxf (u[ 6], v[ 6]);
  r[ 7] = fmaxf (u[ 7], v[ 7]);
  r[ 8] = fmaxf (u[ 8], v[ 8]);
  r[ 9] = fmaxf (u[ 9], v[ 9]);
  r[10] = fmaxf (u[10], v[10]);
  r[11] = fmaxf (u[11], v[11]);
  r[12] = fmaxf (u[12], v[12]);
  r[13] = fmaxf (u[13], v[13]);
  r[14] = fmaxf (u[14], v[14]);
  r[15] = fmaxf (u[15], v[15]);
  return r;
}

static inline v_float v_fminf (v_float u, v_float v)
{
  v_float r;
  r[ 0] = fminf (u[ 0], v[ 0]);
  r[ 1] = fminf (u[ 1], v[ 1]);
  r[ 2] = fminf (u[ 2], v[ 2]);
  r[ 3] = fminf (u[ 3], v[ 3]);
  r[ 4] = fminf (u[ 4], v[ 4]);
  r[ 5] = fminf (u[ 5], v[ 5]);
  r[ 6] = fminf (u[ 6], v[ 6]);
  r[ 7] = fminf (u[ 7], v[ 7]);
  r[ 8] = fminf (u[ 8], v[ 8]);
  r[ 9] = fminf (u[ 9], v[ 9]);
  r[10] = fminf (u[10], v[10]);
  r[11] = fminf (u[11], v[11]);
  r[12] = fminf (u[12], v[12]);
  r[13] = fminf (u[13], v[13]);
  r[14] = fminf (u[14], v[14]);
  r[15] = fminf (u[15], v[15]);
  return r;
}

static inline v_float v_nearbyintf (v_float u)
{
  v_float r;
  r[ 0] = nearbyintf (u[ 0]);
  r[ 1] = nearbyintf (u[ 1]);
  r[ 2] = nearbyintf (u[ 2]);
  r[ 3] = nearbyintf (u[ 3]);
  r[ 4] = nearbyintf (u[ 4]);
  r[ 5] = nearbyintf (u[ 5]);
  r[ 6] = nearbyintf (u[ 6]);
  r[ 7] = nearbyintf (u[ 7]);
  r[ 8] = nearbyintf (u[ 8]);
  r[ 9] = nearbyintf (u[ 9]);
  r[10] = nearbyintf (u[10]);
  r[11] = nearbyintf (u[11]);
  r[12] = nearbyintf (u[12]);
  r[13] = nearbyintf (u[13]);
  r[14] = nearbyintf (u[14]);
  r[15] = nearbyintf (u[15]);
  return r;
}

static inline v_int v_icf (v_float u)
{
  v_int   n;
  n[ 0] = (int) u[ 0];
  n[ 1] = (int) u[ 1];
  n[ 2] = (int) u[ 2];
  n[ 3] = (int) u[ 3];
  n[ 4] = (int) u[ 4];
  n[ 5] = (int) u[ 5];
  n[ 6] = (int) u[ 6];
  n[ 7] = (int) u[ 7];
  n[ 8] = (int) u[ 8];
  n[ 9] = (int) u[ 9];
  n[10] = (int) u[10];
  n[11] = (int) u[11];
  n[12] = (int) u[12];
  n[13] = (int) u[13];
  n[14] = (int) u[14];
  n[15] = (int) u[15];
  return n;
}

static inline v_float v_p2if (v_int p)
{
  v_int   r;
  r[ 0] = p[ 0] + 0x7F;
  r[ 1] = p[ 1] + 0x7F;
  r[ 2] = p[ 2] + 0x7F;
  r[ 3] = p[ 3] + 0x7F;
  r[ 4] = p[ 4] + 0x7F;
  r[ 5] = p[ 5] + 0x7F;
  r[ 6] = p[ 6] + 0x7F;
  r[ 7] = p[ 7] + 0x7F;
  r[ 8] = p[ 8] + 0x7F;
  r[ 9] = p[ 9] + 0x7F;
  r[10] = p[10] + 0x7F;
  r[11] = p[11] + 0x7F;
  r[12] = p[12] + 0x7F;
  r[13] = p[13] + 0x7F;
  r[14] = p[14] + 0x7F;
  r[15] = p[15] + 0x7F;
  r[ 0] <<= 23;
  r[ 1] <<= 23;
  r[ 2] <<= 23;
  r[ 3] <<= 23;
  r[ 4] <<= 23;
  r[ 5] <<= 23;
  r[ 6] <<= 23;
  r[ 7] <<= 23;
  r[ 8] <<= 23;
  r[ 9] <<= 23;
  r[10] <<= 23;
  r[11] <<= 23;
  r[12] <<= 23;
  r[13] <<= 23;
  r[14] <<= 23;
  r[15] <<= 23;
  return ((v_float *) &r)[0];
}

#elif NV == 8

typedef float v_float __attribute__ ((vector_size (32)));
typedef int   v_int   __attribute__ ((vector_size (32)));

static inline v_float v_c1f (float c)
{
  float u[8];
  u[0] = c;
  u[1] = c;
  u[2] = c;
  u[3] = c;
  u[4] = c;
  u[5] = c;
  u[6] = c;
  u[7] = c;
  return ((v_float *) u)[0];
}

static inline v_float v_sqrtf (v_float u)
{
  v_float r;
  r[0] = sqrtf (u[0]);
  r[1] = sqrtf (u[1]);
  r[2] = sqrtf (u[2]);
  r[3] = sqrtf (u[3]);
  r[4] = sqrtf (u[4]);
  r[5] = sqrtf (u[5]);
  r[6] = sqrtf (u[6]);
  r[7] = sqrtf (u[7]);
  return r;
}

static inline v_float v_rsqrtf (v_float u)
{
  v_float r;
  r[0] = 1.0f/sqrtf (u[0]);
  r[1] = 1.0f/sqrtf (u[1]);
  r[2] = 1.0f/sqrtf (u[2]);
  r[3] = 1.0f/sqrtf (u[3]);
  r[4] = 1.0f/sqrtf (u[4]);
  r[5] = 1.0f/sqrtf (u[5]);
  r[6] = 1.0f/sqrtf (u[6]);
  r[7] = 1.0f/sqrtf (u[7]);
  return r;
}

static inline v_float v_fmaxf (v_float u, v_float v)
{
  v_float r;
  r[0] = fmaxf (u[0], v[0]);
  r[1] = fmaxf (u[1], v[1]);
  r[2] = fmaxf (u[2], v[2]);
  r[3] = fmaxf (u[3], v[3]);
  r[4] = fmaxf (u[4], v[4]);
  r[5] = fmaxf (u[5], v[5]);
  r[6] = fmaxf (u[6], v[6]);
  r[7] = fmaxf (u[7], v[7]);
  return r;
}

static inline v_float v_fminf (v_float u, v_float v)
{
  v_float r;
  r[0] = fminf (u[0], v[0]);
  r[1] = fminf (u[1], v[1]);
  r[2] = fminf (u[2], v[2]);
  r[3] = fminf (u[3], v[3]);
  r[4] = fminf (u[4], v[4]);
  r[5] = fminf (u[5], v[5]);
  r[6] = fminf (u[6], v[6]);
  r[7] = fminf (u[7], v[7]);
  return r;
}

static inline v_float v_nearbyintf (v_float u)
{
  v_float r;
  r[0] = nearbyintf (u[0]);
  r[1] = nearbyintf (u[1]);
  r[2] = nearbyintf (u[2]);
  r[3] = nearbyintf (u[3]);
  r[4] = nearbyintf (u[4]);
  r[5] = nearbyintf (u[5]);
  r[6] = nearbyintf (u[6]);
  r[7] = nearbyintf (u[7]);
  return r;
}

static inline v_int v_icf (v_float u)
{
  v_int   n;
  n[0] = (int) u[0];
  n[1] = (int) u[1];
  n[2] = (int) u[2];
  n[3] = (int) u[3];
  n[4] = (int) u[4];
  n[5] = (int) u[5];
  n[6] = (int) u[6];
  n[7] = (int) u[7];
  return n;
}

static inline v_float v_p2if (v_int p)
{
  v_int   r;
  r[0] = p[0] + 0x7F;
  r[1] = p[1] + 0x7F;
  r[2] = p[2] + 0x7F;
  r[3] = p[3] + 0x7F;
  r[4] = p[4] + 0x7F;
  r[5] = p[5] + 0x7F;
  r[6] = p[6] + 0x7F;
  r[7] = p[7] + 0x7F;
  r[0] <<= 23;
  r[1] <<= 23;
  r[2] <<= 23;
  r[3] <<= 23;
  r[4] <<= 23;
  r[5] <<= 23;
  r[6] <<= 23;
  r[7] <<= 23;
  return ((v_float *) &r)[0];
}

#else

typedef float v_float;
typedef int   v_int;

static inline v_float v_c1f (float c)
{
  return c;
}

static inline v_float v_sqrtf (v_float u)
{
  return sqrtf (u);
}

static inline v_float v_rsqrtf (v_float u)
{
  return 1.0f/sqrtf (u);
}

static inline v_float v_fmaxf (v_float u, v_float v)
{
  return fmaxf (u, v);
}

static inline v_float v_fminf (v_float u, v_float v)
{
  return fminf (u, v);
}

static inline v_float v_nearbyintf (v_float u)
{
  return nearbyintf (u);
}

static inline v_int v_icf (v_float u)
{
  return (int) u;
}

static inline v_float v_p2if (v_int p)
{
  v_int   r;
  r = p + 0x7F;
  r <<= 23;
  return ((v_float *) &r)[0];
}

#endif



==> anc/v_nexp.c <==
#include <math.h>

#include "v_d.c"

void v_f(nexp) (double *en, double *xn)
{
  static double c[7] = {
    0x1.4307dc90d73a7734927217b2fed46b21f667fc2ep-37,
    0x1.5d89be48bbaac69f0a62c3ffb3ed4d06cb5d4ecep-30,
    0x1.3b2ab6feace87d063007b12124cc30f4521fae37p-23,
    0x1.c6b08d6e8a409db931bb2fb2f72de9e42942a6dep-17,
    0x1.ebfbdff82c53c3583a297c603c97ee5b551f0ecap-11,
    0x1.62e42fefa39fd33920f1bc197502201f94e0cce2p-05,
    0x1.00000000000000026cc4a77d42e8d1ee3141edf3p+00
  };
  static double a =
    0x1.71547652b82fe1777d0ffda0d23a7d11d6aef551p-01;
  static double t0 = -538.0;
  static double t1 =  512.0;
  v_double x[2], t[2], s[2], e[2];
  v_int    p[2];
  x[0] = ((v_double *) xn)[0];
  x[1] = ((v_double *) xn)[1];
  t[0] = v_c1 (a)*x[0];
  t[1] = v_c1 (a)*x[1];
  t[0] = v_fmax (t[0], v_c1 (t0));
  t[1] = v_fmax (t[1], v_c1 (t0));
  t[0] = v_fmin (t[0], v_c1 (t1));
  t[1] = v_fmin (t[1], v_c1 (t1));
  s[0] = v_nearbyint (t[0]);
  s[1] = v_nearbyint (t[1]);
  t[0] -= s[0];
  t[1] -= s[1];
  p[0] = v_ic (s[0]);
  p[1] = v_ic (s[1]);
  e[0] = v_c1 (c[0]);
  e[1] = v_c1 (c[0]);
  e[0] = v_c1 (c[1]) + e[0]*t[0];
  e[1] = v_c1 (c[1]) + e[1]*t[1];
  e[0] = v_c1 (c[2]) + e[0]*t[0];
  e[1] = v_c1 (c[2]) + e[1]*t[1];
  e[0] = v_c1 (c[3]) + e[0]*t[0];
  e[1] = v_c1 (c[3]) + e[1]*t[1];
  e[0] = v_c1 (c[4]) + e[0]*t[0];
  e[1] = v_c1 (c[4]) + e[1]*t[1];
  e[0] = v_c1 (c[5]) + e[0]*t[0];
  e[1] = v_c1 (c[5]) + e[1]*t[1];
  e[0] = v_c1 (c[6]) + e[0]*t[0];
  e[1] = v_c1 (c[6]) + e[1]*t[1];
  e[0] *= e[0];
  e[1] *= e[1];
  e[0] *= e[0];
  e[1] *= e[1];
  e[0] *= e[0];
  e[1] *= e[1];
  e[0] *= e[0];
  e[1] *= e[1];
  e[0] *= v_p2i (p[0]);
  e[1] *= v_p2i (p[1]);
  e[0] *= e[0];
  e[1] *= e[1];
  ((v_double *) en)[0] = e[0];
  ((v_double *) en)[1] = e[1];
  return;
}


